Evaluation of the general 3-loop vacuum Feynman integral

We discuss the systematic evaluation of 3-loop vacuum integrals with arbitrary masses. Using integration by parts, the general integral of this type can be reduced algebraically to a few basis integrals. We define a set of modified finite basis integrals that are particularly convenient for expressing renormalized quantities. The basis integrals can be computed numerically by solving coupled first-order differential equations, using as boundary conditions the analytically known special cases that depend on only one mass scale. We provide the results necessary to carry this out, and introduce an implementation in the form of a public software package called 3VIL (3-loop Vacuum Integral Library), which efficiently computes the numerical values of the basis integrals for any specified masses. 3VIL is written in C, and can be linked from C, C++, or FORTRAN code.

==> anc/cHG.txt <==
(*
   This file contains the expression for cHG[u,v,w,x,y,z] in eq. (6.65)
   of the paper
   "Evaluation of the general 3-loop vacuum Feynman integral"
   by Stephen P. Martin and David G. Robertson.

   This file can be read by Mathematica. Special cases of mass degeneracies
   that lead to simplification by cancellation of common factors in the
   numerator and denominator are handled by the function sameQ[],
   which is True if all of its arguments are equal, and is False otherwise.
*)   

nonzero[a_] := If[0==a,False,True,True];
sameQ[a_,b_] := Not[nonzero[a-b]];
sameQ[a_,b_,stuff__] := sameQ[a,b] && sameQ[b,stuff];


cHG[u_,v_,w_,x_,y_,z_] := Module[{result},
  Which[
    sameQ[u,v,w,x,y,z],
      cHGnum[0] = 0;
      cHGnum[1] = 0;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = 1;
      cHGden[1] = 0;
      cHGden[2] = 0;
      cHGden[3] = 0;
      cHGden[4] = 0;
      cHGden[5] = 0;
      cHGden[6] = 0;
      cHGden[7] = 0;
  ,
    sameQ[u,v,w,x,y],
      cHGnum[0] = -(a*u) + a*z;
      cHGnum[1] = 0;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -6*a^3;
      cHGden[1] = 18*a^3 - 17*a^2*u - a^2*z;
      cHGden[2] = -18*a^3 + 34*a^2*u - 12*a*u^2 + 2*a^2*z - 10*a*u*z + 4*a*z^2;
      cHGden[3] = 6*a^3 - 17*a^2*u + 12*a*u^2 - a^2*z + 10*a*u*z - 12*u^2*z - 4*a*z^2 + 7*u*z^2 - z^3;
      cHGden[4] = 0;
      cHGden[5] = 0;
      cHGden[6] = 0;
      cHGden[7] = 0;
  ,
    sameQ[u,v,w,x,z],
      cHGnum[0] = -(a*u) + a*y;
      cHGnum[1] = 0;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -6*a^3;
      cHGden[1] = 18*a^3 - 17*a^2*u - a^2*y;
      cHGden[2] = -18*a^3 + 34*a^2*u - 12*a*u^2 + 2*a^2*y - 10*a*u*y + 4*a*y^2;
      cHGden[3] = 6*a^3 - 17*a^2*u + 12*a*u^2 - a^2*y + 10*a*u*y - 12*u^2*y - 4*a*y^2 + 7*u*y^2 - y^3;
      cHGden[4] = 0;
      cHGden[5] = 0;
      cHGden[6] = 0;
      cHGden[7] = 0;
  ,
    sameQ[u,w,x,y,z],
      cHGnum[0] = -(a*u) + a*v;
      cHGnum[1] = 0;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -6*a^3;
      cHGden[1] = 18*a^3 - 17*a^2*u - a^2*v;
      cHGden[2] = -18*a^3 + 34*a^2*u - 12*a*u^2 + 2*a^2*v - 10*a*u*v + 4*a*v^2;
      cHGden[3] = 6*a^3 - 17*a^2*u + 12*a*u^2 - a^2*v + 10*a*u*v - 12*u^2*v - 4*a*v^2 + 7*u*v^2 - v^3;
      cHGden[4] = 0;
      cHGden[5] = 0;
      cHGden[6] = 0;
      cHGden[7] = 0;
  ,
    sameQ[v,w,x,y,z],
      cHGnum[0] = a*u - a*v;
      cHGnum[1] = 0;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -6*a^3;
      cHGden[1] = 18*a^3 - a^2*u - 17*a^2*v;
      cHGden[2] = -18*a^3 + 2*a^2*u + 4*a*u^2 + 34*a^2*v - 10*a*u*v - 12*a*v^2;
      cHGden[3] = 6*a^3 - a^2*u - 4*a*u^2 - u^3 - 17*a^2*v + 10*a*u*v + 7*u^2*v + 12*a*v^2 - 12*u*v^2;
      cHGden[4] = 0;
      cHGden[5] = 0;
      cHGden[6] = 0;
      cHGden[7] = 0;
  ,
    sameQ[u,w,x,y] && sameQ[v,z],
      cHGnum[0] = -(a*u) + a*v;
      cHGnum[1] = 0;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -3*a^3;
      cHGden[1] = 9*a^3 - 10*a^2*u + a^2*v;
      cHGden[2] = -9*a^3 + 20*a^2*u - 8*a*u^2 - 2*a^2*v - 4*a*u*v + 3*a*v^2;
      cHGden[3] = 3*a^3 - 10*a^2*u + 8*a*u^2 + a^2*v + 4*a*u*v - 8*u^2*v - 3*a*v^2 + 6*u*v^2 - v^3;
      cHGden[4] = 0;
      cHGden[5] = 0;
      cHGden[6] = 0;
      cHGden[7] = 0;
  ,
    sameQ[v,w,x,z] && sameQ[u,y],
      cHGnum[0] = a*u - a*v;
      cHGnum[1] = 0;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -3*a^3;
      cHGden[1] = 9*a^3 + a^2*u - 10*a^2*v;
      cHGden[2] = -9*a^3 - 2*a^2*u + 3*a*u^2 + 20*a^2*v - 4*a*u*v - 8*a*v^2;
      cHGden[3] = 3*a^3 + a^2*u - 3*a*u^2 - u^3 - 10*a^2*v + 4*a*u*v + 6*u^2*v + 8*a*v^2 - 8*u*v^2;
      cHGden[4] = 0;
      cHGden[5] = 0;
      cHGden[6] = 0;
      cHGden[7] = 0;
  ,
    sameQ[u,v,w] && sameQ[x,y,z],
      cHGnum[0] = -(a*u) + a*x;
      cHGnum[1] = 0;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -6*a^3;
      cHGden[1] = 18*a^3 - 17*a^2*u - a^2*x;
      cHGden[2] = -18*a^3 + 34*a^2*u - 12*a*u^2 + 2*a^2*x - 10*a*u*x + 4*a*x^2;
      cHGden[3] = 6*a^3 - 17*a^2*u + 12*a*u^2 - a^2*x + 10*a*u*x - 12*u^2*x - 4*a*x^2 + 7*u*x^2 - x^3;
      cHGden[4] = 0;
      cHGden[5] = 0;
      cHGden[6] = 0; 
      cHGden[7] = 0;
  ,
    sameQ[u,v,x] && sameQ[w,y,z],
      cHGnum[0] = a*u - a*w;
      cHGnum[1] = 0;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -6*a^3;
      cHGden[1] = 18*a^3 - a^2*u - 17*a^2*w;
      cHGden[2] = -18*a^3 + 2*a^2*u + 4*a*u^2 + 34*a^2*w - 10*a*u*w - 12*a*w^2;
      cHGden[3] = 6*a^3 - a^2*u - 4*a*u^2 - u^3 - 17*a^2*w + 10*a*u*w + 7*u^2*w + 12*a*w^2 - 12*u*w^2;
      cHGden[4] = 0;
      cHGden[5] = 0;
      cHGden[6] = 0; 
      cHGden[7] = 0;
  ,
    sameQ[u,w,z] && sameQ[v,x,y],
      cHGnum[0] = -(a*u) + a*v;
      cHGnum[1] = 0;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -6*a^3;
      cHGden[1] = 18*a^3 - a^2*u - 17*a^2*v;
      cHGden[2] = -18*a^3 + 2*a^2*u + 4*a*u^2 + 34*a^2*v - 10*a*u*v - 12*a*v^2;
      cHGden[3] = 6*a^3 - a^2*u - 4*a*u^2 - u^3 - 17*a^2*v + 10*a*u*v + 7*u^2*v + 12*a*v^2 - 12*u*v^2;
      cHGden[4] = 0;
      cHGden[5] = 0;
      cHGden[6] = 0; 
      cHGden[7] = 0;
  ,
    sameQ[u,x,z] && sameQ[v,w,y],
      cHGnum[0] = a*u - a*v;
      cHGnum[1] = 0;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -6*a^3;
      cHGden[1] = 18*a^3 - 17*a^2*u - a^2*v;
      cHGden[2] = -18*a^3 + 34*a^2*u - 12*a*u^2 + 2*a^2*v - 10*a*u*v + 4*a*v^2;
      cHGden[3] = 6*a^3 - 17*a^2*u + 12*a*u^2 - a^2*v + 10*a*u*v - 12*u^2*v - 4*a*v^2 + 7*u*v^2 - v^3;
      cHGden[4] = 0;
      cHGden[5] = 0;
      cHGden[6] = 0; 
      cHGden[7] = 0;
  ,
    sameQ[u,v,y,z],
      cHGnum[0] = 4*a*u - 3*a*w - a*x;
      cHGnum[1] = 0;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -6*a^3;
      cHGden[1] = 18*a^3 - 20*a^2*u - 3*a^2*w + 5*a^2*x;
      cHGden[2] = -18*a^3 + 40*a^2*u - 16*a*u^2 + 6*a^2*w - 16*a*u*w + 3*a*w^2 - 10*a^2*x + 8*a*u*x + 4*a*w*x - a*x^2;
      cHGden[3] = 6*a^3 - 20*a^2*u + 16*a*u^2 - 3*a^2*w + 16*a*u*w - 16*u^2*w - 3*a*w^2 + 4*u*w^2 + 5*a^2*x - 8*a*u*x - 4*a*w*x + 8*u*w*x - w^2*x + a*x^2 - w*x^2;
      cHGden[4] = 0;
      cHGden[5] = 0;
      cHGden[6] = 0; 
      cHGden[7] = 0;
  ,
    sameQ[u,z] && sameQ[v,y] && sameQ[w,x],
      cHGnum[0] = -2*a^2*u - 2*a^2*v + 4*a^2*w;
      cHGnum[1] = 2*a^2*u + 2*a*u^2 + 2*a^2*v - 4*a*u*v + 2*a*v^2 - 4*a^2*w - 2*a*u*w - 2*a*v*w + 4*a*w^2;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = 6*a^4;
      cHGden[1] = -24*a^4 + 10*a^3*u + 10*a^3*v + 4*a^3*w;
      cHGden[2] = 36*a^4 - 30*a^3*u - a^2*u^2 - 30*a^3*v + 18*a^2*u*v - a^2*v^2 - 12*a^3*w + 14*a^2*u*w + 14*a^2*v*w - 8*a^2*w^2;
      cHGden[3] = -24*a^4 + 30*a^3*u + 2*a^2*u^2 - 4*a*u^3 + 30*a^3*v - 36*a^2*u*v + 4*a*u^2*v + 2*a^2*v^2 + 4*a*u*v^2 - 4*a*v^3 + 12*a^3*w - 28*a^2*u*w + 6*a*u^2*w - 28*a^2*v*w + 20*a*u*v*w + 6*a*v^2*w + 16*a^2*w^2 - 2*a*u*w^2 - 2*a*v*w^2 - 4*a*w^3;
      cHGden[4] = 6*a^4 - 10*a^3*u - a^2*u^2 + 4*a*u^3 + u^4 - 10*a^3*v + 18*a^2*u*v - 4*a*u^2*v - 4*u^3*v - a^2*v^2 - 4*a*u*v^2 + 6*u^2*v^2 + 4*a*v^3 - 4*u*v^3 + v^4 - 4*a^3*w + 14*a^2*u*w - 6*a*u^2*w - 4*u^3*w + 14*a^2*v*w - 20*a*u*v*w + 4*u^2*v*w - 6*a*v^2*w + 4*u*v^2*w - 4*v^3*w - 8*a^2*w^2 + 2*a*u*w^2 + 7*u^2*w^2 + 2*a*v*w^2 + 2*u*v*w^2 + 7*v^2*w^2 + 4*a*w^3 - 6*u*w^3 - 6*v*w^3 + 2*w^4;
      cHGden[5] = 0;
      cHGden[6] = 0; 
      cHGden[7] = 0;
  ,
    sameQ[u,v] && sameQ[y,z],
      cHGnum[0] = -6*a^2*u + 9*a^2*w + 3*a^2*x - 6*a^2*y;
      cHGnum[1] = 6*a^2*u - 6*a*u^2 - 9*a^2*w + 6*a*u*w - 3*a^2*x + 4*a*u*x - 3*a*w*x - a*x^2 + 6*a^2*y - 4*a*u*y + 6*a*w*y + 4*a*x*y - 6*a*y^2;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = 18*a^4;
      cHGden[1] = -72*a^4 + 42*a^3*u + 9*a^3*w - 21*a^3*x + 42*a^3*y;
      cHGden[2] = 108*a^4 - 126*a^3*u + 15*a^2*u^2 - 27*a^3*w + 30*a^2*u*w - 9*a^2*w^2 + 63*a^3*x - 32*a^2*u*x - 15*a^2*w*x + 8*a^2*x^2 - 126*a^3*y + 98*a^2*u*y + 30*a^2*w*y - 32*a^2*x*y + 15*a^2*y^2;
      cHGden[3] = -72*a^4 + 126*a^3*u - 30*a^2*u^2 - 12*a*u^3 + 27*a^3*w - 60*a^2*u*w + 24*a*u^2*w + 18*a^2*w^2 - 12*a*u*w^2 - 63*a^3*x + 64*a^2*u*x - 2*a*u^2*x + 30*a^2*w*x - 28*a*u*w*x + 6*a*w^2*x - 16*a^2*x^2 + 6*a*u*x^2 + 7*a*w*x^2 - a*x^3 + 126*a^3*y - 196*a^2*u*y + 44*a*u^2*y - 60*a^2*w*y + 64*a*u*w*y - 12*a*w^2*y + 64*a^2*x*y - 44*a*u*x*y - 28*a*w*x*y + 6*a*x^2*y - 30*a^2*y^2 + 44*a*u*y^2 + 24*a*w*y^2 - 2*a*x*y^2 - 12*a*y^3;
      cHGden[4] = 18*a^4 - 42*a^3*u + 15*a^2*u^2 + 12*a*u^3 - 9*a^3*w + 30*a^2*u*w - 24*a*u^2*w - 9*a^2*w^2 + 12*a*u*w^2 + 21*a^3*x - 32*a^2*u*x + 2*a*u^2*x + 4*u^3*x - 15*a^2*w*x + 28*a*u*w*x - 8*u^2*w*x - 6*a*w^2*x + 4*u*w^2*x + 8*a^2*x^2 - 6*a*u*x^2 - u^2*x^2 - 7*a*w*x^2 + 6*u*w*x^2 - w^2*x^2 + a*x^3 - w*x^3 - 42*a^3*y + 98*a^2*u*y - 44*a*u^2*y - 16*u^3*y + 30*a^2*w*y - 64*a*u*w*y + 32*u^2*w*y + 12*a*w^2*y - 16*u*w^2*y - 32*a^2*x*y + 44*a*u*x*y - 4*u^2*x*y + 28*a*w*x*y - 32*u*w*x*y + 4*w^2*x*y - 6*a*x^2*y + 2*u*x^2*y + 6*w*x^2*y + 15*a^2*y^2 - 44*a*u*y^2 + 32*u^2*y^2 - 24*a*w*y^2 + 32*u*w*y^2 + 2*a*x*y^2 - 4*u*x*y^2 - 8*w*x*y^2 - x^2*y^2 + 12*a*y^3 - 16*u*y^3 + 4*x*y^3;
      cHGden[5] = 0;
      cHGden[6] = 0; 
      cHGden[7] = 0;
  ,
    sameQ[u,v,x],
      cHGnum[0] = -(a^2*u) + 3*a^2*w - a^2*y - a^2*z;
      cHGnum[1] = a^2*u - a*u^2 - 3*a^2*w + a*u*w + a^2*y + a*w*y - a*y^2 + a^2*z + a*w*z - a*z^2;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = 6*a^4;
      cHGden[1] = -24*a^4 + 7*a^3*u + 3*a^3*w + 7*a^3*y + 7*a^3*z;
      cHGden[2] = 36*a^4 - 21*a^3*u - 3*a^2*u^2 - 9*a^3*w + 5*a^2*u*w - 3*a^2*w^2 - 21*a^3*y + 11*a^2*u*y + 5*a^2*w*y - 3*a^2*y^2 - 21*a^3*z + 11*a^2*u*z + 5*a^2*w*z + 11*a^2*y*z - 3*a^2*z^2;
      cHGden[3] = -24*a^4 + 21*a^3*u + 6*a^2*u^2 - 3*a*u^3 + 9*a^3*w - 10*a^2*u*w + a*u^2*w + 6*a^2*w^2 - 2*a*u*w^2 + 21*a^3*y - 22*a^2*u*y + a*u^2*y - 10*a^2*w*y + 6*a*u*w*y - 2*a*w^2*y + 6*a^2*y^2 + a*u*y^2 + a*w*y^2 - 3*a*y^3 + 21*a^3*z - 22*a^2*u*z + a*u^2*z - 10*a^2*w*z + 6*a*u*w*z - 2*a*w^2*z - 22*a^2*y*z + 12*a*u*y*z + 6*a*w*y*z + a*y^2*z + 6*a^2*z^2 + a*u*z^2 + a*w*z^2 + a*y*z^2 - 3*a*z^3;
      cHGden[4] = 6*a^4 - 7*a^3*u - 3*a^2*u^2 + 3*a*u^3 + u^4 - 3*a^3*w + 5*a^2*u*w - a*u^2*w - u^3*w - 3*a^2*w^2 + 2*a*u*w^2 + u^2*w^2 - 7*a^3*y + 11*a^2*u*y - a*u^2*y - 3*u^3*y + 5*a^2*w*y - 6*a*u*w*y + u^2*w*y + 2*a*w^2*y - 2*u*w^2*y - 3*a^2*y^2 - a*u*y^2 + 4*u^2*y^2 - a*w*y^2 + u*w*y^2 + w^2*y^2 + 3*a*y^3 - 3*u*y^3 - w*y^3 + y^4 - 7*a^3*z + 11*a^2*u*z - a*u^2*z - 3*u^3*z + 5*a^2*w*z - 6*a*u*w*z + u^2*w*z + 2*a*w^2*z - 2*u*w^2*z + 11*a^2*y*z - 12*a*u*y*z + u^2*y*z - 6*a*w*y*z + 6*u*w*y*z - 2*w^2*y*z - a*y^2*z + u*y^2*z + w*y^2*z - 3*y^3*z - 3*a^2*z^2 - a*u*z^2 + 4*u^2*z^2 - a*w*z^2 + u*w*z^2 + w^2*z^2 - a*y*z^2 + u*y*z^2 + w*y*z^2 + 4*y^2*z^2 + 3*a*z^3 - 3*u*z^3 - w*z^3 - 3*y*z^3 + z^4;
      cHGden[5] = 0;
      cHGden[6] = 0; 
      cHGden[7] = 0;
  ,
    sameQ[x,y,z],
      cHGnum[0] = -(a^2*u) - a^2*v + 3*a^2*w - a^2*x;
      cHGnum[1] = a^2*u - a*u^2 + a^2*v - a*v^2 - 3*a^2*w + a*u*w + a*v*w + a^2*x + a*w*x - a*x^2;
      cHGnum[2] = 0;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = 6*a^4;
      cHGden[1] = -24*a^4 + 7*a^3*u + 7*a^3*v + 3*a^3*w + 7*a^3*x;
      cHGden[2] = 36*a^4 - 21*a^3*u - 3*a^2*u^2 - 21*a^3*v + 11*a^2*u*v - 3*a^2*v^2 - 9*a^3*w + 5*a^2*u*w + 5*a^2*v*w - 3*a^2*w^2 - 21*a^3*x + 11*a^2*u*x + 11*a^2*v*x + 5*a^2*w*x - 3*a^2*x^2;
      cHGden[3] = -24*a^4 + 21*a^3*u + 6*a^2*u^2 - 3*a*u^3 + 21*a^3*v - 22*a^2*u*v + a*u^2*v + 6*a^2*v^2 + a*u*v^2 - 3*a*v^3 + 9*a^3*w - 10*a^2*u*w + a*u^2*w - 10*a^2*v*w + 6*a*u*v*w + a*v^2*w + 6*a^2*w^2 - 2*a*u*w^2 - 2*a*v*w^2 + 21*a^3*x - 22*a^2*u*x + a*u^2*x - 22*a^2*v*x + 12*a*u*v*x + a*v^2*x - 10*a^2*w*x + 6*a*u*w*x + 6*a*v*w*x - 2*a*w^2*x + 6*a^2*x^2 + a*u*x^2 + a*v*x^2 + a*w*x^2 - 3*a*x^3;
      cHGden[4] = 6*a^4 - 7*a^3*u - 3*a^2*u^2 + 3*a*u^3 + u^4 - 7*a^3*v + 11*a^2*u*v - a*u^2*v - 3*u^3*v - 3*a^2*v^2 - a*u*v^2 + 4*u^2*v^2 + 3*a*v^3 - 3*u*v^3 + v^4 - 3*a^3*w + 5*a^2*u*w - a*u^2*w - u^3*w + 5*a^2*v*w - 6*a*u*v*w + u^2*v*w - a*v^2*w + u*v^2*w - v^3*w - 3*a^2*w^2 + 2*a*u*w^2 + u^2*w^2 + 2*a*v*w^2 - 2*u*v*w^2 + v^2*w^2 - 7*a^3*x + 11*a^2*u*x - a*u^2*x - 3*u^3*x + 11*a^2*v*x - 12*a*u*v*x + u^2*v*x - a*v^2*x + u*v^2*x - 3*v^3*x + 5*a^2*w*x - 6*a*u*w*x + u^2*w*x - 6*a*v*w*x + 6*u*v*w*x + v^2*w*x + 2*a*w^2*x - 2*u*w^2*x - 2*v*w^2*x - 3*a^2*x^2 - a*u*x^2 + 4*u^2*x^2 - a*v*x^2 + u*v*x^2 + 4*v^2*x^2 - a*w*x^2 + u*w*x^2 + v*w*x^2 + w^2*x^2 + 3*a*x^3 - 3*u*x^3 - 3*v*x^3 - w*x^3 + x^4;
      cHGden[5] = 0;
      cHGden[6] = 0; 
      cHGden[7] = 0;
  ,
    sameQ[u,v,w] && sameQ[x,y],
      cHGnum[0] = -3*a^3*u + 3*a^3*z;
      cHGnum[1] = 6*a^3*u - 8*a^2*u*x + 2*a^2*x^2 - 6*a^3*z + 2*a^2*u*z + 4*a^2*x*z;
      cHGnum[2] = -3*a^3*u + 8*a^2*u*x - 2*a^2*x^2 - 4*a*u*x^2 + a*x^3 + 3*a^3*z - 2*a^2*u*z - 4*a^2*x*z + 3*a*x^2*z + a*u*z^2 - a*x*z^2;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -18*a^5;
      cHGden[1] = 90*a^5 - 51*a^4*u - 36*a^4*x - 3*a^4*z;
      cHGden[2] = -180*a^5 + 204*a^4*u - 36*a^3*u^2 + 144*a^4*x - 119*a^3*u*x - a^3*x^2 + 12*a^4*z - 13*a^3*u*z - 23*a^3*x*z + 12*a^3*z^2;
      cHGden[3] = 180*a^5 - 306*a^4*u + 108*a^3*u^2 - 216*a^4*x + 357*a^3*u*x - 96*a^2*u^2*x + 3*a^3*x^2 - 44*a^2*u*x^2 + 17*a^2*x^3 - 18*a^4*z + 39*a^3*u*z - 12*a^2*u^2*z + 69*a^3*x*z - 77*a^2*u*x*z - 10*a^2*x^2*z - 36*a^3*z^2 + 31*a^2*u*z^2 + 14*a^2*x*z^2 - 3*a^2*z^3;
      cHGden[4] = -90*a^5 + 204*a^4*u - 108*a^3*u^2 + 144*a^4*x - 357*a^3*u*x + 192*a^2*u^2*x - 3*a^3*x^2 + 88*a^2*u*x^2 - 64*a*u^2*x^2 - 34*a^2*x^3 + 32*a*u*x^3 - 4*a*x^4 + 12*a^4*z - 39*a^3*u*z + 24*a^2*u^2*z - 69*a^3*x*z + 154*a^2*u*x*z - 64*a*u^2*x*z + 20*a^2*x^2*z - 56*a*u*x^2*z + 18*a*x^3*z + 36*a^3*z^2 - 62*a^2*u*z^2 + 20*a*u^2*z^2 - 28*a^2*x*z^2 + 43*a*u*x*z^2 - 9*a*x^2*z^2 + 6*a^2*z^3 - 7*a*u*z^3 + a*x*z^3;
      cHGden[5] = 18*a^5 - 51*a^4*u + 36*a^3*u^2 - 36*a^4*x + 119*a^3*u*x - 96*a^2*u^2*x + a^3*x^2 - 44*a^2*u*x^2 + 64*a*u^2*x^2 + 17*a^2*x^3 - 32*a*u*x^3 + 4*a*x^4 - 3*a^4*z + 13*a^3*u*z - 12*a^2*u^2*z + 23*a^3*x*z - 77*a^2*u*x*z + 64*a*u^2*x*z - 10*a^2*x^2*z + 56*a*u*x^2*z - 64*u^2*x^2*z - 18*a*x^3*z + 32*u*x^3*z - 4*x^4*z - 12*a^3*z^2 + 31*a^2*u*z^2 - 20*a*u^2*z^2 + 14*a^2*x*z^2 - 43*a*u*x*z^2 + 32*u^2*x*z^2 + 9*a*x^2*z^2 - 12*u*x^2*z^2 + x^3*z^2 - 3*a^2*z^3 + 7*a*u*z^3 - 4*u^2*z^3 - a*x*z^3 + u*x*z^3;
      cHGden[6] = 0;
      cHGden[7] = 0;
  ,
    sameQ[u,v,w] && sameQ[x,z],
      cHGnum[0] = -3*a^3*u + 3*a^3*y;
      cHGnum[1] = 6*a^3*u - 8*a^2*u*x + 2*a^2*x^2 - 6*a^3*y + 2*a^2*u*y + 4*a^2*x*y;
      cHGnum[2] = -3*a^3*u + 8*a^2*u*x - 2*a^2*x^2 - 4*a*u*x^2 + a*x^3 + 3*a^3*y - 2*a^2*u*y - 4*a^2*x*y + 3*a*x^2*y + a*u*y^2 - a*x*y^2;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -18*a^5;
      cHGden[1] = 90*a^5 - 51*a^4*u - 36*a^4*x - 3*a^4*y;
      cHGden[2] = -180*a^5 + 204*a^4*u - 36*a^3*u^2 + 144*a^4*x - 119*a^3*u*x - a^3*x^2 + 12*a^4*y - 13*a^3*u*y - 23*a^3*x*y + 12*a^3*y^2;
      cHGden[3] = 180*a^5 - 306*a^4*u + 108*a^3*u^2 - 216*a^4*x + 357*a^3*u*x - 96*a^2*u^2*x + 3*a^3*x^2 - 44*a^2*u*x^2 + 17*a^2*x^3 - 18*a^4*y + 39*a^3*u*y - 12*a^2*u^2*y + 69*a^3*x*y - 77*a^2*u*x*y - 10*a^2*x^2*y - 36*a^3*y^2 + 31*a^2*u*y^2 + 14*a^2*x*y^2 - 3*a^2*y^3;
      cHGden[4] = -90*a^5 + 204*a^4*u - 108*a^3*u^2 + 144*a^4*x - 357*a^3*u*x + 192*a^2*u^2*x - 3*a^3*x^2 + 88*a^2*u*x^2 - 64*a*u^2*x^2 - 34*a^2*x^3 + 32*a*u*x^3 - 4*a*x^4 + 12*a^4*y - 39*a^3*u*y + 24*a^2*u^2*y - 69*a^3*x*y + 154*a^2*u*x*y - 64*a*u^2*x*y + 20*a^2*x^2*y - 56*a*u*x^2*y + 18*a*x^3*y + 36*a^3*y^2 - 62*a^2*u*y^2 + 20*a*u^2*y^2 - 28*a^2*x*y^2 + 43*a*u*x*y^2 - 9*a*x^2*y^2 + 6*a^2*y^3 - 7*a*u*y^3 + a*x*y^3;
      cHGden[5] = 18*a^5 - 51*a^4*u + 36*a^3*u^2 - 36*a^4*x + 119*a^3*u*x - 96*a^2*u^2*x + a^3*x^2 - 44*a^2*u*x^2 + 64*a*u^2*x^2 + 17*a^2*x^3 - 32*a*u*x^3 + 4*a*x^4 - 3*a^4*y + 13*a^3*u*y - 12*a^2*u^2*y + 23*a^3*x*y - 77*a^2*u*x*y + 64*a*u^2*x*y - 10*a^2*x^2*y + 56*a*u*x^2*y - 64*u^2*x^2*y - 18*a*x^3*y + 32*u*x^3*y - 4*x^4*y - 12*a^3*y^2 + 31*a^2*u*y^2 - 20*a*u^2*y^2 + 14*a^2*x*y^2 - 43*a*u*x*y^2 + 32*u^2*x*y^2 + 9*a*x^2*y^2 - 12*u*x^2*y^2 + x^3*y^2 - 3*a^2*y^3 + 7*a*u*y^3 - 4*u^2*y^3 - a*x*y^3 + u*x*y^3;
      cHGden[6] = 0;
      cHGden[7] = 0;
  ,
    sameQ[w,y,z] && sameQ[u,x],
      cHGnum[0] = 3*a^3*v - 3*a^3*w;
      cHGnum[1] = 2*a^2*u^2 - 6*a^3*v + 4*a^2*u*v + 6*a^3*w - 8*a^2*u*w + 2*a^2*v*w;
      cHGnum[2] = -2*a^2*u^2 + a*u^3 + 3*a^3*v - 4*a^2*u*v + 3*a*u^2*v - a*u*v^2 - 3*a^3*w + 8*a^2*u*w - 4*a*u^2*w - 2*a^2*v*w + a*v^2*w;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -18*a^5;
      cHGden[1] = 90*a^5 - 36*a^4*u - 3*a^4*v - 51*a^4*w;
      cHGden[2] = -180*a^5 + 144*a^4*u - a^3*u^2 + 12*a^4*v - 23*a^3*u*v + 12*a^3*v^2 + 204*a^4*w - 119*a^3*u*w - 13*a^3*v*w - 36*a^3*w^2;
      cHGden[3] = 180*a^5 - 216*a^4*u + 3*a^3*u^2 + 17*a^2*u^3 - 18*a^4*v + 69*a^3*u*v - 10*a^2*u^2*v - 36*a^3*v^2 + 14*a^2*u*v^2 - 3*a^2*v^3 - 306*a^4*w + 357*a^3*u*w - 44*a^2*u^2*w + 39*a^3*v*w - 77*a^2*u*v*w + 31*a^2*v^2*w + 108*a^3*w^2 - 96*a^2*u*w^2 - 12*a^2*v*w^2;
      cHGden[4] = -90*a^5 + 144*a^4*u - 3*a^3*u^2 - 34*a^2*u^3 - 4*a*u^4 + 12*a^4*v - 69*a^3*u*v + 20*a^2*u^2*v + 18*a*u^3*v + 36*a^3*v^2 - 28*a^2*u*v^2 - 9*a*u^2*v^2 + 6*a^2*v^3 + a*u*v^3 + 204*a^4*w - 357*a^3*u*w + 88*a^2*u^2*w + 32*a*u^3*w - 39*a^3*v*w + 154*a^2*u*v*w - 56*a*u^2*v*w - 62*a^2*v^2*w + 43*a*u*v^2*w - 7*a*v^3*w - 108*a^3*w^2 + 192*a^2*u*w^2 - 64*a*u^2*w^2 + 24*a^2*v*w^2 - 64*a*u*v*w^2 + 20*a*v^2*w^2;
      cHGden[5] = 18*a^5 - 36*a^4*u + a^3*u^2 + 17*a^2*u^3 + 4*a*u^4 - 3*a^4*v + 23*a^3*u*v - 10*a^2*u^2*v - 18*a*u^3*v - 4*u^4*v - 12*a^3*v^2 + 14*a^2*u*v^2 + 9*a*u^2*v^2 + u^3*v^2 - 3*a^2*v^3 - a*u*v^3 - 51*a^4*w + 119*a^3*u*w - 44*a^2*u^2*w - 32*a*u^3*w + 13*a^3*v*w - 77*a^2*u*v*w + 56*a*u^2*v*w + 32*u^3*v*w + 31*a^2*v^2*w - 43*a*u*v^2*w - 12*u^2*v^2*w + 7*a*v^3*w + u*v^3*w + 36*a^3*w^2 - 96*a^2*u*w^2 + 64*a*u^2*w^2 - 12*a^2*v*w^2 + 64*a*u*v*w^2 - 64*u^2*v*w^2 - 20*a*v^2*w^2 + 32*u*v^2*w^2 - 4*v^3*w^2;
      cHGden[6] = 0;
      cHGden[7] = 0;
  ,
    sameQ[w,y,z] && sameQ[v,x],
      cHGnum[0] = 3*a^3*u - 3*a^3*w;
      cHGnum[1] = -6*a^3*u + 4*a^2*u*v + 2*a^2*v^2 + 6*a^3*w + 2*a^2*u*w - 8*a^2*v*w;
      cHGnum[2] = 3*a^3*u - 4*a^2*u*v - a*u^2*v - 2*a^2*v^2 + 3*a*u*v^2 + a*v^3 - 3*a^3*w - 2*a^2*u*w + a*u^2*w + 8*a^2*v*w - 4*a*v^2*w;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -18*a^5;
      cHGden[1] = 90*a^5 - 3*a^4*u - 36*a^4*v - 51*a^4*w;
      cHGden[2] = -180*a^5 + 12*a^4*u + 12*a^3*u^2 + 144*a^4*v - 23*a^3*u*v - a^3*v^2 + 204*a^4*w - 13*a^3*u*w - 119*a^3*v*w - 36*a^3*w^2;
      cHGden[3] = 180*a^5 - 18*a^4*u - 36*a^3*u^2 - 3*a^2*u^3 - 216*a^4*v + 69*a^3*u*v + 14*a^2*u^2*v + 3*a^3*v^2 - 10*a^2*u*v^2 + 17*a^2*v^3 - 306*a^4*w + 39*a^3*u*w + 31*a^2*u^2*w + 357*a^3*v*w - 77*a^2*u*v*w - 44*a^2*v^2*w + 108*a^3*w^2 - 12*a^2*u*w^2 - 96*a^2*v*w^2;
      cHGden[4] = -90*a^5 + 12*a^4*u + 36*a^3*u^2 + 6*a^2*u^3 + 144*a^4*v - 69*a^3*u*v - 28*a^2*u^2*v + a*u^3*v - 3*a^3*v^2 + 20*a^2*u*v^2 - 9*a*u^2*v^2 - 34*a^2*v^3 + 18*a*u*v^3 - 4*a*v^4 + 204*a^4*w - 39*a^3*u*w - 62*a^2*u^2*w - 7*a*u^3*w - 357*a^3*v*w + 154*a^2*u*v*w + 43*a*u^2*v*w + 88*a^2*v^2*w - 56*a*u*v^2*w + 32*a*v^3*w - 108*a^3*w^2 + 24*a^2*u*w^2 + 20*a*u^2*w^2 + 192*a^2*v*w^2 - 64*a*u*v*w^2 - 64*a*v^2*w^2;
      cHGden[5] = 18*a^5 - 3*a^4*u - 12*a^3*u^2 - 3*a^2*u^3 - 36*a^4*v + 23*a^3*u*v + 14*a^2*u^2*v - a*u^3*v + a^3*v^2 - 10*a^2*u*v^2 + 9*a*u^2*v^2 + 17*a^2*v^3 - 18*a*u*v^3 + u^2*v^3 + 4*a*v^4 - 4*u*v^4 - 51*a^4*w + 13*a^3*u*w + 31*a^2*u^2*w + 7*a*u^3*w + 119*a^3*v*w - 77*a^2*u*v*w - 43*a*u^2*v*w + u^3*v*w - 44*a^2*v^2*w + 56*a*u*v^2*w - 12*u^2*v^2*w - 32*a*v^3*w + 32*u*v^3*w + 36*a^3*w^2 - 12*a^2*u*w^2 - 20*a*u^2*w^2 - 4*u^3*w^2 - 96*a^2*v*w^2 + 64*a*u*v*w^2 + 32*u^2*v*w^2 + 64*a*v^2*w^2 - 64*u*v^2*w^2;
      cHGden[6] = 0;
      cHGden[7] = 0;
  ,
    sameQ[u,w,x,y],
      cHGnum[0] = -6*a^3*u + 3*a^3*v + 3*a^3*z;
      cHGnum[1] = 12*a^3*u - 8*a^2*u^2 - 6*a^3*v + 2*a^2*u*v - 6*a^3*z + 2*a^2*u*z + 4*a^2*v*z;
      cHGnum[2] = -6*a^3*u + 8*a^2*u^2 + 3*a^3*v - 2*a^2*u*v - 4*a*u^2*v + a*u*v^2 + 3*a^3*z - 2*a^2*u*z - 4*a*u^2*z - 4*a^2*v*z + 8*a*u*v*z - a*v^2*z + a*u*z^2 - a*v*z^2;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -18*a^5;
      cHGden[1] = 90*a^5 - 84*a^4*u - 3*a^4*v - 3*a^4*z;
      cHGden[2] = -180*a^5 + 336*a^4*u - 128*a^3*u^2 + 12*a^4*v - 40*a^3*u*v + 12*a^3*v^2 + 12*a^4*z - 40*a^3*u*z + 4*a^3*v*z + 12*a^3*z^2;
      cHGden[3] = 180*a^5 - 504*a^4*u + 384*a^3*u^2 - 64*a^2*u^3 - 18*a^4*v + 120*a^3*u*v - 96*a^2*u^2*v - 36*a^3*v^2 + 40*a^2*u*v^2 - 3*a^2*v^3 - 18*a^4*z + 120*a^3*u*z - 96*a^2*u^2*z - 12*a^3*v*z - 8*a^2*u*v*z + 5*a^2*v^2*z - 36*a^3*z^2 + 40*a^2*u*z^2 + 5*a^2*v*z^2 - 3*a^2*z^3;
      cHGden[4] = -90*a^5 + 336*a^4*u - 384*a^3*u^2 + 128*a^2*u^3 + 12*a^4*v - 120*a^3*u*v + 192*a^2*u^2*v - 64*a*u^3*v + 36*a^3*v^2 - 80*a^2*u*v^2 + 32*a*u^2*v^2 + 6*a^2*v^3 - 4*a*u*v^3 + 12*a^4*z - 120*a^3*u*z + 192*a^2*u^2*z - 64*a*u^3*z + 12*a^3*v*z + 16*a^2*u*v*z - 64*a*u^2*v*z - 10*a^2*v^2*z + 28*a*u*v^2*z - 2*a*v^3*z + 36*a^3*z^2 - 80*a^2*u*z^2 + 32*a*u^2*z^2 - 10*a^2*v*z^2 + 28*a*u*v*z^2 - 6*a*v^2*z^2 + 6*a^2*z^3 - 4*a*u*z^3 - 2*a*v*z^3;
      cHGden[5] = 18*a^5 - 84*a^4*u + 128*a^3*u^2 - 64*a^2*u^3 - 3*a^4*v + 40*a^3*u*v - 96*a^2*u^2*v + 64*a*u^3*v - 12*a^3*v^2 + 40*a^2*u*v^2 - 32*a*u^2*v^2 - 3*a^2*v^3 + 4*a*u*v^3 - 3*a^4*z + 40*a^3*u*z - 96*a^2*u^2*z + 64*a*u^3*z - 4*a^3*v*z - 8*a^2*u*v*z + 64*a*u^2*v*z - 64*u^3*v*z + 5*a^2*v^2*z - 28*a*u*v^2*z + 32*u^2*v^2*z + 2*a*v^3*z - 4*u*v^3*z - 12*a^3*z^2 + 40*a^2*u*z^2 - 32*a*u^2*z^2 + 5*a^2*v*z^2 - 28*a*u*v*z^2 + 32*u^2*v*z^2 + 6*a*v^2*z^2 - 12*u*v^2*z^2 + v^3*z^2 - 3*a^2*z^3 + 4*a*u*z^3 + 2*a*v*z^3 - 4*u*v*z^3 + v^2*z^3;
      cHGden[6] = 0;
      cHGden[7] = 0;
  ,
    sameQ[v,w,x,z],
      cHGnum[0] = 3*a^3*u - 6*a^3*v + 3*a^3*y;
      cHGnum[1] = -6*a^3*u + 12*a^3*v + 2*a^2*u*v - 8*a^2*v^2 - 6*a^3*y + 4*a^2*u*y + 2*a^2*v*y;
      cHGnum[2] = 3*a^3*u - 6*a^3*v - 2*a^2*u*v + a*u^2*v + 8*a^2*v^2 - 4*a*u*v^2 + 3*a^3*y - 4*a^2*u*y - a*u^2*y - 2*a^2*v*y + 8*a*u*v*y - 4*a*v^2*y - a*u*y^2 + a*v*y^2;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -18*a^5;
      cHGden[1] = 90*a^5 - 3*a^4*u - 84*a^4*v - 3*a^4*y;
      cHGden[2] = -180*a^5 + 12*a^4*u + 12*a^3*u^2 + 336*a^4*v - 40*a^3*u*v - 128*a^3*v^2 + 12*a^4*y + 4*a^3*u*y - 40*a^3*v*y + 12*a^3*y^2;
      cHGden[3] = 180*a^5 - 18*a^4*u - 36*a^3*u^2 - 3*a^2*u^3 - 504*a^4*v + 120*a^3*u*v + 40*a^2*u^2*v + 384*a^3*v^2 - 96*a^2*u*v^2 - 64*a^2*v^3 - 18*a^4*y - 12*a^3*u*y + 5*a^2*u^2*y + 120*a^3*v*y - 8*a^2*u*v*y - 96*a^2*v^2*y - 36*a^3*y^2 + 5*a^2*u*y^2 + 40*a^2*v*y^2 - 3*a^2*y^3;
      cHGden[4] = -90*a^5 + 12*a^4*u + 36*a^3*u^2 + 6*a^2*u^3 + 336*a^4*v - 120*a^3*u*v - 80*a^2*u^2*v - 4*a*u^3*v - 384*a^3*v^2 + 192*a^2*u*v^2 + 32*a*u^2*v^2 + 128*a^2*v^3 - 64*a*u*v^3 + 12*a^4*y + 12*a^3*u*y - 10*a^2*u^2*y - 2*a*u^3*y - 120*a^3*v*y + 16*a^2*u*v*y + 28*a*u^2*v*y + 192*a^2*v^2*y - 64*a*u*v^2*y - 64*a*v^3*y + 36*a^3*y^2 - 10*a^2*u*y^2 - 6*a*u^2*y^2 - 80*a^2*v*y^2 + 28*a*u*v*y^2 + 32*a*v^2*y^2 + 6*a^2*y^3 - 2*a*u*y^3 - 4*a*v*y^3;
      cHGden[5] = 18*a^5 - 3*a^4*u - 12*a^3*u^2 - 3*a^2*u^3 - 84*a^4*v + 40*a^3*u*v + 40*a^2*u^2*v + 4*a*u^3*v + 128*a^3*v^2 - 96*a^2*u*v^2 - 32*a*u^2*v^2 - 64*a^2*v^3 + 64*a*u*v^3 - 3*a^4*y - 4*a^3*u*y + 5*a^2*u^2*y + 2*a*u^3*y + 40*a^3*v*y - 8*a^2*u*v*y - 28*a*u^2*v*y - 4*u^3*v*y - 96*a^2*v^2*y + 64*a*u*v^2*y + 32*u^2*v^2*y + 64*a*v^3*y - 64*u*v^3*y - 12*a^3*y^2 + 5*a^2*u*y^2 + 6*a*u^2*y^2 + u^3*y^2 + 40*a^2*v*y^2 - 28*a*u*v*y^2 - 12*u^2*v*y^2 - 32*a*v^2*y^2 + 32*u*v^2*y^2 - 3*a^2*y^3 + 2*a*u*y^3 + u^2*y^3 + 4*a*v*y^3 - 4*u*v*y^3;
      cHGden[6] = 0;
      cHGden[7] = 0;
  ,
    sameQ[u,y] && sameQ[v,z],
      cHGnum[0] = 2*a^3*u + 2*a^3*v - 3*a^3*w - a^3*x;
      cHGnum[1] = -4*a^3*u + 4*a^2*u^2 - 4*a^3*v - 8*a^2*u*v + 4*a^2*v^2 + 6*a^3*w + 2*a^3*x + 4*a^2*u*x + 4*a^2*v*x - 6*a^2*w*x - 2*a^2*x^2;
      cHGnum[2] = 2*a^3*u - 4*a^2*u^2 + 2*a*u^3 + 2*a^3*v + 8*a^2*u*v - 2*a*u^2*v - 4*a^2*v^2 - 2*a*u*v^2 + 2*a*v^3 - 3*a^3*w - a*u^2*w + 2*a*u*v*w - a*v^2*w - a^3*x - 4*a^2*u*x + a*u^2*x - 4*a^2*v*x - 2*a*u*v*x + a*v^2*x + 6*a^2*w*x + 2*a^2*x^2 + 2*a*u*x^2 + 2*a*v*x^2 - 3*a*w*x^2 - a*x^3;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -6*a^5;
      cHGden[1] = 30*a^5 - 10*a^4*u - 10*a^4*v - 3*a^4*w - 7*a^4*x;
      cHGden[2] = -60*a^5 + 40*a^4*u + 4*a^3*u^2 + 40*a^4*v - 24*a^3*u*v + 4*a^3*v^2 + 12*a^4*w - 8*a^3*u*w - 8*a^3*v*w + 3*a^3*w^2 + 28*a^4*x - 16*a^3*u*x - 16*a^3*v*x - 2*a^3*w*x + 3*a^3*x^2;
      cHGden[3] = 60*a^5 - 60*a^4*u - 12*a^3*u^2 + 12*a^2*u^3 - 60*a^4*v + 72*a^3*u*v - 12*a^2*u^2*v - 12*a^3*v^2 - 12*a^2*u*v^2 + 12*a^2*v^3 - 18*a^4*w + 24*a^3*u*w - 6*a^2*u^2*w + 24*a^3*v*w - 4*a^2*u*v*w - 6*a^2*v^2*w - 9*a^3*w^2 + 2*a^2*u*w^2 + 2*a^2*v*w^2 - 42*a^4*x + 48*a^3*u*x - 6*a^2*u^2*x + 48*a^3*v*x - 20*a^2*u*v*x - 6*a^2*v^2*x + 6*a^3*w*x - 12*a^2*u*w*x - 12*a^2*v*w*x + 5*a^2*w^2*x - 9*a^3*x^2 - 2*a^2*u*x^2 - 2*a^2*v*x^2 + 4*a^2*w*x^2 + 3*a^2*x^3;
      cHGden[4] = -30*a^5 + 40*a^4*u + 12*a^3*u^2 - 24*a^2*u^3 + 2*a*u^4 + 40*a^4*v - 72*a^3*u*v + 24*a^2*u^2*v + 8*a*u^3*v + 12*a^3*v^2 + 24*a^2*u*v^2 - 20*a*u^2*v^2 - 24*a^2*v^3 + 8*a*u*v^3 + 2*a*v^4 + 12*a^4*w - 24*a^3*u*w + 12*a^2*u^2*w - 24*a^3*v*w + 8*a^2*u*v*w + 12*a^2*v^2*w + 9*a^3*w^2 - 4*a^2*u*w^2 - a*u^2*w^2 - 4*a^2*v*w^2 + 2*a*u*v*w^2 - a*v^2*w^2 + 28*a^4*x - 48*a^3*u*x + 12*a^2*u^2*x + 8*a*u^3*x - 48*a^3*v*x + 40*a^2*u*v*x - 8*a*u^2*v*x + 12*a^2*v^2*x - 8*a*u*v^2*x + 8*a*v^3*x - 6*a^3*w*x + 24*a^2*u*w*x - 10*a*u^2*w*x + 24*a^2*v*w*x - 12*a*u*v*w*x - 10*a*v^2*w*x - 10*a^2*w^2*x + 4*a*u*w^2*x + 4*a*v*w^2*x + 9*a^3*x^2 + 4*a^2*u*x^2 - 9*a*u^2*x^2 + 4*a^2*v*x^2 + 2*a*u*v*x^2 - 9*a*v^2*x^2 - 8*a^2*w*x^2 + a*w^2*x^2 - 6*a^2*x^3 + 4*a*u*x^3 + 4*a*v*x^3 + 2*a*w*x^3 - a*x^4;
      cHGden[5] = 6*a^5 - 10*a^4*u - 4*a^3*u^2 + 12*a^2*u^3 - 2*a*u^4 - 2*u^5 - 10*a^4*v + 24*a^3*u*v - 12*a^2*u^2*v - 8*a*u^3*v + 6*u^4*v - 4*a^3*v^2 - 12*a^2*u*v^2 + 20*a*u^2*v^2 - 4*u^3*v^2 + 12*a^2*v^3 - 8*a*u*v^3 - 4*u^2*v^3 - 2*a*v^4 + 6*u*v^4 - 2*v^5 - 3*a^4*w + 8*a^3*u*w - 6*a^2*u^2*w + u^4*w + 8*a^3*v*w - 4*a^2*u*v*w - 4*u^3*v*w - 6*a^2*v^2*w + 6*u^2*v^2*w - 4*u*v^3*w + v^4*w - 3*a^3*w^2 + 2*a^2*u*w^2 + a*u^2*w^2 + 2*a^2*v*w^2 - 2*a*u*v*w^2 + a*v^2*w^2 - 7*a^4*x + 16*a^3*u*x - 6*a^2*u^2*x - 8*a*u^3*x + 5*u^4*x + 16*a^3*v*x - 20*a^2*u*v*x + 8*a*u^2*v*x - 4*u^3*v*x - 6*a^2*v^2*x + 8*a*u*v^2*x - 2*u^2*v^2*x - 8*a*v^3*x - 4*u*v^3*x + 5*v^4*x + 2*a^3*w*x - 12*a^2*u*w*x + 10*a*u^2*w*x - 12*a^2*v*w*x + 12*a*u*v*w*x + 10*a*v^2*w*x + 5*a^2*w^2*x - 4*a*u*w^2*x - u^2*w^2*x - 4*a*v*w^2*x + 2*u*v*w^2*x - v^2*w^2*x - 3*a^3*x^2 - 2*a^2*u*x^2 + 9*a*u^2*x^2 - 4*u^3*x^2 - 2*a^2*v*x^2 - 2*a*u*v*x^2 + 4*u^2*v*x^2 + 9*a*v^2*x^2 + 4*u*v^2*x^2 - 4*v^3*x^2 + 4*a^2*w*x^2 - 4*u^2*w*x^2 - 8*u*v*w*x^2 - 4*v^2*w*x^2 - a*w^2*x^2 + 2*u*w^2*x^2 + 2*v*w^2*x^2 + 3*a^2*x^3 - 4*a*u*x^3 + u^2*x^3 - 4*a*v*x^3 - 2*u*v*x^3 + v^2*x^3 - 2*a*w*x^3 + 4*u*w*x^3 + 4*v*w*x^3 - w^2*x^3 + a*x^4 - w*x^4;
      cHGden[6] = 0;
      cHGden[7] = 0;
  ,
    sameQ[u,z] && sameQ[v,y],
      cHGnum[0] = 2*a^3*u + 2*a^3*v - 3*a^3*w - a^3*x;
      cHGnum[1] = -4*a^3*u - 2*a^2*u^2 - 4*a^3*v + 4*a^2*u*v - 2*a^2*v^2 + 6*a^3*w + 2*a^3*x + 4*a^2*u*x + 4*a^2*v*x - 6*a^2*w*x - 2*a^2*x^2;
      cHGnum[2] = 2*a^3*u + 2*a^2*u^2 + 2*a^3*v - 4*a^2*u*v + 2*a^2*v^2 - 3*a^3*w - a*u^2*w + 2*a*u*v*w - a*v^2*w - a^3*x - 4*a^2*u*x - a*u^2*x - 4*a^2*v*x + 2*a*u*v*x - a*v^2*x + 6*a^2*w*x + 2*a^2*x^2 + 2*a*u*x^2 + 2*a*v*x^2 - 3*a*w*x^2 - a*x^3;
      cHGnum[3] = 0;
      cHGnum[4] = 0;
      cHGden[0] = -6*a^5;
      cHGden[1] = 30*a^5 - 10*a^4*u - 10*a^4*v - 3*a^4*w - 7*a^4*x;
      cHGden[2] = -60*a^5 + 40*a^4*u + a^3*u^2 + 40*a^4*v - 18*a^3*u*v + a^3*v^2 + 12*a^4*w - 8*a^3*u*w - 8*a^3*v*w + 3*a^3*w^2 + 28*a^4*x - 16*a^3*u*x - 16*a^3*v*x - 2*a^3*w*x + 3*a^3*x^2;
      cHGden[3] = 60*a^5 - 60*a^4*u - 3*a^3*u^2 + 4*a^2*u^3 - 60*a^4*v + 54*a^3*u*v - 4*a^2*u^2*v - 3*a^3*v^2 - 4*a^2*u*v^2 + 4*a^2*v^3 - 18*a^4*w + 24*a^3*u*w + 24*a^3*v*w - 16*a^2*u*v*w - 9*a^3*w^2 + 2*a^2*u*w^2 + 2*a^2*v*w^2 - 42*a^4*x + 48*a^3*u*x - 5*a^2*u^2*x + 48*a^3*v*x - 22*a^2*u*v*x - 5*a^2*v^2*x + 6*a^3*w*x - 12*a^2*u*w*x - 12*a^2*v*w*x + 5*a^2*w^2*x - 9*a^3*x^2 - 2*a^2*u*x^2 - 2*a^2*v*x^2 + 4*a^2*w*x^2 + 3*a^2*x^3;
      cHGden[4] = -30*a^5 + 40*a^4*u + 3*a^3*u^2 - 8*a^2*u^3 - a*u^4 + 40*a^4*v - 54*a^3*u*v + 8*a^2*u^2*v + 4*a*u^3*v + 3*a^3*v^2 + 8*a^2*u*v^2 - 6*a*u^2*v^2 - 8*a^2*v^3 + 4*a*u*v^3 - a*v^4 + 12*a^4*w - 24*a^3*u*w + 4*a*u^3*w - 24*a^3*v*w + 32*a^2*u*v*w - 4*a*u^2*v*w - 4*a*u*v^2*w + 4*a*v^3*w + 9*a^3*w^2 - 4*a^2*u*w^2 - a*u^2*w^2 - 4*a^2*v*w^2 + 2*a*u*v*w^2 - a*v^2*w^2 + 28*a^4*x - 48*a^3*u*x + 10*a^2*u^2*x + 4*a*u^3*x - 48*a^3*v*x + 44*a^2*u*v*x - 4*a*u^2*v*x + 10*a^2*v^2*x - 4*a*u*v^2*x + 4*a*v^3*x - 6*a^3*w*x + 24*a^2*u*w*x - 6*a*u^2*w*x + 24*a^2*v*w*x - 20*a*u*v*w*x - 6*a*v^2*w*x - 10*a^2*w^2*x + 4*a*u*w^2*x + 4*a*v*w^2*x + 9*a^3*x^2 + 4*a^2*u*x^2 - 6*a*u^2*x^2 + 4*a^2*v*x^2 - 4*a*u*v*x^2 - 6*a*v^2*x^2 - 8*a^2*w*x^2 + a*w^2*x^2 - 6*a^2*x^3 + 4*a*u*x^3 + 4*a*v*x^3 + 2*a*w*x^3 - a*x^4;
      cHGden[5] = 6*a^5 - 10*a^4*u - a^3*u^2 + 4*a^2*u^3 + a*u^4 - 10*a^4*v + 18*a^3*u*v - 4*a^2*u^2*v - 4*a*u^3*v - a^3*v^2 - 4*a^2*u*v^2 + 6*a*u^2*v^2 + 4*a^2*v^3 - 4*a*u*v^3 + a*v^4 - 3*a^4*w + 8*a^3*u*w - 4*a*u^3*w - u^4*w + 8*a^3*v*w - 16*a^2*u*v*w + 4*a*u^2*v*w + 4*u^3*v*w + 4*a*u*v^2*w - 6*u^2*v^2*w - 4*a*v^3*w + 4*u*v^3*w - v^4*w - 3*a^3*w^2 + 2*a^2*u*w^2 + a*u^2*w^2 + 2*a^2*v*w^2 - 2*a*u*v*w^2 + a*v^2*w^2 - 7*a^4*x + 16*a^3*u*x - 5*a^2*u^2*x - 4*a*u^3*x + 16*a^3*v*x - 22*a^2*u*v*x + 4*a*u^2*v*x - 5*a^2*v^2*x + 4*a*u*v^2*x - 4*a*v^3*x + 2*a^3*w*x - 12*a^2*u*w*x + 6*a*u^2*w*x + 4*u^3*w*x - 12*a^2*v*w*x + 20*a*u*v*w*x - 4*u^2*v*w*x + 6*a*v^2*w*x - 4*u*v^2*w*x + 4*v^3*w*x + 5*a^2*w^2*x - 4*a*u*w^2*x - u^2*w^2*x - 4*a*v*w^2*x + 2*u*v*w^2*x - v^2*w^2*x - 3*a^3*x^2 - 2*a^2*u*x^2 + 6*a*u^2*x^2 - 2*a^2*v*x^2 + 4*a*u*v*x^2 + 6*a*v^2*x^2 + 4*a^2*w*x^2 - 6*u^2*w*x^2 - 4*u*v*w*x^2 - 6*v^2*w*x^2 - a*w^2*x^2 + 2*u*w^2*x^2 + 2*v*w^2*x^2 + 3*a^2*x^3 - 4*a*u*x^3 - 4*a*v*x^3 - 2*a*w*x^3 + 4*u*w*x^3 + 4*v*w*x^3 - w^2*x^3 + a*x^4 - w*x^4;
      cHGden[6] = 0;
      cHGden[7] = 0;
  ,
    sameQ[u,w,x,z],
      cHGnum[0] = 6*a^4*u - 3*a^4*v - 3*a^4*y;
      cHGnum[1] = -18*a^4*u + 20*a^3*u^2 + 9*a^4*v - 11*a^3*u*v - 3*a^3*v^2 + 9*a^4*y - 11*a^3*u*y + 8*a^3*v*y - 3*a^3*y^2;
      cHGnum[2] = 18*a^4*u - 40*a^3*u^2 + 16*a^2*u^3 - 9*a^4*v + 22*a^3*u*v - 4*a^2*u^2*v + 6*a^3*v^2 - 9*a^2*u*v^2 - 9*a^4*y + 22*a^3*u*y - 4*a^2*u^2*y - 16*a^3*v*y + 4*a^2*u*v*y + 3*a^2*v^2*y + 6*a^3*y^2 - 9*a^2*u*y^2 + 3*a^2*v*y^2;
      cHGnum[3] = -6*a^4*u + 20*a^3*u^2 - 16*a^2*u^3 + 3*a^4*v - 11*a^3*u*v + 4*a^2*u^2*v + 8*a*u^3*v - 3*a^3*v^2 + 9*a^2*u*v^2 - 10*a*u^2*v^2 + 2*a*u*v^3 + 3*a^4*y - 11*a^3*u*y + 4*a^2*u^2*y + 8*a*u^3*y + 8*a^3*v*y - 4*a^2*u*v*y - 8*a*u^2*v*y - 3*a^2*v^2*y + 5*a*u*v^2*y - 2*a*v^3*y - 3*a^3*y^2 + 9*a^2*u*y^2 - 10*a*u^2*y^2 - 3*a^2*v*y^2 + 5*a*u*v*y^2 + 2*a*v^2*y^2 + 2*a*u*y^3 - 2*a*v*y^3;
      cHGnum[4] = 0;
      cHGden[0] = 18*a^6;
      cHGden[1] = -108*a^6 + 66*a^5*u + 21*a^5*v + 21*a^5*y;
      cHGden[2] = 270*a^6 - 330*a^5*u + 71*a^4*u^2 - 105*a^5*v + 94*a^4*u*v - 9*a^4*v^2 - 105*a^5*y + 94*a^4*u*y + 29*a^4*v*y - 9*a^4*y^2;
      cHGden[3] = -360*a^6 + 660*a^5*u - 284*a^4*u^2 + 8*a^3*u^3 + 210*a^5*v - 376*a^4*u*v + 130*a^3*u^2*v + 36*a^4*v^2 - 6*a^3*u*v^2 - 9*a^3*v^3 + 210*a^5*y - 376*a^4*u*y + 130*a^3*u^2*y - 116*a^4*v*y + 128*a^3*u*v*y - 3*a^3*v^2*y + 36*a^4*y^2 - 6*a^3*u*y^2 - 3*a^3*v*y^2 - 9*a^3*y^3;
      cHGden[4] = 270*a^6 - 660*a^5*u + 426*a^4*u^2 - 24*a^3*u^3 - 16*a^2*u^4 - 210*a^5*v + 564*a^4*u*v - 390*a^3*u^2*v + 44*a^2*u^3*v - 54*a^4*v^2 + 18*a^3*u*v^2 + 35*a^2*u^2*v^2 + 27*a^3*v^3 - 30*a^2*u*v^3 + 3*a^2*v^4 - 210*a^5*y + 564*a^4*u*y - 390*a^3*u^2*y + 44*a^2*u^3*y + 174*a^4*v*y - 384*a^3*u*v*y + 188*a^2*u^2*v*y + 9*a^3*v^2*y + 2*a^2*u*v^2*y - 9*a^2*v^3*y - 54*a^4*y^2 + 18*a^3*u*y^2 + 35*a^2*u^2*y^2 + 9*a^3*v*y^2 + 2*a^2*u*v*y^2 + 8*a^2*v^2*y^2 + 27*a^3*y^3 - 30*a^2*u*y^3 - 9*a^2*v*y^3 + 3*a^2*y^4;
      cHGden[5] = -108*a^6 + 330*a^5*u - 284*a^4*u^2 + 24*a^3*u^3 + 32*a^2*u^4 + 105*a^5*v - 376*a^4*u*v + 390*a^3*u^2*v - 88*a^2*u^3*v - 16*a*u^4*v + 36*a^4*v^2 - 18*a^3*u*v^2 - 70*a^2*u^2*v^2 + 36*a*u^3*v^2 - 27*a^3*v^3 + 60*a^2*u*v^3 - 24*a*u^2*v^3 - 6*a^2*v^4 + 4*a*u*v^4 + 105*a^5*y - 376*a^4*u*y + 390*a^3*u^2*y - 88*a^2*u^3*y - 16*a*u^4*y - 116*a^4*v*y + 384*a^3*u*v*y - 376*a^2*u^2*v*y + 80*a*u^3*v*y - 9*a^3*v^2*y - 4*a^2*u*v^2*y + 34*a*u^2*v^2*y + 18*a^2*v^3*y - 28*a*u*v^3*y + 2*a*v^4*y + 36*a^4*y^2 - 18*a^3*u*y^2 - 70*a^2*u^2*y^2 + 36*a*u^3*y^2 - 9*a^3*v*y^2 - 4*a^2*u*v*y^2 + 34*a*u^2*v*y^2 - 16*a^2*v^2*y^2 + 10*a*u*v^2*y^2 + a*v^3*y^2 - 27*a^3*y^3 + 60*a^2*u*y^3 - 24*a*u^2*y^3 + 18*a^2*v*y^3 - 28*a*u*v*y^3 + a*v^2*y^3 - 6*a^2*y^4 + 4*a*u*y^4 + 2*a*v*y^4;
      cHGden[6] = 18*a^6 - 66*a^5*u + 71*a^4*u^2 - 8*a^3*u^3 - 16*a^2*u^4 - 21*a^5*v + 94*a^4*u*v - 130*a^3*u^2*v + 44*a^2*u^3*v + 16*a*u^4*v - 9*a^4*v^2 + 6*a^3*u*v^2 + 35*a^2*u^2*v^2 - 36*a*u^3*v^2 + 9*a^3*v^3 - 30*a^2*u*v^3 + 24*a*u^2*v^3 + 3*a^2*v^4 - 4*a*u*v^4 - 21*a^5*y + 94*a^4*u*y - 130*a^3*u^2*y + 44*a^2*u^3*y + 16*a*u^4*y + 29*a^4*v*y - 128*a^3*u*v*y + 188*a^2*u^2*v*y - 80*a*u^3*v*y - 16*u^4*v*y + 3*a^3*v^2*y + 2*a^2*u*v^2*y - 34*a*u^2*v^2*y + 36*u^3*v^2*y - 9*a^2*v^3*y + 28*a*u*v^3*y - 24*u^2*v^3*y - 2*a*v^4*y + 4*u*v^4*y - 9*a^4*y^2 + 6*a^3*u*y^2 + 35*a^2*u^2*y^2 - 36*a*u^3*y^2 + 3*a^3*v*y^2 + 2*a^2*u*v*y^2 - 34*a*u^2*v*y^2 + 36*u^3*v*y^2 + 8*a^2*v^2*y^2 - 10*a*u*v^2*y^2 - u^2*v^2*y^2 - a*v^3*y^2 + 2*u*v^3*y^2 - v^4*y^2 + 9*a^3*y^3 - 30*a^2*u*y^3 + 24*a*u^2*y^3 - 9*a^2*v*y^3 + 28*a*u*v*y^3 - 24*u^2*v*y^3 - a*v^2*y^3 + 2*u*v^2*y^3 + v^3*y^3 + 3*a^2*y^4 - 4*a*u*y^4 - 2*a*v*y^4 + 4*u*v*y^4 - v^2*y^4;
      cHGden[7] = 0;
  ,
    sameQ[v,w,x,y],
      cHGnum[0] = -3*a^4*u + 6*a^4*v - 3*a^4*z;
      cHGnum[1] = 9*a^4*u - 3*a^3*u^2 - 18*a^4*v - 11*a^3*u*v + 20*a^3*v^2 + 9*a^4*z + 8*a^3*u*z - 11*a^3*v*z - 3*a^3*z^2;
      cHGnum[2] = -9*a^4*u + 6*a^3*u^2 + 18*a^4*v + 22*a^3*u*v - 9*a^2*u^2*v - 40*a^3*v^2 - 4*a^2*u*v^2 + 16*a^2*v^3 - 9*a^4*z - 16*a^3*u*z + 3*a^2*u^2*z + 22*a^3*v*z + 4*a^2*u*v*z - 4*a^2*v^2*z + 6*a^3*z^2 + 3*a^2*u*z^2 - 9*a^2*v*z^2;
      cHGnum[3] = 3*a^4*u - 3*a^3*u^2 - 6*a^4*v - 11*a^3*u*v + 9*a^2*u^2*v + 2*a*u^3*v + 20*a^3*v^2 + 4*a^2*u*v^2 - 10*a*u^2*v^2 - 16*a^2*v^3 + 8*a*u*v^3 + 3*a^4*z + 8*a^3*u*z - 3*a^2*u^2*z - 2*a*u^3*z - 11*a^3*v*z - 4*a^2*u*v*z + 5*a*u^2*v*z + 4*a^2*v^2*z - 8*a*u*v^2*z + 8*a*v^3*z - 3*a^3*z^2 - 3*a^2*u*z^2 + 2*a*u^2*z^2 + 9*a^2*v*z^2 + 5*a*u*v*z^2 - 10*a*v^2*z^2 - 2*a*u*z^3 + 2*a*v*z^3;
      cHGnum[4] = 0;
      cHGden[0] = 18*a^6;
      cHGden[1] = -108*a^6 + 21*a^5*u + 66*a^5*v + 21*a^5*z;
      cHGden[2] = 270*a^6 - 105*a^5*u - 9*a^4*u^2 - 330*a^5*v + 94*a^4*u*v + 71*a^4*v^2 - 105*a^5*z + 29*a^4*u*z + 94*a^4*v*z - 9*a^4*z^2;
      cHGden[3] = -360*a^6 + 210*a^5*u + 36*a^4*u^2 - 9*a^3*u^3 + 660*a^5*v - 376*a^4*u*v - 6*a^3*u^2*v - 284*a^4*v^2 + 130*a^3*u*v^2 + 8*a^3*v^3 + 210*a^5*z - 116*a^4*u*z - 3*a^3*u^2*z - 376*a^4*v*z + 128*a^3*u*v*z + 130*a^3*v^2*z + 36*a^4*z^2 - 3*a^3*u*z^2 - 6*a^3*v*z^2 - 9*a^3*z^3;
      cHGden[4] = 270*a^6 - 210*a^5*u - 54*a^4*u^2 + 27*a^3*u^3 + 3*a^2*u^4 - 660*a^5*v + 564*a^4*u*v + 18*a^3*u^2*v - 30*a^2*u^3*v + 426*a^4*v^2 - 390*a^3*u*v^2 + 35*a^2*u^2*v^2 - 24*a^3*v^3 + 44*a^2*u*v^3 - 16*a^2*v^4 - 210*a^5*z + 174*a^4*u*z + 9*a^3*u^2*z - 9*a^2*u^3*z + 564*a^4*v*z - 384*a^3*u*v*z + 2*a^2*u^2*v*z - 390*a^3*v^2*z + 188*a^2*u*v^2*z + 44*a^2*v^3*z - 54*a^4*z^2 + 9*a^3*u*z^2 + 8*a^2*u^2*z^2 + 18*a^3*v*z^2 + 2*a^2*u*v*z^2 + 35*a^2*v^2*z^2 + 27*a^3*z^3 - 9*a^2*u*z^3 - 30*a^2*v*z^3 + 3*a^2*z^4;
      cHGden[5] = -108*a^6 + 105*a^5*u + 36*a^4*u^2 - 27*a^3*u^3 - 6*a^2*u^4 + 330*a^5*v - 376*a^4*u*v - 18*a^3*u^2*v + 60*a^2*u^3*v + 4*a*u^4*v - 284*a^4*v^2 + 390*a^3*u*v^2 - 70*a^2*u^2*v^2 - 24*a*u^3*v^2 + 24*a^3*v^3 - 88*a^2*u*v^3 + 36*a*u^2*v^3 + 32*a^2*v^4 - 16*a*u*v^4 + 105*a^5*z - 116*a^4*u*z - 9*a^3*u^2*z + 18*a^2*u^3*z + 2*a*u^4*z - 376*a^4*v*z + 384*a^3*u*v*z - 4*a^2*u^2*v*z - 28*a*u^3*v*z + 390*a^3*v^2*z - 376*a^2*u*v^2*z + 34*a*u^2*v^2*z - 88*a^2*v^3*z + 80*a*u*v^3*z - 16*a*v^4*z + 36*a^4*z^2 - 9*a^3*u*z^2 - 16*a^2*u^2*z^2 + a*u^3*z^2 - 18*a^3*v*z^2 - 4*a^2*u*v*z^2 + 10*a*u^2*v*z^2 - 70*a^2*v^2*z^2 + 34*a*u*v^2*z^2 + 36*a*v^3*z^2 - 27*a^3*z^3 + 18*a^2*u*z^3 + a*u^2*z^3 + 60*a^2*v*z^3 - 28*a*u*v*z^3 - 24*a*v^2*z^3 - 6*a^2*z^4 + 2*a*u*z^4 + 4*a*v*z^4;
      cHGden[6] = 18*a^6 - 21*a^5*u - 9*a^4*u^2 + 9*a^3*u^3 + 3*a^2*u^4 - 66*a^5*v + 94*a^4*u*v + 6*a^3*u^2*v - 30*a^2*u^3*v - 4*a*u^4*v + 71*a^4*v^2 - 130*a^3*u*v^2 + 35*a^2*u^2*v^2 + 24*a*u^3*v^2 - 8*a^3*v^3 + 44*a^2*u*v^3 - 36*a*u^2*v^3 - 16*a^2*v^4 + 16*a*u*v^4 - 21*a^5*z + 29*a^4*u*z + 3*a^3*u^2*z - 9*a^2*u^3*z - 2*a*u^4*z + 94*a^4*v*z - 128*a^3*u*v*z + 2*a^2*u^2*v*z + 28*a*u^3*v*z + 4*u^4*v*z - 130*a^3*v^2*z + 188*a^2*u*v^2*z - 34*a*u^2*v^2*z - 24*u^3*v^2*z + 44*a^2*v^3*z - 80*a*u*v^3*z + 36*u^2*v^3*z + 16*a*v^4*z - 16*u*v^4*z - 9*a^4*z^2 + 3*a^3*u*z^2 + 8*a^2*u^2*z^2 - a*u^3*z^2 - u^4*z^2 + 6*a^3*v*z^2 + 2*a^2*u*v*z^2 - 10*a*u^2*v*z^2 + 2*u^3*v*z^2 + 35*a^2*v^2*z^2 - 34*a*u*v^2*z^2 - u^2*v^2*z^2 - 36*a*v^3*z^2 + 36*u*v^3*z^2 + 9*a^3*z^3 - 9*a^2*u*z^3 - a*u^2*z^3 + u^3*z^3 - 30*a^2*v*z^3 + 28*a*u*v*z^3 + 2*u^2*v*z^3 + 24*a*v^2*z^3 - 24*u*v^2*z^3 + 3*a^2*z^4 - 2*a*u*z^4 - u^2*z^4 - 4*a*v*z^4 + 4*u*v*z^4;
      cHGden[7] = 0;
  ,
    sameQ[u,w] && sameQ[x,y],
      cHGnum[0] = 6*a^4*u - 3*a^4*v - 3*a^4*z;
      cHGnum[1] = -18*a^4*u + 9*a^4*v + 3*a^3*u*v - 3*a^3*v^2 + 10*a^3*u*x + a^3*v*x - 2*a^3*x^2 + 9*a^4*z + 5*a^3*u*z - 7*a^3*v*z - 7*a^3*x*z;
      cHGnum[2] = 18*a^4*u - 9*a^4*v - 6*a^3*u*v + 6*a^3*v^2 - 20*a^3*u*x - 3*a^2*u^2*x - 2*a^3*v*x + 6*a^2*u*v*x - 3*a^2*v^2*x + 4*a^3*x^2 + 6*a^2*u*x^2 + 6*a^2*v*x^2 - 3*a^2*x^3 - 9*a^4*z - 10*a^3*u*z + 3*a^2*u^2*z + 14*a^3*v*z - 3*a^2*v^2*z + 14*a^3*x*z + 8*a^2*u*x*z - 10*a^2*v*x*z - 7*a^2*x^2*z - 2*a^2*u*z^2 + a^2*v*z^2 + a^2*x*z^2;
      cHGnum[3] = -6*a^4*u + 3*a^4*v + 3*a^3*u*v - 3*a^3*v^2 + 10*a^3*u*x + 3*a^2*u^2*x + a*u^3*x + a^3*v*x - 6*a^2*u*v*x - 3*a*u^2*v*x + 3*a^2*v^2*x + 3*a*u*v^2*x - a*v^3*x - 2*a^3*x^2 - 6*a^2*u*x^2 - 3*a*u^2*x^2 - 6*a^2*v*x^2 + 2*a*u*v*x^2 + a*v^2*x^2 + 3*a^2*x^3 + 3*a*u*x^3 + a*v*x^3 - a*x^4 + 3*a^4*z + 5*a^3*u*z - 3*a^2*u^2*z - a*u^3*z - 7*a^3*v*z + 3*a*u^2*v*z + 3*a^2*v^2*z - 3*a*u*v^2*z + a*v^3*z - 7*a^3*x*z - 8*a^2*u*x*z + 3*a*u^2*x*z + 10*a^2*v*x*z + 2*a*u*v*x*z - 5*a*v^2*x*z + 7*a^2*x^2*z + a*u*x^2*z - a*v*x^2*z - 3*a*x^3*z + 2*a^2*u*z^2 - a^2*v*z^2 - a*u*v*z^2 + a*v^2*z^2 - a^2*x*z^2 - a*u*x*z^2 + a*x^2*z^2;
      cHGnum[4] = 0;
      cHGden[0] = 18*a^6;
      cHGden[1] = -108*a^6 + 30*a^5*u + 21*a^5*v + 54*a^5*x + 3*a^5*z;
      cHGden[2] = 270*a^6 - 150*a^5*u - 3*a^4*u^2 - 105*a^5*v + 48*a^4*u*v - 9*a^4*v^2 - 270*a^5*x + 94*a^4*u*x + 76*a^4*v*x + 37*a^4*x^2 - 15*a^5*z + 14*a^4*u*z - a^4*v*z + 26*a^4*x*z - 12*a^4*z^2;
      cHGden[3] = -360*a^6 + 300*a^5*u + 12*a^4*u^2 - 12*a^3*u^3 + 210*a^5*v - 192*a^4*u*v + 15*a^3*u^2*v + 36*a^4*v^2 + 6*a^3*u*v^2 - 9*a^3*v^3 + 540*a^5*x - 376*a^4*u*x + 8*a^3*u^2*x - 304*a^4*v*x + 130*a^3*u*v*x - 6*a^3*v^2*x - 148*a^4*x^2 + 84*a^3*u*x^2 + 79*a^3*v*x^2 - 16*a^3*x^3 + 30*a^5*z - 56*a^4*u*z + a^3*u^2*z + 4*a^4*v*z + 20*a^3*u*v*z - 9*a^3*v^2*z - 104*a^4*x*z + 62*a^3*u*x*z + 28*a^3*v*x*z + 33*a^3*x^2*z + 48*a^4*z^2 - 14*a^3*u*z^2 - 17*a^3*v*z^2 - 26*a^3*x*z^2 + 3*a^3*z^3;
      cHGden[4] = 270*a^6 - 300*a^5*u - 18*a^4*u^2 + 36*a^3*u^3 + 3*a^2*u^4 - 210*a^5*v + 288*a^4*u*v - 45*a^3*u^2*v - 12*a^2*u^3*v - 54*a^4*v^2 - 18*a^3*u*v^2 + 18*a^2*u^2*v^2 + 27*a^3*v^3 - 12*a^2*u*v^3 + 3*a^2*v^4 - 540*a^5*x + 564*a^4*u*x - 24*a^3*u^2*x - 28*a^2*u^3*x + 456*a^4*v*x - 390*a^3*u*v*x + 32*a^2*u^2*v*x + 18*a^3*v^2*x + 20*a^2*u*v^2*x - 24*a^2*v^3*x + 222*a^4*x^2 - 252*a^3*u*x^2 + 34*a^2*u^2*x^2 - 237*a^3*v*x^2 + 100*a^2*u*v*x^2 + 26*a^2*v^2*x^2 + 48*a^3*x^3 + 4*a^2*u*x^3 + 8*a^2*v*x^3 - 13*a^2*x^4 - 30*a^5*z + 84*a^4*u*z - 3*a^3*u^2*z - 8*a^2*u^3*z - 6*a^4*v*z - 60*a^3*u*v*z + 13*a^2*u^2*v*z + 27*a^3*v^2*z - 2*a^2*u*v^2*z - 3*a^2*v^3*z + 156*a^4*x*z - 186*a^3*u*x*z + 8*a^2*u^2*x*z - 84*a^3*v*x*z + 86*a^2*u*v*x*z - 18*a^2*v^2*x*z - 99*a^3*x^2*z + 72*a^2*u*x^2*z + 61*a^2*v*x^2*z - 8*a^2*x^3*z - 72*a^4*z^2 + 42*a^3*u*z^2 + 3*a^2*u^2*z^2 + 51*a^3*v*z^2 - 24*a^2*u*v*z^2 + a^2*v^2*z^2 + 78*a^3*x*z^2 - 30*a^2*u*x*z^2 - 44*a^2*v*x*z^2 - 5*a^2*x^2*z^2 - 9*a^3*z^3 + 2*a^2*u*z^3 + 5*a^2*v*z^3 + 2*a^2*x*z^3;
      cHGden[5] = -108*a^6 + 150*a^5*u + 12*a^4*u^2 - 36*a^3*u^3 - 6*a^2*u^4 + 105*a^5*v - 192*a^4*u*v + 45*a^3*u^2*v + 24*a^2*u^3*v + 36*a^4*v^2 + 18*a^3*u*v^2 - 36*a^2*u^2*v^2 - 27*a^3*v^3 + 24*a^2*u*v^3 - 6*a^2*v^4 + 270*a^5*x - 376*a^4*u*x + 24*a^3*u^2*x + 56*a^2*u^3*x + 4*a*u^4*x - 304*a^4*v*x + 390*a^3*u*v*x - 64*a^2*u^2*v*x - 16*a*u^3*v*x - 18*a^3*v^2*x - 40*a^2*u*v^2*x + 24*a*u^2*v^2*x + 48*a^2*v^3*x - 16*a*u*v^3*x + 4*a*v^4*x - 148*a^4*x^2 + 252*a^3*u*x^2 - 68*a^2*u^2*x^2 - 16*a*u^3*x^2 + 237*a^3*v*x^2 - 200*a^2*u*v*x^2 + 16*a*u^2*v*x^2 - 52*a^2*v^2*x^2 + 16*a*u*v^2*x^2 - 16*a*v^3*x^2 - 48*a^3*x^3 - 8*a^2*u*x^3 + 24*a*u^2*x^3 - 16*a^2*v*x^3 + 16*a*u*v*x^3 + 24*a*v^2*x^3 + 26*a^2*x^4 - 16*a*u*x^4 - 16*a*v*x^4 + 4*a*x^5 + 15*a^5*z - 56*a^4*u*z + 3*a^3*u^2*z + 16*a^2*u^3*z + 2*a*u^4*z + 4*a^4*v*z + 60*a^3*u*v*z - 26*a^2*u^2*v*z - 8*a*u^3*v*z - 27*a^3*v^2*z + 4*a^2*u*v^2*z + 12*a*u^2*v^2*z + 6*a^2*v^3*z - 8*a*u*v^3*z + 2*a*v^4*z - 104*a^4*x*z + 186*a^3*u*x*z - 16*a^2*u^2*x*z - 24*a*u^3*x*z + 84*a^3*v*x*z - 172*a^2*u*v*x*z + 32*a*u^2*v*x*z + 36*a^2*v^2*x*z + 8*a*u*v^2*x*z - 16*a*v^3*x*z + 99*a^3*x^2*z - 144*a^2*u*x^2*z + 28*a*u^2*x^2*z - 122*a^2*v*x^2*z + 88*a*u*v*x^2*z + 12*a*v^2*x^2*z + 16*a^2*x^3*z + 8*a*u*x^3*z + 16*a*v*x^3*z - 14*a*x^4*z + 48*a^4*z^2 - 42*a^3*u*z^2 - 6*a^2*u^2*z^2 + 4*a*u^3*z^2 - 51*a^3*v*z^2 + 48*a^2*u*v*z^2 - 3*a*u^2*v*z^2 - 2*a^2*v^2*z^2 - 6*a*u*v^2*z^2 + 5*a*v^3*z^2 - 78*a^3*x*z^2 + 60*a^2*u*x*z^2 + 88*a^2*v*x*z^2 - 42*a*u*v*x*z^2 - 10*a*v^2*x*z^2 + 10*a^2*x^2*z^2 - 12*a*u*x^2*z^2 - 19*a*v*x^2*z^2 + 8*a*x^3*z^2 + 9*a^3*z^3 - 4*a^2*u*z^3 - a*u^2*z^3 - 10*a^2*v*z^3 + 4*a*u*v*z^3 + a*v^2*z^3 - 4*a^2*x*z^3 + 2*a*u*x*z^3 + 4*a*v*x*z^3 - a*x^2*z^3;
      cHGden[6] = 18*a^6 - 30*a^5*u - 3*a^4*u^2 + 12*a^3*u^3 + 3*a^2*u^4 - 21*a^5*v + 48*a^4*u*v - 15*a^3*u^2*v - 12*a^2*u^3*v - 9*a^4*v^2 - 6*a^3*u*v^2 + 18*a^2*u^2*v^2 + 9*a^3*v^3 - 12*a^2*u*v^3 + 3*a^2*v^4 - 54*a^5*x + 94*a^4*u*x - 8*a^3*u^2*x - 28*a^2*u^3*x - 4*a*u^4*x + 76*a^4*v*x - 130*a^3*u*v*x + 32*a^2*u^2*v*x + 16*a*u^3*v*x + 6*a^3*v^2*x + 20*a^2*u*v^2*x - 24*a*u^2*v^2*x - 24*a^2*v^3*x + 16*a*u*v^3*x - 4*a*v^4*x + 37*a^4*x^2 - 84*a^3*u*x^2 + 34*a^2*u^2*x^2 + 16*a*u^3*x^2 - 79*a^3*v*x^2 + 100*a^2*u*v*x^2 - 16*a*u^2*v*x^2 + 26*a^2*v^2*x^2 - 16*a*u*v^2*x^2 + 16*a*v^3*x^2 + 16*a^3*x^3 + 4*a^2*u*x^3 - 24*a*u^2*x^3 + 8*a^2*v*x^3 - 16*a*u*v*x^3 - 24*a*v^2*x^3 - 13*a^2*x^4 + 16*a*u*x^4 + 16*a*v*x^4 - 4*a*x^5 - 3*a^5*z + 14*a^4*u*z - a^3*u^2*z - 8*a^2*u^3*z - 2*a*u^4*z - a^4*v*z - 20*a^3*u*v*z + 13*a^2*u^2*v*z + 8*a*u^3*v*z + 9*a^3*v^2*z - 2*a^2*u*v^2*z - 12*a*u^2*v^2*z - 3*a^2*v^3*z + 8*a*u*v^3*z - 2*a*v^4*z + 26*a^4*x*z - 62*a^3*u*x*z + 8*a^2*u^2*x*z + 24*a*u^3*x*z + 4*u^4*x*z - 28*a^3*v*x*z + 86*a^2*u*v*x*z - 32*a*u^2*v*x*z - 16*u^3*v*x*z - 18*a^2*v^2*x*z - 8*a*u*v^2*x*z + 24*u^2*v^2*x*z + 16*a*v^3*x*z - 16*u*v^3*x*z + 4*v^4*x*z - 33*a^3*x^2*z + 72*a^2*u*x^2*z - 28*a*u^2*x^2*z - 16*u^3*x^2*z + 61*a^2*v*x^2*z - 88*a*u*v*x^2*z + 16*u^2*v*x^2*z - 12*a*v^2*x^2*z + 16*u*v^2*x^2*z - 16*v^3*x^2*z - 8*a^2*x^3*z - 8*a*u*x^3*z + 24*u^2*x^3*z - 16*a*v*x^3*z + 16*u*v*x^3*z + 24*v^2*x^3*z + 14*a*x^4*z - 16*u*x^4*z - 16*v*x^4*z + 4*x^5*z - 12*a^4*z^2 + 14*a^3*u*z^2 + 3*a^2*u^2*z^2 - 4*a*u^3*z^2 - u^4*z^2 + 17*a^3*v*z^2 - 24*a^2*u*v*z^2 + 3*a*u^2*v*z^2 + 4*u^3*v*z^2 + a^2*v^2*z^2 + 6*a*u*v^2*z^2 - 6*u^2*v^2*z^2 - 5*a*v^3*z^2 + 4*u*v^3*z^2 - v^4*z^2 + 26*a^3*x*z^2 - 30*a^2*u*x*z^2 + 4*u^3*x*z^2 - 44*a^2*v*x*z^2 + 42*a*u*v*x*z^2 + 10*a*v^2*x*z^2 - 12*u*v^2*x*z^2 + 8*v^3*x*z^2 - 5*a^2*x^2*z^2 + 12*a*u*x^2*z^2 - 6*u^2*x^2*z^2 + 19*a*v*x^2*z^2 - 12*u*v*x^2*z^2 - 14*v^2*x^2*z^2 - 8*a*x^3*z^2 + 4*u*x^3*z^2 + 8*v*x^3*z^2 - x^4*z^2 - 3*a^3*z^3 + 2*a^2*u*z^3 + a*u^2*z^3 + 5*a^2*v*z^3 - 4*a*u*v*z^3 - u^2*v*z^3 - a*v^2*z^3 + 2*u*v^2*z^3 - v^3*z^3 + 2*a^2*x*z^3 - 2*a*u*x*z^3 - 4*a*v*x*z^3 + 2*u*v*x*z^3 + 2*v^2*x*z^3 + a*x^2*z^3 - v*x^2*z^3;
      cHGden[7] = 0;
  ,
    sameQ[u,x] && sameQ[w,y],
      cHGnum[0] = -3*a^4*v + 6*a^4*w - 3*a^4*z;
      cHGnum[1] = -2*a^3*u^2 + 9*a^4*v - 7*a^3*u*v - 18*a^4*w + 10*a^3*u*w + 5*a^3*v*w + 9*a^4*z + a^3*u*z - 7*a^3*v*z + 3*a^3*w*z - 3*a^3*z^2;
      cHGnum[2] = 4*a^3*u^2 - 3*a^2*u^3 - 9*a^4*v + 14*a^3*u*v - 7*a^2*u^2*v + a^2*u*v^2 + 18*a^4*w - 20*a^3*u*w + 6*a^2*u^2*w - 10*a^3*v*w + 8*a^2*u*v*w - 2*a^2*v^2*w - 3*a^2*u*w^2 + 3*a^2*v*w^2 - 9*a^4*z - 2*a^3*u*z + 6*a^2*u^2*z + 14*a^3*v*z - 10*a^2*u*v*z + a^2*v^2*z - 6*a^3*w*z + 6*a^2*u*w*z + 6*a^3*z^2 - 3*a^2*u*z^2 - 3*a^2*v*z^2;
      cHGnum[3] = -2*a^3*u^2 + 3*a^2*u^3 - a*u^4 + 3*a^4*v - 7*a^3*u*v + 7*a^2*u^2*v - 3*a*u^3*v - a^2*u*v^2 + a*u^2*v^2 - 6*a^4*w + 10*a^3*u*w - 6*a^2*u^2*w + 3*a*u^3*w + 5*a^3*v*w - 8*a^2*u*v*w + a*u^2*v*w + 2*a^2*v^2*w - a*u*v^2*w + 3*a^2*u*w^2 - 3*a*u^2*w^2 - 3*a^2*v*w^2 + 3*a*u*v*w^2 + a*u*w^3 - a*v*w^3 + 3*a^4*z + a^3*u*z - 6*a^2*u^2*z + a*u^3*z - 7*a^3*v*z + 10*a^2*u*v*z - a*u^2*v*z - a^2*v^2*z + 3*a^3*w*z - 6*a^2*u*w*z + 2*a*u^2*w*z + 2*a*u*v*w*z - a*v^2*w*z - 3*a*u*w^2*z + 3*a*v*w^2*z - 3*a^3*z^2 + 3*a^2*u*z^2 + a*u^2*z^2 + 3*a^2*v*z^2 - 5*a*u*v*z^2 + a*v^2*z^2 + 3*a*u*w*z^2 - 3*a*v*w*z^2 - a*u*z^3 + a*v*z^3;
      cHGnum[4] = 0;
      cHGden[0] = 18*a^6;
      cHGden[1] = -108*a^6 + 54*a^5*u + 3*a^5*v + 30*a^5*w + 21*a^5*z;
      cHGden[2] = 270*a^6 - 270*a^5*u + 37*a^4*u^2 - 15*a^5*v + 26*a^4*u*v - 12*a^4*v^2 - 150*a^5*w + 94*a^4*u*w + 14*a^4*v*w - 3*a^4*w^2 - 105*a^5*z + 76*a^4*u*z - a^4*v*z + 48*a^4*w*z - 9*a^4*z^2;
      cHGden[3] = -360*a^6 + 540*a^5*u - 148*a^4*u^2 - 16*a^3*u^3 + 30*a^5*v - 104*a^4*u*v + 33*a^3*u^2*v + 48*a^4*v^2 - 26*a^3*u*v^2 + 3*a^3*v^3 + 300*a^5*w - 376*a^4*u*w + 84*a^3*u^2*w - 56*a^4*v*w + 62*a^3*u*v*w - 14*a^3*v^2*w + 12*a^4*w^2 + 8*a^3*u*w^2 + a^3*v*w^2 - 12*a^3*w^3 + 210*a^5*z - 304*a^4*u*z + 79*a^3*u^2*z + 4*a^4*v*z + 28*a^3*u*v*z - 17*a^3*v^2*z - 192*a^4*w*z + 130*a^3*u*w*z + 20*a^3*v*w*z + 15*a^3*w^2*z + 36*a^4*z^2 - 6*a^3*u*z^2 - 9*a^3*v*z^2 + 6*a^3*w*z^2 - 9*a^3*z^3;
      cHGden[4] = 270*a^6 - 540*a^5*u + 222*a^4*u^2 + 48*a^3*u^3 - 13*a^2*u^4 - 30*a^5*v + 156*a^4*u*v - 99*a^3*u^2*v - 8*a^2*u^3*v - 72*a^4*v^2 + 78*a^3*u*v^2 - 5*a^2*u^2*v^2 - 9*a^3*v^3 + 2*a^2*u*v^3 - 300*a^5*w + 564*a^4*u*w - 252*a^3*u^2*w + 4*a^2*u^3*w + 84*a^4*v*w - 186*a^3*u*v*w + 72*a^2*u^2*v*w + 42*a^3*v^2*w - 30*a^2*u*v^2*w + 2*a^2*v^3*w - 18*a^4*w^2 - 24*a^3*u*w^2 + 34*a^2*u^2*w^2 - 3*a^3*v*w^2 + 8*a^2*u*v*w^2 + 3*a^2*v^2*w^2 + 36*a^3*w^3 - 28*a^2*u*w^3 - 8*a^2*v*w^3 + 3*a^2*w^4 - 210*a^5*z + 456*a^4*u*z - 237*a^3*u^2*z + 8*a^2*u^3*z - 6*a^4*v*z - 84*a^3*u*v*z + 61*a^2*u^2*v*z + 51*a^3*v^2*z - 44*a^2*u*v^2*z + 5*a^2*v^3*z + 288*a^4*w*z - 390*a^3*u*w*z + 100*a^2*u^2*w*z - 60*a^3*v*w*z + 86*a^2*u*v*w*z - 24*a^2*v^2*w*z - 45*a^3*w^2*z + 32*a^2*u*w^2*z + 13*a^2*v*w^2*z - 12*a^2*w^3*z - 54*a^4*z^2 + 18*a^3*u*z^2 + 26*a^2*u^2*z^2 + 27*a^3*v*z^2 - 18*a^2*u*v*z^2 + a^2*v^2*z^2 - 18*a^3*w*z^2 + 20*a^2*u*w*z^2 - 2*a^2*v*w*z^2 + 18*a^2*w^2*z^2 + 27*a^3*z^3 - 24*a^2*u*z^3 - 3*a^2*v*z^3 - 12*a^2*w*z^3 + 3*a^2*z^4;
      cHGden[5] = -108*a^6 + 270*a^5*u - 148*a^4*u^2 - 48*a^3*u^3 + 26*a^2*u^4 + 4*a*u^5 + 15*a^5*v - 104*a^4*u*v + 99*a^3*u^2*v + 16*a^2*u^3*v - 14*a*u^4*v + 48*a^4*v^2 - 78*a^3*u*v^2 + 10*a^2*u^2*v^2 + 8*a*u^3*v^2 + 9*a^3*v^3 - 4*a^2*u*v^3 - a*u^2*v^3 + 150*a^5*w - 376*a^4*u*w + 252*a^3*u^2*w - 8*a^2*u^3*w - 16*a*u^4*w - 56*a^4*v*w + 186*a^3*u*v*w - 144*a^2*u^2*v*w + 8*a*u^3*v*w - 42*a^3*v^2*w + 60*a^2*u*v^2*w - 12*a*u^2*v^2*w - 4*a^2*v^3*w + 2*a*u*v^3*w + 12*a^4*w^2 + 24*a^3*u*w^2 - 68*a^2*u^2*w^2 + 24*a*u^3*w^2 + 3*a^3*v*w^2 - 16*a^2*u*v*w^2 + 28*a*u^2*v*w^2 - 6*a^2*v^2*w^2 - a*v^3*w^2 - 36*a^3*w^3 + 56*a^2*u*w^3 - 16*a*u^2*w^3 + 16*a^2*v*w^3 - 24*a*u*v*w^3 + 4*a*v^2*w^3 - 6*a^2*w^4 + 4*a*u*w^4 + 2*a*v*w^4 + 105*a^5*z - 304*a^4*u*z + 237*a^3*u^2*z - 16*a^2*u^3*z - 16*a*u^4*z + 4*a^4*v*z + 84*a^3*u*v*z - 122*a^2*u^2*v*z + 16*a*u^3*v*z - 51*a^3*v^2*z + 88*a^2*u*v^2*z - 19*a*u^2*v^2*z - 10*a^2*v^3*z + 4*a*u*v^3*z - 192*a^4*w*z + 390*a^3*u*w*z - 200*a^2*u^2*w*z + 16*a*u^3*w*z + 60*a^3*v*w*z - 172*a^2*u*v*w*z + 88*a*u^2*v*w*z + 48*a^2*v^2*w*z - 42*a*u*v^2*w*z + 4*a*v^3*w*z + 45*a^3*w^2*z - 64*a^2*u*w^2*z + 16*a*u^2*w^2*z - 26*a^2*v*w^2*z + 32*a*u*v*w^2*z - 3*a*v^2*w^2*z + 24*a^2*w^3*z - 16*a*u*w^3*z - 8*a*v*w^3*z + 36*a^4*z^2 - 18*a^3*u*z^2 - 52*a^2*u^2*z^2 + 24*a*u^3*z^2 - 27*a^3*v*z^2 + 36*a^2*u*v*z^2 + 12*a*u^2*v*z^2 - 2*a^2*v^2*z^2 - 10*a*u*v^2*z^2 + a*v^3*z^2 + 18*a^3*w*z^2 - 40*a^2*u*w*z^2 + 16*a*u^2*w*z^2 + 4*a^2*v*w*z^2 + 8*a*u*v*w*z^2 - 6*a*v^2*w*z^2 - 36*a^2*w^2*z^2 + 24*a*u*w^2*z^2 + 12*a*v*w^2*z^2 - 27*a^3*z^3 + 48*a^2*u*z^3 - 16*a*u^2*z^3 + 6*a^2*v*z^3 - 16*a*u*v*z^3 + 5*a*v^2*z^3 + 24*a^2*w*z^3 - 16*a*u*w*z^3 - 8*a*v*w*z^3 - 6*a^2*z^4 + 4*a*u*z^4 + 2*a*v*z^4;
      cHGden[6] = 18*a^6 - 54*a^5*u + 37*a^4*u^2 + 16*a^3*u^3 - 13*a^2*u^4 - 4*a*u^5 - 3*a^5*v + 26*a^4*u*v - 33*a^3*u^2*v - 8*a^2*u^3*v + 14*a*u^4*v + 4*u^5*v - 12*a^4*v^2 + 26*a^3*u*v^2 - 5*a^2*u^2*v^2 - 8*a*u^3*v^2 - u^4*v^2 - 3*a^3*v^3 + 2*a^2*u*v^3 + a*u^2*v^3 - 30*a^5*w + 94*a^4*u*w - 84*a^3*u^2*w + 4*a^2*u^3*w + 16*a*u^4*w + 14*a^4*v*w - 62*a^3*u*v*w + 72*a^2*u^2*v*w - 8*a*u^3*v*w - 16*u^4*v*w + 14*a^3*v^2*w - 30*a^2*u*v^2*w + 12*a*u^2*v^2*w + 4*u^3*v^2*w + 2*a^2*v^3*w - 2*a*u*v^3*w - 3*a^4*w^2 - 8*a^3*u*w^2 + 34*a^2*u^2*w^2 - 24*a*u^3*w^2 - a^3*v*w^2 + 8*a^2*u*v*w^2 - 28*a*u^2*v*w^2 + 24*u^3*v*w^2 + 3*a^2*v^2*w^2 - 6*u^2*v^2*w^2 + a*v^3*w^2 + 12*a^3*w^3 - 28*a^2*u*w^3 + 16*a*u^2*w^3 - 8*a^2*v*w^3 + 24*a*u*v*w^3 - 16*u^2*v*w^3 - 4*a*v^2*w^3 + 4*u*v^2*w^3 + 3*a^2*w^4 - 4*a*u*w^4 - 2*a*v*w^4 + 4*u*v*w^4 - v^2*w^4 - 21*a^5*z + 76*a^4*u*z - 79*a^3*u^2*z + 8*a^2*u^3*z + 16*a*u^4*z - a^4*v*z - 28*a^3*u*v*z + 61*a^2*u^2*v*z - 16*a*u^3*v*z - 16*u^4*v*z + 17*a^3*v^2*z - 44*a^2*u*v^2*z + 19*a*u^2*v^2*z + 8*u^3*v^2*z + 5*a^2*v^3*z - 4*a*u*v^3*z - u^2*v^3*z + 48*a^4*w*z - 130*a^3*u*w*z + 100*a^2*u^2*w*z - 16*a*u^3*w*z - 20*a^3*v*w*z + 86*a^2*u*v*w*z - 88*a*u^2*v*w*z + 16*u^3*v*w*z - 24*a^2*v^2*w*z + 42*a*u*v^2*w*z - 12*u^2*v^2*w*z - 4*a*v^3*w*z + 2*u*v^3*w*z - 15*a^3*w^2*z + 32*a^2*u*w^2*z - 16*a*u^2*w^2*z + 13*a^2*v*w^2*z - 32*a*u*v*w^2*z + 16*u^2*v*w^2*z + 3*a*v^2*w^2*z - v^3*w^2*z - 12*a^2*w^3*z + 16*a*u*w^3*z + 8*a*v*w^3*z - 16*u*v*w^3*z + 4*v^2*w^3*z - 9*a^4*z^2 + 6*a^3*u*z^2 + 26*a^2*u^2*z^2 - 24*a*u^3*z^2 + 9*a^3*v*z^2 - 18*a^2*u*v*z^2 - 12*a*u^2*v*z^2 + 24*u^3*v*z^2 + a^2*v^2*z^2 + 10*a*u*v^2*z^2 - 14*u^2*v^2*z^2 - a*v^3*z^2 + 2*u*v^3*z^2 - 6*a^3*w*z^2 + 20*a^2*u*w*z^2 - 16*a*u^2*w*z^2 - 2*a^2*v*w*z^2 - 8*a*u*v*w*z^2 + 16*u^2*v*w*z^2 + 6*a*v^2*w*z^2 - 12*u*v^2*w*z^2 + 2*v^3*w*z^2 + 18*a^2*w^2*z^2 - 24*a*u*w^2*z^2 - 12*a*v*w^2*z^2 + 24*u*v*w^2*z^2 - 6*v^2*w^2*z^2 + 9*a^3*z^3 - 24*a^2*u*z^3 + 16*a*u^2*z^3 - 3*a^2*v*z^3 + 16*a*u*v*z^3 - 16*u^2*v*z^3 - 5*a*v^2*z^3 + 8*u*v^2*z^3 - v^3*z^3 - 12*a^2*w*z^3 + 16*a*u*w*z^3 + 8*a*v*w*z^3 - 16*u*v*w*z^3 + 4*v^2*w*z^3 + 3*a^2*z^4 - 4*a*u*z^4 - 2*a*v*z^4 + 4*u*v*z^4 - v^2*z^4;
      cHGden[7] = 0;
  ,
    sameQ[v,w] && sameQ[x,z],
      cHGnum[0] = -3*a^4*u + 6*a^4*v - 3*a^4*y;
      cHGnum[1] = 9*a^4*u - 3*a^3*u^2 - 18*a^4*v + 3*a^3*u*v + a^3*u*x + 10*a^3*v*x - 2*a^3*x^2 + 9*a^4*y - 7*a^3*u*y + 5*a^3*v*y - 7*a^3*x*y;
      cHGnum[2] = -9*a^4*u + 6*a^3*u^2 + 18*a^4*v - 6*a^3*u*v - 2*a^3*u*x - 3*a^2*u^2*x - 20*a^3*v*x + 6*a^2*u*v*x - 3*a^2*v^2*x + 4*a^3*x^2 + 6*a^2*u*x^2 + 6*a^2*v*x^2 - 3*a^2*x^3 - 9*a^4*y + 14*a^3*u*y - 3*a^2*u^2*y - 10*a^3*v*y + 3*a^2*v^2*y + 14*a^3*x*y - 10*a^2*u*x*y + 8*a^2*v*x*y - 7*a^2*x^2*y + a^2*u*y^2 - 2*a^2*v*y^2 + a^2*x*y^2;
      cHGnum[3] = 3*a^4*u - 3*a^3*u^2 - 6*a^4*v + 3*a^3*u*v + a^3*u*x + 3*a^2*u^2*x - a*u^3*x + 10*a^3*v*x - 6*a^2*u*v*x + 3*a*u^2*v*x + 3*a^2*v^2*x - 3*a*u*v^2*x + a*v^3*x - 2*a^3*x^2 - 6*a^2*u*x^2 + a*u^2*x^2 - 6*a^2*v*x^2 + 2*a*u*v*x^2 - 3*a*v^2*x^2 + 3*a^2*x^3 + a*u*x^3 + 3*a*v*x^3 - a*x^4 + 3*a^4*y - 7*a^3*u*y + 3*a^2*u^2*y + a*u^3*y + 5*a^3*v*y - 3*a*u^2*v*y - 3*a^2*v^2*y + 3*a*u*v^2*y - a*v^3*y - 7*a^3*x*y + 10*a^2*u*x*y - 5*a*u^2*x*y - 8*a^2*v*x*y + 2*a*u*v*x*y + 3*a*v^2*x*y + 7*a^2*x^2*y - a*u*x^2*y + a*v*x^2*y - 3*a*x^3*y - a^2*u*y^2 + a*u^2*y^2 + 2*a^2*v*y^2 - a*u*v*y^2 - a^2*x*y^2 - a*v*x*y^2 + a*x^2*y^2;
      cHGnum[4] = 0;
      cHGden[0] = 18*a^6;
      cHGden[1] = -108*a^6 + 21*a^5*u + 30*a^5*v + 54*a^5*x + 3*a^5*y;
      cHGden[2] = 270*a^6 - 105*a^5*u - 9*a^4*u^2 - 150*a^5*v + 48*a^4*u*v - 3*a^4*v^2 - 270*a^5*x + 76*a^4*u*x + 94*a^4*v*x + 37*a^4*x^2 - 15*a^5*y - a^4*u*y + 14*a^4*v*y + 26*a^4*x*y - 12*a^4*y^2;
      cHGden[3] = -360*a^6 + 210*a^5*u + 36*a^4*u^2 - 9*a^3*u^3 + 300*a^5*v - 192*a^4*u*v + 6*a^3*u^2*v + 12*a^4*v^2 + 15*a^3*u*v^2 - 12*a^3*v^3 + 540*a^5*x - 304*a^4*u*x - 6*a^3*u^2*x - 376*a^4*v*x + 130*a^3*u*v*x + 8*a^3*v^2*x - 148*a^4*x^2 + 79*a^3*u*x^2 + 84*a^3*v*x^2 - 16*a^3*x^3 + 30*a^5*y + 4*a^4*u*y - 9*a^3*u^2*y - 56*a^4*v*y + 20*a^3*u*v*y + a^3*v^2*y - 104*a^4*x*y + 28*a^3*u*x*y + 62*a^3*v*x*y + 33*a^3*x^2*y + 48*a^4*y^2 - 17*a^3*u*y^2 - 14*a^3*v*y^2 - 26*a^3*x*y^2 + 3*a^3*y^3;
      cHGden[4] = 270*a^6 - 210*a^5*u - 54*a^4*u^2 + 27*a^3*u^3 + 3*a^2*u^4 - 300*a^5*v + 288*a^4*u*v - 18*a^3*u^2*v - 12*a^2*u^3*v - 18*a^4*v^2 - 45*a^3*u*v^2 + 18*a^2*u^2*v^2 + 36*a^3*v^3 - 12*a^2*u*v^3 + 3*a^2*v^4 - 540*a^5*x + 456*a^4*u*x + 18*a^3*u^2*x - 24*a^2*u^3*x + 564*a^4*v*x - 390*a^3*u*v*x + 20*a^2*u^2*v*x - 24*a^3*v^2*x + 32*a^2*u*v^2*x - 28*a^2*v^3*x + 222*a^4*x^2 - 237*a^3*u*x^2 + 26*a^2*u^2*x^2 - 252*a^3*v*x^2 + 100*a^2*u*v*x^2 + 34*a^2*v^2*x^2 + 48*a^3*x^3 + 8*a^2*u*x^3 + 4*a^2*v*x^3 - 13*a^2*x^4 - 30*a^5*y - 6*a^4*u*y + 27*a^3*u^2*y - 3*a^2*u^3*y + 84*a^4*v*y - 60*a^3*u*v*y - 2*a^2*u^2*v*y - 3*a^3*v^2*y + 13*a^2*u*v^2*y - 8*a^2*v^3*y + 156*a^4*x*y - 84*a^3*u*x*y - 18*a^2*u^2*x*y - 186*a^3*v*x*y + 86*a^2*u*v*x*y + 8*a^2*v^2*x*y - 99*a^3*x^2*y + 61*a^2*u*x^2*y + 72*a^2*v*x^2*y - 8*a^2*x^3*y - 72*a^4*y^2 + 51*a^3*u*y^2 + a^2*u^2*y^2 + 42*a^3*v*y^2 - 24*a^2*u*v*y^2 + 3*a^2*v^2*y^2 + 78*a^3*x*y^2 - 44*a^2*u*x*y^2 - 30*a^2*v*x*y^2 - 5*a^2*x^2*y^2 - 9*a^3*y^3 + 5*a^2*u*y^3 + 2*a^2*v*y^3 + 2*a^2*x*y^3;
      cHGden[5] = -108*a^6 + 105*a^5*u + 36*a^4*u^2 - 27*a^3*u^3 - 6*a^2*u^4 + 150*a^5*v - 192*a^4*u*v + 18*a^3*u^2*v + 24*a^2*u^3*v + 12*a^4*v^2 + 45*a^3*u*v^2 - 36*a^2*u^2*v^2 - 36*a^3*v^3 + 24*a^2*u*v^3 - 6*a^2*v^4 + 270*a^5*x - 304*a^4*u*x - 18*a^3*u^2*x + 48*a^2*u^3*x + 4*a*u^4*x - 376*a^4*v*x + 390*a^3*u*v*x - 40*a^2*u^2*v*x - 16*a*u^3*v*x + 24*a^3*v^2*x - 64*a^2*u*v^2*x + 24*a*u^2*v^2*x + 56*a^2*v^3*x - 16*a*u*v^3*x + 4*a*v^4*x - 148*a^4*x^2 + 237*a^3*u*x^2 - 52*a^2*u^2*x^2 - 16*a*u^3*x^2 + 252*a^3*v*x^2 - 200*a^2*u*v*x^2 + 16*a*u^2*v*x^2 - 68*a^2*v^2*x^2 + 16*a*u*v^2*x^2 - 16*a*v^3*x^2 - 48*a^3*x^3 - 16*a^2*u*x^3 + 24*a*u^2*x^3 - 8*a^2*v*x^3 + 16*a*u*v*x^3 + 24*a*v^2*x^3 + 26*a^2*x^4 - 16*a*u*x^4 - 16*a*v*x^4 + 4*a*x^5 + 15*a^5*y + 4*a^4*u*y - 27*a^3*u^2*y + 6*a^2*u^3*y + 2*a*u^4*y - 56*a^4*v*y + 60*a^3*u*v*y + 4*a^2*u^2*v*y - 8*a*u^3*v*y + 3*a^3*v^2*y - 26*a^2*u*v^2*y + 12*a*u^2*v^2*y + 16*a^2*v^3*y - 8*a*u*v^3*y + 2*a*v^4*y - 104*a^4*x*y + 84*a^3*u*x*y + 36*a^2*u^2*x*y - 16*a*u^3*x*y + 186*a^3*v*x*y - 172*a^2*u*v*x*y + 8*a*u^2*v*x*y - 16*a^2*v^2*x*y + 32*a*u*v^2*x*y - 24*a*v^3*x*y + 99*a^3*x^2*y - 122*a^2*u*x^2*y + 12*a*u^2*x^2*y - 144*a^2*v*x^2*y + 88*a*u*v*x^2*y + 28*a*v^2*x^2*y + 16*a^2*x^3*y + 16*a*u*x^3*y + 8*a*v*x^3*y - 14*a*x^4*y + 48*a^4*y^2 - 51*a^3*u*y^2 - 2*a^2*u^2*y^2 + 5*a*u^3*y^2 - 42*a^3*v*y^2 + 48*a^2*u*v*y^2 - 6*a*u^2*v*y^2 - 6*a^2*v^2*y^2 - 3*a*u*v^2*y^2 + 4*a*v^3*y^2 - 78*a^3*x*y^2 + 88*a^2*u*x*y^2 - 10*a*u^2*x*y^2 + 60*a^2*v*x*y^2 - 42*a*u*v*x*y^2 + 10*a^2*x^2*y^2 - 19*a*u*x^2*y^2 - 12*a*v*x^2*y^2 + 8*a*x^3*y^2 + 9*a^3*y^3 - 10*a^2*u*y^3 + a*u^2*y^3 - 4*a^2*v*y^3 + 4*a*u*v*y^3 - a*v^2*y^3 - 4*a^2*x*y^3 + 4*a*u*x*y^3 + 2*a*v*x*y^3 - a*x^2*y^3;
      cHGden[6] = 18*a^6 - 21*a^5*u - 9*a^4*u^2 + 9*a^3*u^3 + 3*a^2*u^4 - 30*a^5*v + 48*a^4*u*v - 6*a^3*u^2*v - 12*a^2*u^3*v - 3*a^4*v^2 - 15*a^3*u*v^2 + 18*a^2*u^2*v^2 + 12*a^3*v^3 - 12*a^2*u*v^3 + 3*a^2*v^4 - 54*a^5*x + 76*a^4*u*x + 6*a^3*u^2*x - 24*a^2*u^3*x - 4*a*u^4*x + 94*a^4*v*x - 130*a^3*u*v*x + 20*a^2*u^2*v*x + 16*a*u^3*v*x - 8*a^3*v^2*x + 32*a^2*u*v^2*x - 24*a*u^2*v^2*x - 28*a^2*v^3*x + 16*a*u*v^3*x - 4*a*v^4*x + 37*a^4*x^2 - 79*a^3*u*x^2 + 26*a^2*u^2*x^2 + 16*a*u^3*x^2 - 84*a^3*v*x^2 + 100*a^2*u*v*x^2 - 16*a*u^2*v*x^2 + 34*a^2*v^2*x^2 - 16*a*u*v^2*x^2 + 16*a*v^3*x^2 + 16*a^3*x^3 + 8*a^2*u*x^3 - 24*a*u^2*x^3 + 4*a^2*v*x^3 - 16*a*u*v*x^3 - 24*a*v^2*x^3 - 13*a^2*x^4 + 16*a*u*x^4 + 16*a*v*x^4 - 4*a*x^5 - 3*a^5*y - a^4*u*y + 9*a^3*u^2*y - 3*a^2*u^3*y - 2*a*u^4*y + 14*a^4*v*y - 20*a^3*u*v*y - 2*a^2*u^2*v*y + 8*a*u^3*v*y - a^3*v^2*y + 13*a^2*u*v^2*y - 12*a*u^2*v^2*y - 8*a^2*v^3*y + 8*a*u*v^3*y - 2*a*v^4*y + 26*a^4*x*y - 28*a^3*u*x*y - 18*a^2*u^2*x*y + 16*a*u^3*x*y + 4*u^4*x*y - 62*a^3*v*x*y + 86*a^2*u*v*x*y - 8*a*u^2*v*x*y - 16*u^3*v*x*y + 8*a^2*v^2*x*y - 32*a*u*v^2*x*y + 24*u^2*v^2*x*y + 24*a*v^3*x*y - 16*u*v^3*x*y + 4*v^4*x*y - 33*a^3*x^2*y + 61*a^2*u*x^2*y - 12*a*u^2*x^2*y - 16*u^3*x^2*y + 72*a^2*v*x^2*y - 88*a*u*v*x^2*y + 16*u^2*v*x^2*y - 28*a*v^2*x^2*y + 16*u*v^2*x^2*y - 16*v^3*x^2*y - 8*a^2*x^3*y - 16*a*u*x^3*y + 24*u^2*x^3*y - 8*a*v*x^3*y + 16*u*v*x^3*y + 24*v^2*x^3*y + 14*a*x^4*y - 16*u*x^4*y - 16*v*x^4*y + 4*x^5*y - 12*a^4*y^2 + 17*a^3*u*y^2 + a^2*u^2*y^2 - 5*a*u^3*y^2 - u^4*y^2 + 14*a^3*v*y^2 - 24*a^2*u*v*y^2 + 6*a*u^2*v*y^2 + 4*u^3*v*y^2 + 3*a^2*v^2*y^2 + 3*a*u*v^2*y^2 - 6*u^2*v^2*y^2 - 4*a*v^3*y^2 + 4*u*v^3*y^2 - v^4*y^2 + 26*a^3*x*y^2 - 44*a^2*u*x*y^2 + 10*a*u^2*x*y^2 + 8*u^3*x*y^2 - 30*a^2*v*x*y^2 + 42*a*u*v*x*y^2 - 12*u^2*v*x*y^2 + 4*v^3*x*y^2 - 5*a^2*x^2*y^2 + 19*a*u*x^2*y^2 - 14*u^2*x^2*y^2 + 12*a*v*x^2*y^2 - 12*u*v*x^2*y^2 - 6*v^2*x^2*y^2 - 8*a*x^3*y^2 + 8*u*x^3*y^2 + 4*v*x^3*y^2 - x^4*y^2 - 3*a^3*y^3 + 5*a^2*u*y^3 - a*u^2*y^3 - u^3*y^3 + 2*a^2*v*y^3 - 4*a*u*v*y^3 + 2*u^2*v*y^3 + a*v^2*y^3 - u*v^2*y^3 + 2*a^2*x*y^3 - 4*a*u*x*y^3 + 2*u^2*x*y^3 - 2*a*v*x*y^3 + 2*u*v*x*y^3 + a*x^2*y^3 - u*x^2*y^3;
      cHGden[7] = 0;
  ,
    sameQ[v,x] && sameQ[w,z],
      cHGnum[0] = -3*a^4*u + 6*a^4*w - 3*a^4*y;
      cHGnum[1] = 9*a^4*u - 7*a^3*u*v - 2*a^3*v^2 - 18*a^4*w + 5*a^3*u*w + 10*a^3*v*w + 9*a^4*y - 7*a^3*u*y + a^3*v*y + 3*a^3*w*y - 3*a^3*y^2;
      cHGnum[2] = -9*a^4*u + 14*a^3*u*v + a^2*u^2*v + 4*a^3*v^2 - 7*a^2*u*v^2 - 3*a^2*v^3 + 18*a^4*w - 10*a^3*u*w - 2*a^2*u^2*w - 20*a^3*v*w + 8*a^2*u*v*w + 6*a^2*v^2*w + 3*a^2*u*w^2 - 3*a^2*v*w^2 - 9*a^4*y + 14*a^3*u*y + a^2*u^2*y - 2*a^3*v*y - 10*a^2*u*v*y + 6*a^2*v^2*y - 6*a^3*w*y + 6*a^2*v*w*y + 6*a^3*y^2 - 3*a^2*u*y^2 - 3*a^2*v*y^2;
      cHGnum[3] = 3*a^4*u - 7*a^3*u*v - a^2*u^2*v - 2*a^3*v^2 + 7*a^2*u*v^2 + a*u^2*v^2 + 3*a^2*v^3 - 3*a*u*v^3 - a*v^4 - 6*a^4*w + 5*a^3*u*w + 2*a^2*u^2*w + 10*a^3*v*w - 8*a^2*u*v*w - a*u^2*v*w - 6*a^2*v^2*w + a*u*v^2*w + 3*a*v^3*w - 3*a^2*u*w^2 + 3*a^2*v*w^2 + 3*a*u*v*w^2 - 3*a*v^2*w^2 - a*u*w^3 + a*v*w^3 + 3*a^4*y - 7*a^3*u*y - a^2*u^2*y + a^3*v*y + 10*a^2*u*v*y - 6*a^2*v^2*y - a*u*v^2*y + a*v^3*y + 3*a^3*w*y - a*u^2*w*y - 6*a^2*v*w*y + 2*a*u*v*w*y + 2*a*v^2*w*y + 3*a*u*w^2*y - 3*a*v*w^2*y - 3*a^3*y^2 + 3*a^2*u*y^2 + a*u^2*y^2 + 3*a^2*v*y^2 - 5*a*u*v*y^2 + a*v^2*y^2 - 3*a*u*w*y^2 + 3*a*v*w*y^2 + a*u*y^3 - a*v*y^3;
      cHGnum[4] = 0;
      cHGden[0] = 18*a^6;
      cHGden[1] = -108*a^6 + 3*a^5*u + 54*a^5*v + 30*a^5*w + 21*a^5*y;
      cHGden[2] = 270*a^6 - 15*a^5*u - 12*a^4*u^2 - 270*a^5*v + 26*a^4*u*v + 37*a^4*v^2 - 150*a^5*w + 14*a^4*u*w + 94*a^4*v*w - 3*a^4*w^2 - 105*a^5*y - a^4*u*y + 76*a^4*v*y + 48*a^4*w*y - 9*a^4*y^2;
      cHGden[3] = -360*a^6 + 30*a^5*u + 48*a^4*u^2 + 3*a^3*u^3 + 540*a^5*v - 104*a^4*u*v - 26*a^3*u^2*v - 148*a^4*v^2 + 33*a^3*u*v^2 - 16*a^3*v^3 + 300*a^5*w - 56*a^4*u*w - 14*a^3*u^2*w - 376*a^4*v*w + 62*a^3*u*v*w + 84*a^3*v^2*w + 12*a^4*w^2 + a^3*u*w^2 + 8*a^3*v*w^2 - 12*a^3*w^3 + 210*a^5*y + 4*a^4*u*y - 17*a^3*u^2*y - 304*a^4*v*y + 28*a^3*u*v*y + 79*a^3*v^2*y - 192*a^4*w*y + 20*a^3*u*w*y + 130*a^3*v*w*y + 15*a^3*w^2*y + 36*a^4*y^2 - 9*a^3*u*y^2 - 6*a^3*v*y^2 + 6*a^3*w*y^2 - 9*a^3*y^3;
      cHGden[4] = 270*a^6 - 30*a^5*u - 72*a^4*u^2 - 9*a^3*u^3 - 540*a^5*v + 156*a^4*u*v + 78*a^3*u^2*v + 2*a^2*u^3*v + 222*a^4*v^2 - 99*a^3*u*v^2 - 5*a^2*u^2*v^2 + 48*a^3*v^3 - 8*a^2*u*v^3 - 13*a^2*v^4 - 300*a^5*w + 84*a^4*u*w + 42*a^3*u^2*w + 2*a^2*u^3*w + 564*a^4*v*w - 186*a^3*u*v*w - 30*a^2*u^2*v*w - 252*a^3*v^2*w + 72*a^2*u*v^2*w + 4*a^2*v^3*w - 18*a^4*w^2 - 3*a^3*u*w^2 + 3*a^2*u^2*w^2 - 24*a^3*v*w^2 + 8*a^2*u*v*w^2 + 34*a^2*v^2*w^2 + 36*a^3*w^3 - 8*a^2*u*w^3 - 28*a^2*v*w^3 + 3*a^2*w^4 - 210*a^5*y - 6*a^4*u*y + 51*a^3*u^2*y + 5*a^2*u^3*y + 456*a^4*v*y - 84*a^3*u*v*y - 44*a^2*u^2*v*y - 237*a^3*v^2*y + 61*a^2*u*v^2*y + 8*a^2*v^3*y + 288*a^4*w*y - 60*a^3*u*w*y - 24*a^2*u^2*w*y - 390*a^3*v*w*y + 86*a^2*u*v*w*y + 100*a^2*v^2*w*y - 45*a^3*w^2*y + 13*a^2*u*w^2*y + 32*a^2*v*w^2*y - 12*a^2*w^3*y - 54*a^4*y^2 + 27*a^3*u*y^2 + a^2*u^2*y^2 + 18*a^3*v*y^2 - 18*a^2*u*v*y^2 + 26*a^2*v^2*y^2 - 18*a^3*w*y^2 - 2*a^2*u*w*y^2 + 20*a^2*v*w*y^2 + 18*a^2*w^2*y^2 + 27*a^3*y^3 - 3*a^2*u*y^3 - 24*a^2*v*y^3 - 12*a^2*w*y^3 + 3*a^2*y^4;
      cHGden[5] = -108*a^6 + 15*a^5*u + 48*a^4*u^2 + 9*a^3*u^3 + 270*a^5*v - 104*a^4*u*v - 78*a^3*u^2*v - 4*a^2*u^3*v - 148*a^4*v^2 + 99*a^3*u*v^2 + 10*a^2*u^2*v^2 - a*u^3*v^2 - 48*a^3*v^3 + 16*a^2*u*v^3 + 8*a*u^2*v^3 + 26*a^2*v^4 - 14*a*u*v^4 + 4*a*v^5 + 150*a^5*w - 56*a^4*u*w - 42*a^3*u^2*w - 4*a^2*u^3*w - 376*a^4*v*w + 186*a^3*u*v*w + 60*a^2*u^2*v*w + 2*a*u^3*v*w + 252*a^3*v^2*w - 144*a^2*u*v^2*w - 12*a*u^2*v^2*w - 8*a^2*v^3*w + 8*a*u*v^3*w - 16*a*v^4*w + 12*a^4*w^2 + 3*a^3*u*w^2 - 6*a^2*u^2*w^2 - a*u^3*w^2 + 24*a^3*v*w^2 - 16*a^2*u*v*w^2 - 68*a^2*v^2*w^2 + 28*a*u*v^2*w^2 + 24*a*v^3*w^2 - 36*a^3*w^3 + 16*a^2*u*w^3 + 4*a*u^2*w^3 + 56*a^2*v*w^3 - 24*a*u*v*w^3 - 16*a*v^2*w^3 - 6*a^2*w^4 + 2*a*u*w^4 + 4*a*v*w^4 + 105*a^5*y + 4*a^4*u*y - 51*a^3*u^2*y - 10*a^2*u^3*y - 304*a^4*v*y + 84*a^3*u*v*y + 88*a^2*u^2*v*y + 4*a*u^3*v*y + 237*a^3*v^2*y - 122*a^2*u*v^2*y - 19*a*u^2*v^2*y - 16*a^2*v^3*y + 16*a*u*v^3*y - 16*a*v^4*y - 192*a^4*w*y + 60*a^3*u*w*y + 48*a^2*u^2*w*y + 4*a*u^3*w*y + 390*a^3*v*w*y - 172*a^2*u*v*w*y - 42*a*u^2*v*w*y - 200*a^2*v^2*w*y + 88*a*u*v^2*w*y + 16*a*v^3*w*y + 45*a^3*w^2*y - 26*a^2*u*w^2*y - 3*a*u^2*w^2*y - 64*a^2*v*w^2*y + 32*a*u*v*w^2*y + 16*a*v^2*w^2*y + 24*a^2*w^3*y - 8*a*u*w^3*y - 16*a*v*w^3*y + 36*a^4*y^2 - 27*a^3*u*y^2 - 2*a^2*u^2*y^2 + a*u^3*y^2 - 18*a^3*v*y^2 + 36*a^2*u*v*y^2 - 10*a*u^2*v*y^2 - 52*a^2*v^2*y^2 + 12*a*u*v^2*y^2 + 24*a*v^3*y^2 + 18*a^3*w*y^2 + 4*a^2*u*w*y^2 - 6*a*u^2*w*y^2 - 40*a^2*v*w*y^2 + 8*a*u*v*w*y^2 + 16*a*v^2*w*y^2 - 36*a^2*w^2*y^2 + 12*a*u*w^2*y^2 + 24*a*v*w^2*y^2 - 27*a^3*y^3 + 6*a^2*u*y^3 + 5*a*u^2*y^3 + 48*a^2*v*y^3 - 16*a*u*v*y^3 - 16*a*v^2*y^3 + 24*a^2*w*y^3 - 8*a*u*w*y^3 - 16*a*v*w*y^3 - 6*a^2*y^4 + 2*a*u*y^4 + 4*a*v*y^4;
      cHGden[6] = 18*a^6 - 3*a^5*u - 12*a^4*u^2 - 3*a^3*u^3 - 54*a^5*v + 26*a^4*u*v + 26*a^3*u^2*v + 2*a^2*u^3*v + 37*a^4*v^2 - 33*a^3*u*v^2 - 5*a^2*u^2*v^2 + a*u^3*v^2 + 16*a^3*v^3 - 8*a^2*u*v^3 - 8*a*u^2*v^3 - 13*a^2*v^4 + 14*a*u*v^4 - u^2*v^4 - 4*a*v^5 + 4*u*v^5 - 30*a^5*w + 14*a^4*u*w + 14*a^3*u^2*w + 2*a^2*u^3*w + 94*a^4*v*w - 62*a^3*u*v*w - 30*a^2*u^2*v*w - 2*a*u^3*v*w - 84*a^3*v^2*w + 72*a^2*u*v^2*w + 12*a*u^2*v^2*w + 4*a^2*v^3*w - 8*a*u*v^3*w + 4*u^2*v^3*w + 16*a*v^4*w - 16*u*v^4*w - 3*a^4*w^2 - a^3*u*w^2 + 3*a^2*u^2*w^2 + a*u^3*w^2 - 8*a^3*v*w^2 + 8*a^2*u*v*w^2 + 34*a^2*v^2*w^2 - 28*a*u*v^2*w^2 - 6*u^2*v^2*w^2 - 24*a*v^3*w^2 + 24*u*v^3*w^2 + 12*a^3*w^3 - 8*a^2*u*w^3 - 4*a*u^2*w^3 - 28*a^2*v*w^3 + 24*a*u*v*w^3 + 4*u^2*v*w^3 + 16*a*v^2*w^3 - 16*u*v^2*w^3 + 3*a^2*w^4 - 2*a*u*w^4 - u^2*w^4 - 4*a*v*w^4 + 4*u*v*w^4 - 21*a^5*y - a^4*u*y + 17*a^3*u^2*y + 5*a^2*u^3*y + 76*a^4*v*y - 28*a^3*u*v*y - 44*a^2*u^2*v*y - 4*a*u^3*v*y - 79*a^3*v^2*y + 61*a^2*u*v^2*y + 19*a*u^2*v^2*y - u^3*v^2*y + 8*a^2*v^3*y - 16*a*u*v^3*y + 8*u^2*v^3*y + 16*a*v^4*y - 16*u*v^4*y + 48*a^4*w*y - 20*a^3*u*w*y - 24*a^2*u^2*w*y - 4*a*u^3*w*y - 130*a^3*v*w*y + 86*a^2*u*v*w*y + 42*a*u^2*v*w*y + 2*u^3*v*w*y + 100*a^2*v^2*w*y - 88*a*u*v^2*w*y - 12*u^2*v^2*w*y - 16*a*v^3*w*y + 16*u*v^3*w*y - 15*a^3*w^2*y + 13*a^2*u*w^2*y + 3*a*u^2*w^2*y - u^3*w^2*y + 32*a^2*v*w^2*y - 32*a*u*v*w^2*y - 16*a*v^2*w^2*y + 16*u*v^2*w^2*y - 12*a^2*w^3*y + 8*a*u*w^3*y + 4*u^2*w^3*y + 16*a*v*w^3*y - 16*u*v*w^3*y - 9*a^4*y^2 + 9*a^3*u*y^2 + a^2*u^2*y^2 - a*u^3*y^2 + 6*a^3*v*y^2 - 18*a^2*u*v*y^2 + 10*a*u^2*v*y^2 + 2*u^3*v*y^2 + 26*a^2*v^2*y^2 - 12*a*u*v^2*y^2 - 14*u^2*v^2*y^2 - 24*a*v^3*y^2 + 24*u*v^3*y^2 - 6*a^3*w*y^2 - 2*a^2*u*w*y^2 + 6*a*u^2*w*y^2 + 2*u^3*w*y^2 + 20*a^2*v*w*y^2 - 8*a*u*v*w*y^2 - 12*u^2*v*w*y^2 - 16*a*v^2*w*y^2 + 16*u*v^2*w*y^2 + 18*a^2*w^2*y^2 - 12*a*u*w^2*y^2 - 6*u^2*w^2*y^2 - 24*a*v*w^2*y^2 + 24*u*v*w^2*y^2 + 9*a^3*y^3 - 3*a^2*u*y^3 - 5*a*u^2*y^3 - u^3*y^3 - 24*a^2*v*y^3 + 16*a*u*v*y^3 + 8*u^2*v*y^3 + 16*a*v^2*y^3 - 16*u*v^2*y^3 - 12*a^2*w*y^3 + 8*a*u*w*y^3 + 4*u^2*w*y^3 + 16*a*v*w*y^3 - 16*u*v*w*y^3 + 3*a^2*y^4 - 2*a*u*y^4 - u^2*y^4 - 4*a*v*y^4 + 4*u*v*y^4;
      cHGden[7] = 0;
  ,
    sameQ[u,v],
      cHGnum[0] = -6*a^4*u + 9*a^4*w + 3*a^4*x - 3*a^4*y - 3*a^4*z;
      cHGnum[1] = 18*a^4*u - 6*a^3*u^2 - 27*a^4*w + 6*a^3*u*w - 9*a^4*x - 8*a^3*u*x + 15*a^3*w*x + 5*a^3*x^2 + 9*a^4*y - 2*a^3*u*y + 3*a^3*w*y - 4*a^3*x*y - 3*a^3*y^2 + 9*a^4*z - 2*a^3*u*z + 3*a^3*w*z - 4*a^3*x*z - 3*a^3*z^2;
      cHGnum[2] = -18*a^4*u + 12*a^3*u^2 + 27*a^4*w - 12*a^3*u*w + 9*a^4*x + 16*a^3*u*x - 12*a^2*u^2*x - 30*a^3*w*x + 12*a^2*u*w*x - 10*a^3*x^2 + 2*a^2*u*x^2 + 3*a^2*w*x^2 + a^2*x^3 - 9*a^4*y + 4*a^3*u*y - 6*a^3*w*y + 8*a^3*x*y - 4*a^2*u*x*y + 6*a^2*w*x*y + a^2*x^2*y + 6*a^3*y^2 - 3*a^2*u*y^2 - 3*a^2*x*y^2 - 9*a^4*z + 4*a^3*u*z - 6*a^3*w*z + 8*a^3*x*z - 4*a^2*u*x*z + 6*a^2*w*x*z + a^2*x^2*z + 6*a^2*u*y*z - 6*a^2*x*y*z + 6*a^3*z^2 - 3*a^2*u*z^2 - 3*a^2*x*z^2;
      cHGnum[3] = 6*a^4*u - 6*a^3*u^2 - 9*a^4*w + 6*a^3*u*w - 3*a^4*x - 8*a^3*u*x + 12*a^2*u^2*x + 15*a^3*w*x - 12*a^2*u*w*x + 5*a^3*x^2 - 2*a^2*u*x^2 - 6*a*u^2*x^2 - 3*a^2*w*x^2 + 6*a*u*w*x^2 - a^2*x^3 + 4*a*u*x^3 - 3*a*w*x^3 - a*x^4 + 3*a^4*y - 2*a^3*u*y + 3*a^3*w*y - 4*a^3*x*y + 4*a^2*u*x*y - 6*a^2*w*x*y - a^2*x^2*y - 2*a*u*x^2*y + 3*a*w*x^2*y + 2*a*x^3*y - 3*a^3*y^2 + 3*a^2*u*y^2 - 2*a*u^2*y^2 + 2*a*u*w*y^2 + 3*a^2*x*y^2 + a*u*x*y^2 - 2*a*w*x*y^2 - 2*a*x^2*y^2 - a*u*y^3 + a*x*y^3 + 3*a^4*z - 2*a^3*u*z + 3*a^3*w*z - 4*a^3*x*z + 4*a^2*u*x*z - 6*a^2*w*x*z - a^2*x^2*z - 2*a*u*x^2*z + 3*a*w*x^2*z + 2*a*x^3*z - 6*a^2*u*y*z + 4*a*u^2*y*z - 4*a*u*w*y*z + 6*a^2*x*y*z - 2*a*u*x*y*z + 4*a*w*x*y*z - 2*a*x^2*y*z + a*u*y^2*z - a*x*y^2*z - 3*a^3*z^2 + 3*a^2*u*z^2 - 2*a*u^2*z^2 + 2*a*u*w*z^2 + 3*a^2*x*z^2 + a*u*x*z^2 - 2*a*w*x*z^2 - 2*a*x^2*z^2 + a*u*y*z^2 - a*x*y*z^2 - a*u*z^3 + a*x*z^3;
      cHGnum[4] = 0;
      cHGden[0] = 18*a^6;
      cHGden[1] = -108*a^6 + 42*a^5*u + 9*a^5*w + 15*a^5*x + 21*a^5*y + 21*a^5*z;
      cHGden[2] = 270*a^6 - 210*a^5*u + 15*a^4*u^2 - 45*a^5*w + 30*a^4*u*w - 9*a^4*w^2 - 75*a^5*x + 52*a^4*u*x + 3*a^4*w*x - 16*a^4*x^2 - 105*a^5*y + 49*a^4*u*y + 15*a^4*w*y + 26*a^4*x*y - 9*a^4*y^2 - 105*a^5*z + 49*a^4*u*z + 15*a^4*w*z + 26*a^4*x*z + 33*a^4*y*z - 9*a^4*z^2;
      cHGden[3] = -360*a^6 + 420*a^5*u - 60*a^4*u^2 - 12*a^3*u^3 + 90*a^5*w - 120*a^4*u*w + 24*a^3*u^2*w + 36*a^4*w^2 - 12*a^3*u*w^2 + 150*a^5*x - 208*a^4*u*x + 28*a^3*u^2*x - 12*a^4*w*x + 32*a^3*u*w*x - 12*a^3*w^2*x + 64*a^4*x^2 - 16*a^3*u*x^2 - 14*a^3*w*x^2 - 6*a^3*x^3 + 210*a^5*y - 196*a^4*u*y + 22*a^3*u^2*y - 60*a^4*w*y + 32*a^3*u*w*y - 6*a^3*w^2*y - 104*a^4*x*y + 76*a^3*u*x*y + 16*a^3*w*x*y - 8*a^3*x^2*y + 36*a^4*y^2 - 21*a^3*u*y^2 + 3*a^3*w*y^2 + 6*a^3*x*y^2 - 9*a^3*y^3 + 210*a^5*z - 196*a^4*u*z + 22*a^3*u^2*z - 60*a^4*w*z + 32*a^3*u*w*z - 6*a^3*w^2*z - 104*a^4*x*z + 76*a^3*u*x*z + 16*a^3*w*x*z - 8*a^3*x^2*z - 132*a^4*y*z + 86*a^3*u*y*z + 18*a^3*w*y*z + 16*a^3*x*y*z + 3*a^3*y^2*z + 36*a^4*z^2 - 21*a^3*u*z^2 + 3*a^3*w*z^2 + 6*a^3*x*z^2 + 3*a^3*y*z^2 - 9*a^3*z^3;
      cHGden[4] = 270*a^6 - 420*a^5*u + 90*a^4*u^2 + 36*a^3*u^3 - 90*a^5*w + 180*a^4*u*w - 72*a^3*u^2*w - 54*a^4*w^2 + 36*a^3*u*w^2 - 150*a^5*x + 312*a^4*u*x - 84*a^3*u^2*x - 20*a^2*u^3*x + 18*a^4*w*x - 96*a^3*u*w*x + 40*a^2*u^2*w*x + 36*a^3*w^2*x - 20*a^2*u*w^2*x - 96*a^4*x^2 + 48*a^3*u*x^2 + 10*a^2*u^2*x^2 + 42*a^3*w*x^2 - 20*a^2*u*w*x^2 + 2*a^2*w^2*x^2 + 18*a^3*x^3 - 20*a^2*u*x^3 - 2*a^2*w*x^3 + 6*a^2*x^4 - 210*a^5*y + 294*a^4*u*y - 66*a^3*u^2*y - 8*a^2*u^3*y + 90*a^4*w*y - 96*a^3*u*w*y + 16*a^2*u^2*w*y + 18*a^3*w^2*y - 8*a^2*u*w^2*y + 156*a^4*x*y - 228*a^3*u*x*y + 42*a^2*u^2*x*y - 48*a^3*w*x*y + 48*a^2*u*w*x*y - 10*a^2*w^2*x*y + 24*a^3*x^2*y + 6*a^2*u*x^2*y - 10*a^2*w*x^2*y - 10*a^2*x^3*y - 54*a^4*y^2 + 63*a^3*u*y^2 - 9*a^2*u^2*y^2 - 9*a^3*w*y^2 - 2*a^2*u*w*y^2 + 3*a^2*w^2*y^2 - 18*a^3*x*y^2 + 7*a^2*u*x*y^2 + 11*a^2*w*x*y^2 + 11*a^2*x^2*y^2 + 27*a^3*y^3 - 21*a^2*u*y^3 - 3*a^2*w*y^3 - 6*a^2*x*y^3 + 3*a^2*y^4 - 210*a^5*z + 294*a^4*u*z - 66*a^3*u^2*z - 8*a^2*u^3*z + 90*a^4*w*z - 96*a^3*u*w*z + 16*a^2*u^2*w*z + 18*a^3*w^2*z - 8*a^2*u*w^2*z + 156*a^4*x*z - 228*a^3*u*x*z + 42*a^2*u^2*x*z - 48*a^3*w*x*z + 48*a^2*u*w*x*z - 10*a^2*w^2*x*z + 24*a^3*x^2*z + 6*a^2*u*x^2*z - 10*a^2*w*x^2*z - 10*a^2*x^3*z + 198*a^4*y*z - 258*a^3*u*y*z + 50*a^2*u^2*y*z - 54*a^3*w*y*z + 36*a^2*u*w*y*z - 6*a^2*w^2*y*z - 48*a^3*x*y*z + 70*a^2*u*x*y*z + 18*a^2*w*x*y*z - 12*a^2*x^2*y*z - 9*a^3*y^2*z + 13*a^2*u*y^2*z + 3*a^2*w*y^2*z - 4*a^2*x*y^2*z - 9*a^2*y^3*z - 54*a^4*z^2 + 63*a^3*u*z^2 - 9*a^2*u^2*z^2 - 9*a^3*w*z^2 - 2*a^2*u*w*z^2 + 3*a^2*w^2*z^2 - 18*a^3*x*z^2 + 7*a^2*u*x*z^2 + 11*a^2*w*x*z^2 + 11*a^2*x^2*z^2 - 9*a^3*y*z^2 + 13*a^2*u*y*z^2 + 3*a^2*w*y*z^2 - 4*a^2*x*y*z^2 + 12*a^2*y^2*z^2 + 27*a^3*z^3 - 21*a^2*u*z^3 - 3*a^2*w*z^3 - 6*a^2*x*z^3 - 9*a^2*y*z^3 + 3*a^2*z^4;
      cHGden[5] = -108*a^6 + 210*a^5*u - 60*a^4*u^2 - 36*a^3*u^3 + 45*a^5*w - 120*a^4*u*w + 72*a^3*u^2*w + 36*a^4*w^2 - 36*a^3*u*w^2 + 75*a^5*x - 208*a^4*u*x + 84*a^3*u^2*x + 40*a^2*u^3*x - 12*a^4*w*x + 96*a^3*u*w*x - 80*a^2*u^2*w*x - 36*a^3*w^2*x + 40*a^2*u*w^2*x + 64*a^4*x^2 - 48*a^3*u*x^2 - 20*a^2*u^2*x^2 - 4*a*u^3*x^2 - 42*a^3*w*x^2 + 40*a^2*u*w*x^2 + 8*a*u^2*w*x^2 - 4*a^2*w^2*x^2 - 4*a*u*w^2*x^2 - 18*a^3*x^3 + 40*a^2*u*x^3 - 4*a*u^2*x^3 + 4*a^2*w*x^3 - 16*a*u*w*x^3 + 4*a*w^2*x^3 - 12*a^2*x^4 + 6*a*u*x^4 + 5*a*w*x^4 - a*x^5 + 105*a^5*y - 196*a^4*u*y + 66*a^3*u^2*y + 16*a^2*u^3*y - 60*a^4*w*y + 96*a^3*u*w*y - 32*a^2*u^2*w*y - 18*a^3*w^2*y + 16*a^2*u*w^2*y - 104*a^4*x*y + 228*a^3*u*x*y - 84*a^2*u^2*x*y - 16*a*u^3*x*y + 48*a^3*w*x*y - 96*a^2*u*w*x*y + 32*a*u^2*w*x*y + 20*a^2*w^2*x*y - 16*a*u*w^2*x*y - 24*a^3*x^2*y - 12*a^2*u*x^2*y + 18*a*u^2*x^2*y + 20*a^2*w*x^2*y - 2*a*w^2*x^2*y + 20*a^2*x^3*y - 20*a*u*x^3*y - 8*a*w*x^3*y + 3*a*x^4*y + 36*a^4*y^2 - 63*a^3*u*y^2 + 18*a^2*u^2*y^2 + 4*a*u^3*y^2 + 9*a^3*w*y^2 + 4*a^2*u*w*y^2 - 8*a*u^2*w*y^2 - 6*a^2*w^2*y^2 + 4*a*u*w^2*y^2 + 18*a^3*x*y^2 - 14*a^2*u*x*y^2 + 2*a*u^2*x*y^2 - 22*a^2*w*x*y^2 + 12*a*u*w*x*y^2 + 2*a*w^2*x*y^2 - 22*a^2*x^2*y^2 + 25*a*u*x^2*y^2 + 5*a*w*x^2*y^2 - 4*a*x^3*y^2 - 27*a^3*y^3 + 42*a^2*u*y^3 - 12*a*u^2*y^3 + 6*a^2*w*y^3 - 4*a*u*w*y^3 + 12*a^2*x*y^3 - 18*a*u*x*y^3 - 2*a*w*x*y^3 + 3*a*x^2*y^3 - 6*a^2*y^4 + 7*a*u*y^4 - a*x*y^4 + 105*a^5*z - 196*a^4*u*z + 66*a^3*u^2*z + 16*a^2*u^3*z - 60*a^4*w*z + 96*a^3*u*w*z - 32*a^2*u^2*w*z - 18*a^3*w^2*z + 16*a^2*u*w^2*z - 104*a^4*x*z + 228*a^3*u*x*z - 84*a^2*u^2*x*z - 16*a*u^3*x*z + 48*a^3*w*x*z - 96*a^2*u*w*x*z + 32*a*u^2*w*x*z + 20*a^2*w^2*x*z - 16*a*u*w^2*x*z - 24*a^3*x^2*z - 12*a^2*u*x^2*z + 18*a*u^2*x^2*z + 20*a^2*w*x^2*z - 2*a*w^2*x^2*z + 20*a^2*x^3*z - 20*a*u*x^3*z - 8*a*w*x^3*z + 3*a*x^4*z - 132*a^4*y*z + 258*a^3*u*y*z - 100*a^2*u^2*y*z - 8*a*u^3*y*z + 54*a^3*w*y*z - 72*a^2*u*w*y*z + 16*a*u^2*w*y*z + 12*a^2*w^2*y*z - 8*a*u*w^2*y*z + 48*a^3*x*y*z - 140*a^2*u*x*y*z + 60*a*u^2*x*y*z - 36*a^2*w*x*y*z + 40*a*u*w*x*y*z - 4*a*w^2*x*y*z + 24*a^2*x^2*y*z - 14*a*u*x^2*y*z - 2*a*w*x^2*y*z + 4*a*x^3*y*z + 9*a^3*y^2*z - 26*a^2*u*y^2*z + 12*a*u^2*y^2*z - 6*a^2*w*y^2*z + 4*a*u*w*y^2*z + 8*a^2*x*y^2*z + 2*a*u*x*y^2*z + 2*a*w*x*y^2*z - 5*a*x^2*y^2*z + 18*a^2*y^3*z - 24*a*u*y^3*z + 6*a*x*y^3*z + 36*a^4*z^2 - 63*a^3*u*z^2 + 18*a^2*u^2*z^2 + 4*a*u^3*z^2 + 9*a^3*w*z^2 + 4*a^2*u*w*z^2 - 8*a*u^2*w*z^2 - 6*a^2*w^2*z^2 + 4*a*u*w^2*z^2 + 18*a^3*x*z^2 - 14*a^2*u*x*z^2 + 2*a*u^2*x*z^2 - 22*a^2*w*x*z^2 + 12*a*u*w*x*z^2 + 2*a*w^2*x*z^2 - 22*a^2*x^2*z^2 + 25*a*u*x^2*z^2 + 5*a*w*x^2*z^2 - 4*a*x^3*z^2 + 9*a^3*y*z^2 - 26*a^2*u*y*z^2 + 12*a*u^2*y*z^2 - 6*a^2*w*y*z^2 + 4*a*u*w*y*z^2 + 8*a^2*x*y*z^2 + 2*a*u*x*y*z^2 + 2*a*w*x*y*z^2 - 5*a*x^2*y*z^2 - 24*a^2*y^2*z^2 + 34*a*u*y^2*z^2 - 10*a*x*y^2*z^2 - 27*a^3*z^3 + 42*a^2*u*z^3 - 12*a*u^2*z^3 + 6*a^2*w*z^3 - 4*a*u*w*z^3 + 12*a^2*x*z^3 - 18*a*u*x*z^3 - 2*a*w*x*z^3 + 3*a*x^2*z^3 + 18*a^2*y*z^3 - 24*a*u*y*z^3 + 6*a*x*y*z^3 - 6*a^2*z^4 + 7*a*u*z^4 - a*x*z^4;
      cHGden[6] = 18*a^6 - 42*a^5*u + 15*a^4*u^2 + 12*a^3*u^3 - 9*a^5*w + 30*a^4*u*w - 24*a^3*u^2*w - 9*a^4*w^2 + 12*a^3*u*w^2 - 15*a^5*x + 52*a^4*u*x - 28*a^3*u^2*x - 20*a^2*u^3*x + 3*a^4*w*x - 32*a^3*u*w*x + 40*a^2*u^2*w*x + 12*a^3*w^2*x - 20*a^2*u*w^2*x - 16*a^4*x^2 + 16*a^3*u*x^2 + 10*a^2*u^2*x^2 + 4*a*u^3*x^2 + 14*a^3*w*x^2 - 20*a^2*u*w*x^2 - 8*a*u^2*w*x^2 + 2*a^2*w^2*x^2 + 4*a*u*w^2*x^2 + 6*a^3*x^3 - 20*a^2*u*x^3 + 4*a*u^2*x^3 + 4*u^3*x^3 - 2*a^2*w*x^3 + 16*a*u*w*x^3 - 8*u^2*w*x^3 - 4*a*w^2*x^3 + 4*u*w^2*x^3 + 6*a^2*x^4 - 6*a*u*x^4 - u^2*x^4 - 5*a*w*x^4 + 6*u*w*x^4 - w^2*x^4 + a*x^5 - w*x^5 - 21*a^5*y + 49*a^4*u*y - 22*a^3*u^2*y - 8*a^2*u^3*y + 15*a^4*w*y - 32*a^3*u*w*y + 16*a^2*u^2*w*y + 6*a^3*w^2*y - 8*a^2*u*w^2*y + 26*a^4*x*y - 76*a^3*u*x*y + 42*a^2*u^2*x*y + 16*a*u^3*x*y - 16*a^3*w*x*y + 48*a^2*u*w*x*y - 32*a*u^2*w*x*y - 10*a^2*w^2*x*y + 16*a*u*w^2*x*y + 8*a^3*x^2*y + 6*a^2*u*x^2*y - 18*a*u^2*x^2*y - 8*u^3*x^2*y - 10*a^2*w*x^2*y + 16*u^2*w*x^2*y + 2*a*w^2*x^2*y - 8*u*w^2*x^2*y - 10*a^2*x^3*y + 20*a*u*x^3*y - 2*u^2*x^3*y + 8*a*w*x^3*y - 16*u*w*x^3*y + 2*w^2*x^3*y - 3*a*x^4*y + u*x^4*y + 3*w*x^4*y - 9*a^4*y^2 + 21*a^3*u*y^2 - 9*a^2*u^2*y^2 - 4*a*u^3*y^2 - 3*a^3*w*y^2 - 2*a^2*u*w*y^2 + 8*a*u^2*w*y^2 + 3*a^2*w^2*y^2 - 4*a*u*w^2*y^2 - 6*a^3*x*y^2 + 7*a^2*u*x*y^2 - 2*a*u^2*x*y^2 + 4*u^3*x*y^2 + 11*a^2*w*x*y^2 - 12*a*u*w*x*y^2 - 8*u^2*w*x*y^2 - 2*a*w^2*x*y^2 + 4*u*w^2*x*y^2 + 11*a^2*x^2*y^2 - 25*a*u*x^2*y^2 + 11*u^2*x^2*y^2 - 5*a*w*x^2*y^2 + 14*u*w*x^2*y^2 - w^2*x^2*y^2 + 4*a*x^3*y^2 - 3*u*x^3*y^2 - 3*w*x^3*y^2 + 9*a^3*y^3 - 21*a^2*u*y^3 + 12*a*u^2*y^3 - 3*a^2*w*y^3 + 4*a*u*w*y^3 - 6*a^2*x*y^3 + 18*a*u*x*y^3 - 12*u^2*x*y^3 + 2*a*w*x*y^3 - 4*u*w*x*y^3 - 3*a*x^2*y^3 + 3*u*x^2*y^3 + w*x^2*y^3 + 3*a^2*y^4 - 7*a*u*y^4 + 4*u^2*y^4 + a*x*y^4 - u*x*y^4 - 21*a^5*z + 49*a^4*u*z - 22*a^3*u^2*z - 8*a^2*u^3*z + 15*a^4*w*z - 32*a^3*u*w*z + 16*a^2*u^2*w*z + 6*a^3*w^2*z - 8*a^2*u*w^2*z + 26*a^4*x*z - 76*a^3*u*x*z + 42*a^2*u^2*x*z + 16*a*u^3*x*z - 16*a^3*w*x*z + 48*a^2*u*w*x*z - 32*a*u^2*w*x*z - 10*a^2*w^2*x*z + 16*a*u*w^2*x*z + 8*a^3*x^2*z + 6*a^2*u*x^2*z - 18*a*u^2*x^2*z - 8*u^3*x^2*z - 10*a^2*w*x^2*z + 16*u^2*w*x^2*z + 2*a*w^2*x^2*z - 8*u*w^2*x^2*z - 10*a^2*x^3*z + 20*a*u*x^3*z - 2*u^2*x^3*z + 8*a*w*x^3*z - 16*u*w*x^3*z + 2*w^2*x^3*z - 3*a*x^4*z + u*x^4*z + 3*w*x^4*z + 33*a^4*y*z - 86*a^3*u*y*z + 50*a^2*u^2*y*z + 8*a*u^3*y*z - 18*a^3*w*y*z + 36*a^2*u*w*y*z - 16*a*u^2*w*y*z - 6*a^2*w^2*y*z + 8*a*u*w^2*y*z - 16*a^3*x*y*z + 70*a^2*u*x*y*z - 60*a*u^2*x*y*z - 8*u^3*x*y*z + 18*a^2*w*x*y*z - 40*a*u*w*x*y*z + 16*u^2*w*x*y*z + 4*a*w^2*x*y*z - 8*u*w^2*x*y*z - 12*a^2*x^2*y*z + 14*a*u*x^2*y*z + 10*u^2*x^2*y*z + 2*a*w*x^2*y*z + 4*u*w*x^2*y*z + 2*w^2*x^2*y*z - 4*a*x^3*y*z + 2*u*x^3*y*z - 2*w*x^3*y*z - x^4*y*z - 3*a^3*y^2*z + 13*a^2*u*y^2*z - 12*a*u^2*y^2*z + 3*a^2*w*y^2*z - 4*a*u*w*y^2*z - 4*a^2*x*y^2*z - 2*a*u*x*y^2*z + 12*u^2*x*y^2*z - 2*a*w*x*y^2*z + 4*u*w*x*y^2*z + 5*a*x^2*y^2*z - 11*u*x^2*y^2*z - w*x^2*y^2*z + 2*x^3*y^2*z - 9*a^2*y^3*z + 24*a*u*y^3*z - 16*u^2*y^3*z - 6*a*x*y^3*z + 8*u*x*y^3*z - x^2*y^3*z - 9*a^4*z^2 + 21*a^3*u*z^2 - 9*a^2*u^2*z^2 - 4*a*u^3*z^2 - 3*a^3*w*z^2 - 2*a^2*u*w*z^2 + 8*a*u^2*w*z^2 + 3*a^2*w^2*z^2 - 4*a*u*w^2*z^2 - 6*a^3*x*z^2 + 7*a^2*u*x*z^2 - 2*a*u^2*x*z^2 + 4*u^3*x*z^2 + 11*a^2*w*x*z^2 - 12*a*u*w*x*z^2 - 8*u^2*w*x*z^2 - 2*a*w^2*x*z^2 + 4*u*w^2*x*z^2 + 11*a^2*x^2*z^2 - 25*a*u*x^2*z^2 + 11*u^2*x^2*z^2 - 5*a*w*x^2*z^2 + 14*u*w*x^2*z^2 - w^2*x^2*z^2 + 4*a*x^3*z^2 - 3*u*x^3*z^2 - 3*w*x^3*z^2 - 3*a^3*y*z^2 + 13*a^2*u*y*z^2 - 12*a*u^2*y*z^2 + 3*a^2*w*y*z^2 - 4*a*u*w*y*z^2 - 4*a^2*x*y*z^2 - 2*a*u*x*y*z^2 + 12*u^2*x*y*z^2 - 2*a*w*x*y*z^2 + 4*u*w*x*y*z^2 + 5*a*x^2*y*z^2 - 11*u*x^2*y*z^2 - w*x^2*y*z^2 + 2*x^3*y*z^2 + 12*a^2*y^2*z^2 - 34*a*u*y^2*z^2 + 24*u^2*y^2*z^2 + 10*a*x*y^2*z^2 - 14*u*x*y^2*z^2 + 2*x^2*y^2*z^2 + 9*a^3*z^3 - 21*a^2*u*z^3 + 12*a*u^2*z^3 - 3*a^2*w*z^3 + 4*a*u*w*z^3 - 6*a^2*x*z^3 + 18*a*u*x*z^3 - 12*u^2*x*z^3 + 2*a*w*x*z^3 - 4*u*w*x*z^3 - 3*a*x^2*z^3 + 3*u*x^2*z^3 + w*x^2*z^3 - 9*a^2*y*z^3 + 24*a*u*y*z^3 - 16*u^2*y*z^3 - 6*a*x*y*z^3 + 8*u*x*y*z^3 - x^2*y*z^3 + 3*a^2*z^4 - 7*a*u*z^4 + 4*u^2*z^4 + a*x*z^4 - u*x*z^4;
      cHGden[7] = 0;
  ,
    sameQ[y,z],
      cHGnum[0] = -3*a^4*u - 3*a^4*v + 9*a^4*w + 3*a^4*x - 6*a^4*y;
      cHGnum[1] = 9*a^4*u - 3*a^3*u^2 + 9*a^4*v - 3*a^3*v^2 - 27*a^4*w + 3*a^3*u*w + 3*a^3*v*w - 9*a^4*x - 4*a^3*u*x - 4*a^3*v*x + 15*a^3*w*x + 5*a^3*x^2 + 18*a^4*y - 2*a^3*u*y - 2*a^3*v*y + 6*a^3*w*y - 8*a^3*x*y - 6*a^3*y^2;
      cHGnum[2] = -9*a^4*u + 6*a^3*u^2 - 9*a^4*v + 6*a^3*v^2 + 27*a^4*w - 6*a^3*u*w - 6*a^3*v*w + 9*a^4*x + 8*a^3*u*x - 3*a^2*u^2*x + 8*a^3*v*x - 6*a^2*u*v*x - 3*a^2*v^2*x - 30*a^3*w*x + 6*a^2*u*w*x + 6*a^2*v*w*x - 10*a^3*x^2 + a^2*u*x^2 + a^2*v*x^2 + 3*a^2*w*x^2 + a^2*x^3 - 18*a^4*y + 4*a^3*u*y - 3*a^2*u^2*y + 4*a^3*v*y + 6*a^2*u*v*y - 3*a^2*v^2*y - 12*a^3*w*y + 16*a^3*x*y - 4*a^2*u*x*y - 4*a^2*v*x*y + 12*a^2*w*x*y + 2*a^2*x^2*y + 12*a^3*y^2 - 12*a^2*x*y^2;
      cHGnum[3] = 3*a^4*u - 3*a^3*u^2 + 3*a^4*v - 3*a^3*v^2 - 9*a^4*w + 3*a^3*u*w + 3*a^3*v*w - 3*a^4*x - 4*a^3*u*x + 3*a^2*u^2*x + a*u^3*x - 4*a^3*v*x + 6*a^2*u*v*x - a*u^2*v*x + 3*a^2*v^2*x - a*u*v^2*x + a*v^3*x + 15*a^3*w*x - 6*a^2*u*w*x - 2*a*u^2*w*x - 6*a^2*v*w*x + 4*a*u*v*w*x - 2*a*v^2*w*x + 5*a^3*x^2 - a^2*u*x^2 - 2*a*u^2*x^2 - a^2*v*x^2 - 2*a*u*v*x^2 - 2*a*v^2*x^2 - 3*a^2*w*x^2 + 3*a*u*w*x^2 + 3*a*v*w*x^2 - a^2*x^3 + 2*a*u*x^3 + 2*a*v*x^3 - 3*a*w*x^3 - a*x^4 + 6*a^4*y - 2*a^3*u*y + 3*a^2*u^2*y - a*u^3*y - 2*a^3*v*y - 6*a^2*u*v*y + a*u^2*v*y + 3*a^2*v^2*y + a*u*v^2*y - a*v^3*y + 6*a^3*w*y + 2*a*u^2*w*y - 4*a*u*v*w*y + 2*a*v^2*w*y - 8*a^3*x*y + 4*a^2*u*x*y + a*u^2*x*y + 4*a^2*v*x*y - 2*a*u*v*x*y + a*v^2*x*y - 12*a^2*w*x*y - 2*a^2*x^2*y - 2*a*u*x^2*y - 2*a*v*x^2*y + 6*a*w*x^2*y + 4*a*x^3*y - 6*a^3*y^2 - 2*a*u^2*y^2 + 4*a*u*v*y^2 - 2*a*v^2*y^2 + 12*a^2*x*y^2 - 6*a*x^2*y^2;
      cHGnum[4] = 0;
      cHGden[0] = 18*a^6;
      cHGden[1] = -108*a^6 + 21*a^5*u + 21*a^5*v + 9*a^5*w + 15*a^5*x + 42*a^5*y;
      cHGden[2] = 270*a^6 - 105*a^5*u - 9*a^4*u^2 - 105*a^5*v + 33*a^4*u*v - 9*a^4*v^2 - 45*a^5*w + 15*a^4*u*w + 15*a^4*v*w - 9*a^4*w^2 - 75*a^5*x + 26*a^4*u*x + 26*a^4*v*x + 3*a^4*w*x - 16*a^4*x^2 - 210*a^5*y + 49*a^4*u*y + 49*a^4*v*y + 30*a^4*w*y + 52*a^4*x*y + 15*a^4*y^2;
      cHGden[3] = -360*a^6 + 210*a^5*u + 36*a^4*u^2 - 9*a^3*u^3 + 210*a^5*v - 132*a^4*u*v + 3*a^3*u^2*v + 36*a^4*v^2 + 3*a^3*u*v^2 - 9*a^3*v^3 + 90*a^5*w - 60*a^4*u*w + 3*a^3*u^2*w - 60*a^4*v*w + 18*a^3*u*v*w + 3*a^3*v^2*w + 36*a^4*w^2 - 6*a^3*u*w^2 - 6*a^3*v*w^2 + 150*a^5*x - 104*a^4*u*x + 6*a^3*u^2*x - 104*a^4*v*x + 16*a^3*u*v*x + 6*a^3*v^2*x - 12*a^4*w*x + 16*a^3*u*w*x + 16*a^3*v*w*x - 12*a^3*w^2*x + 64*a^4*x^2 - 8*a^3*u*x^2 - 8*a^3*v*x^2 - 14*a^3*w*x^2 - 6*a^3*x^3 + 420*a^5*y - 196*a^4*u*y - 21*a^3*u^2*y - 196*a^4*v*y + 86*a^3*u*v*y - 21*a^3*v^2*y - 120*a^4*w*y + 32*a^3*u*w*y + 32*a^3*v*w*y - 12*a^3*w^2*y - 208*a^4*x*y + 76*a^3*u*x*y + 76*a^3*v*x*y + 32*a^3*w*x*y - 16*a^3*x^2*y - 60*a^4*y^2 + 22*a^3*u*y^2 + 22*a^3*v*y^2 + 24*a^3*w*y^2 + 28*a^3*x*y^2 - 12*a^3*y^3;
      cHGden[4] = 270*a^6 - 210*a^5*u - 54*a^4*u^2 + 27*a^3*u^3 + 3*a^2*u^4 - 210*a^5*v + 198*a^4*u*v - 9*a^3*u^2*v - 9*a^2*u^3*v - 54*a^4*v^2 - 9*a^3*u*v^2 + 12*a^2*u^2*v^2 + 27*a^3*v^3 - 9*a^2*u*v^3 + 3*a^2*v^4 - 90*a^5*w + 90*a^4*u*w - 9*a^3*u^2*w - 3*a^2*u^3*w + 90*a^4*v*w - 54*a^3*u*v*w + 3*a^2*u^2*v*w - 9*a^3*v^2*w + 3*a^2*u*v^2*w - 3*a^2*v^3*w - 54*a^4*w^2 + 18*a^3*u*w^2 + 3*a^2*u^2*w^2 + 18*a^3*v*w^2 - 6*a^2*u*v*w^2 + 3*a^2*v^2*w^2 - 150*a^5*x + 156*a^4*u*x - 18*a^3*u^2*x - 6*a^2*u^3*x + 156*a^4*v*x - 48*a^3*u*v*x - 4*a^2*u^2*v*x - 18*a^3*v^2*x - 4*a^2*u*v^2*x - 6*a^2*v^3*x + 18*a^4*w*x - 48*a^3*u*w*x + 11*a^2*u^2*w*x - 48*a^3*v*w*x + 18*a^2*u*v*w*x + 11*a^2*v^2*w*x + 36*a^3*w^2*x - 10*a^2*u*w^2*x - 10*a^2*v*w^2*x - 96*a^4*x^2 + 24*a^3*u*x^2 + 11*a^2*u^2*x^2 + 24*a^3*v*x^2 - 12*a^2*u*v*x^2 + 11*a^2*v^2*x^2 + 42*a^3*w*x^2 - 10*a^2*u*w*x^2 - 10*a^2*v*w*x^2 + 2*a^2*w^2*x^2 + 18*a^3*x^3 - 10*a^2*u*x^3 - 10*a^2*v*x^3 - 2*a^2*w*x^3 + 6*a^2*x^4 - 420*a^5*y + 294*a^4*u*y + 63*a^3*u^2*y - 21*a^2*u^3*y + 294*a^4*v*y - 258*a^3*u*v*y + 13*a^2*u^2*v*y + 63*a^3*v^2*y + 13*a^2*u*v^2*y - 21*a^2*v^3*y + 180*a^4*w*y - 96*a^3*u*w*y - 2*a^2*u^2*w*y - 96*a^3*v*w*y + 36*a^2*u*v*w*y - 2*a^2*v^2*w*y + 36*a^3*w^2*y - 8*a^2*u*w^2*y - 8*a^2*v*w^2*y + 312*a^4*x*y - 228*a^3*u*x*y + 7*a^2*u^2*x*y - 228*a^3*v*x*y + 70*a^2*u*v*x*y + 7*a^2*v^2*x*y - 96*a^3*w*x*y + 48*a^2*u*w*x*y + 48*a^2*v*w*x*y - 20*a^2*w^2*x*y + 48*a^3*x^2*y + 6*a^2*u*x^2*y + 6*a^2*v*x^2*y - 20*a^2*w*x^2*y - 20*a^2*x^3*y + 90*a^4*y^2 - 66*a^3*u*y^2 - 9*a^2*u^2*y^2 - 66*a^3*v*y^2 + 50*a^2*u*v*y^2 - 9*a^2*v^2*y^2 - 72*a^3*w*y^2 + 16*a^2*u*w*y^2 + 16*a^2*v*w*y^2 - 84*a^3*x*y^2 + 42*a^2*u*x*y^2 + 42*a^2*v*x*y^2 + 40*a^2*w*x*y^2 + 10*a^2*x^2*y^2 + 36*a^3*y^3 - 8*a^2*u*y^3 - 8*a^2*v*y^3 - 20*a^2*x*y^3;
      cHGden[5] = -108*a^6 + 105*a^5*u + 36*a^4*u^2 - 27*a^3*u^3 - 6*a^2*u^4 + 105*a^5*v - 132*a^4*u*v + 9*a^3*u^2*v + 18*a^2*u^3*v + 36*a^4*v^2 + 9*a^3*u*v^2 - 24*a^2*u^2*v^2 - 27*a^3*v^3 + 18*a^2*u*v^3 - 6*a^2*v^4 + 45*a^5*w - 60*a^4*u*w + 9*a^3*u^2*w + 6*a^2*u^3*w - 60*a^4*v*w + 54*a^3*u*v*w - 6*a^2*u^2*v*w + 9*a^3*v^2*w - 6*a^2*u*v^2*w + 6*a^2*v^3*w + 36*a^4*w^2 - 18*a^3*u*w^2 - 6*a^2*u^2*w^2 - 18*a^3*v*w^2 + 12*a^2*u*v*w^2 - 6*a^2*v^2*w^2 + 75*a^5*x - 104*a^4*u*x + 18*a^3*u^2*x + 12*a^2*u^3*x - a*u^4*x - 104*a^4*v*x + 48*a^3*u*v*x + 8*a^2*u^2*v*x + 6*a*u^3*v*x + 18*a^3*v^2*x + 8*a^2*u*v^2*x - 10*a*u^2*v^2*x + 12*a^2*v^3*x + 6*a*u*v^3*x - a*v^4*x - 12*a^4*w*x + 48*a^3*u*w*x - 22*a^2*u^2*w*x - 2*a*u^3*w*x + 48*a^3*v*w*x - 36*a^2*u*v*w*x + 2*a*u^2*v*w*x - 22*a^2*v^2*w*x + 2*a*u*v^2*w*x - 2*a*v^3*w*x - 36*a^3*w^2*x + 20*a^2*u*w^2*x + 2*a*u^2*w^2*x + 20*a^2*v*w^2*x - 4*a*u*v*w^2*x + 2*a*v^2*w^2*x + 64*a^4*x^2 - 24*a^3*u*x^2 - 22*a^2*u^2*x^2 + 3*a*u^3*x^2 - 24*a^3*v*x^2 + 24*a^2*u*v*x^2 - 5*a*u^2*v*x^2 - 22*a^2*v^2*x^2 - 5*a*u*v^2*x^2 + 3*a*v^3*x^2 - 42*a^3*w*x^2 + 20*a^2*u*w*x^2 + 5*a*u^2*w*x^2 + 20*a^2*v*w*x^2 - 2*a*u*v*w*x^2 + 5*a*v^2*w*x^2 - 4*a^2*w^2*x^2 - 2*a*u*w^2*x^2 - 2*a*v*w^2*x^2 - 18*a^3*x^3 + 20*a^2*u*x^3 - 4*a*u^2*x^3 + 20*a^2*v*x^3 + 4*a*u*v*x^3 - 4*a*v^2*x^3 + 4*a^2*w*x^3 - 8*a*u*w*x^3 - 8*a*v*w*x^3 + 4*a*w^2*x^3 - 12*a^2*x^4 + 3*a*u*x^4 + 3*a*v*x^4 + 5*a*w*x^4 - a*x^5 + 210*a^5*y - 196*a^4*u*y - 63*a^3*u^2*y + 42*a^2*u^3*y + 7*a*u^4*y - 196*a^4*v*y + 258*a^3*u*v*y - 26*a^2*u^2*v*y - 24*a*u^3*v*y - 63*a^3*v^2*y - 26*a^2*u*v^2*y + 34*a*u^2*v^2*y + 42*a^2*v^3*y - 24*a*u*v^3*y + 7*a*v^4*y - 120*a^4*w*y + 96*a^3*u*w*y + 4*a^2*u^2*w*y - 4*a*u^3*w*y + 96*a^3*v*w*y - 72*a^2*u*v*w*y + 4*a*u^2*v*w*y + 4*a^2*v^2*w*y + 4*a*u*v^2*w*y - 4*a*v^3*w*y - 36*a^3*w^2*y + 16*a^2*u*w^2*y + 4*a*u^2*w^2*y + 16*a^2*v*w^2*y - 8*a*u*v*w^2*y + 4*a*v^2*w^2*y - 208*a^4*x*y + 228*a^3*u*x*y - 14*a^2*u^2*x*y - 18*a*u^3*x*y + 228*a^3*v*x*y - 140*a^2*u*v*x*y + 2*a*u^2*v*x*y - 14*a^2*v^2*x*y + 2*a*u*v^2*x*y - 18*a*v^3*x*y + 96*a^3*w*x*y - 96*a^2*u*w*x*y + 12*a*u^2*w*x*y - 96*a^2*v*w*x*y + 40*a*u*v*w*x*y + 12*a*v^2*w*x*y + 40*a^2*w^2*x*y - 16*a*u*w^2*x*y - 16*a*v*w^2*x*y - 48*a^3*x^2*y - 12*a^2*u*x^2*y + 25*a*u^2*x^2*y - 12*a^2*v*x^2*y - 14*a*u*v*x^2*y + 25*a*v^2*x^2*y + 40*a^2*w*x^2*y - 4*a*w^2*x^2*y + 40*a^2*x^3*y - 20*a*u*x^3*y - 20*a*v*x^3*y - 16*a*w*x^3*y + 6*a*x^4*y - 60*a^4*y^2 + 66*a^3*u*y^2 + 18*a^2*u^2*y^2 - 12*a*u^3*y^2 + 66*a^3*v*y^2 - 100*a^2*u*v*y^2 + 12*a*u^2*v*y^2 + 18*a^2*v^2*y^2 + 12*a*u*v^2*y^2 - 12*a*v^3*y^2 + 72*a^3*w*y^2 - 32*a^2*u*w*y^2 - 8*a*u^2*w*y^2 - 32*a^2*v*w*y^2 + 16*a*u*v*w*y^2 - 8*a*v^2*w*y^2 + 84*a^3*x*y^2 - 84*a^2*u*x*y^2 + 2*a*u^2*x*y^2 - 84*a^2*v*x*y^2 + 60*a*u*v*x*y^2 + 2*a*v^2*x*y^2 - 80*a^2*w*x*y^2 + 32*a*u*w*x*y^2 + 32*a*v*w*x*y^2 - 20*a^2*x^2*y^2 + 18*a*u*x^2*y^2 + 18*a*v*x^2*y^2 + 8*a*w*x^2*y^2 - 4*a*x^3*y^2 - 36*a^3*y^3 + 16*a^2*u*y^3 + 4*a*u^2*y^3 + 16*a^2*v*y^3 - 8*a*u*v*y^3 + 4*a*v^2*y^3 + 40*a^2*x*y^3 - 16*a*u*x*y^3 - 16*a*v*x*y^3 - 4*a*x^2*y^3;
      cHGden[6] = 18*a^6 - 21*a^5*u - 9*a^4*u^2 + 9*a^3*u^3 + 3*a^2*u^4 - 21*a^5*v + 33*a^4*u*v - 3*a^3*u^2*v - 9*a^2*u^3*v - 9*a^4*v^2 - 3*a^3*u*v^2 + 12*a^2*u^2*v^2 + 9*a^3*v^3 - 9*a^2*u*v^3 + 3*a^2*v^4 - 9*a^5*w + 15*a^4*u*w - 3*a^3*u^2*w - 3*a^2*u^3*w + 15*a^4*v*w - 18*a^3*u*v*w + 3*a^2*u^2*v*w - 3*a^3*v^2*w + 3*a^2*u*v^2*w - 3*a^2*v^3*w - 9*a^4*w^2 + 6*a^3*u*w^2 + 3*a^2*u^2*w^2 + 6*a^3*v*w^2 - 6*a^2*u*v*w^2 + 3*a^2*v^2*w^2 - 15*a^5*x + 26*a^4*u*x - 6*a^3*u^2*x - 6*a^2*u^3*x + a*u^4*x + 26*a^4*v*x - 16*a^3*u*v*x - 4*a^2*u^2*v*x - 6*a*u^3*v*x - 6*a^3*v^2*x - 4*a^2*u*v^2*x + 10*a*u^2*v^2*x - 6*a^2*v^3*x - 6*a*u*v^3*x + a*v^4*x + 3*a^4*w*x - 16*a^3*u*w*x + 11*a^2*u^2*w*x + 2*a*u^3*w*x - 16*a^3*v*w*x + 18*a^2*u*v*w*x - 2*a*u^2*v*w*x + 11*a^2*v^2*w*x - 2*a*u*v^2*w*x + 2*a*v^3*w*x + 12*a^3*w^2*x - 10*a^2*u*w^2*x - 2*a*u^2*w^2*x - 10*a^2*v*w^2*x + 4*a*u*v*w^2*x - 2*a*v^2*w^2*x - 16*a^4*x^2 + 8*a^3*u*x^2 + 11*a^2*u^2*x^2 - 3*a*u^3*x^2 + 8*a^3*v*x^2 - 12*a^2*u*v*x^2 + 5*a*u^2*v*x^2 - u^3*v*x^2 + 11*a^2*v^2*x^2 + 5*a*u*v^2*x^2 + 2*u^2*v^2*x^2 - 3*a*v^3*x^2 - u*v^3*x^2 + 14*a^3*w*x^2 - 10*a^2*u*w*x^2 - 5*a*u^2*w*x^2 + u^3*w*x^2 - 10*a^2*v*w*x^2 + 2*a*u*v*w*x^2 - u^2*v*w*x^2 - 5*a*v^2*w*x^2 - u*v^2*w*x^2 + v^3*w*x^2 + 2*a^2*w^2*x^2 + 2*a*u*w^2*x^2 - u^2*w^2*x^2 + 2*a*v*w^2*x^2 + 2*u*v*w^2*x^2 - v^2*w^2*x^2 + 6*a^3*x^3 - 10*a^2*u*x^3 + 4*a*u^2*x^3 - 10*a^2*v*x^3 - 4*a*u*v*x^3 + 2*u^2*v*x^3 + 4*a*v^2*x^3 + 2*u*v^2*x^3 - 2*a^2*w*x^3 + 8*a*u*w*x^3 - 3*u^2*w*x^3 + 8*a*v*w*x^3 - 2*u*v*w*x^3 - 3*v^2*w*x^3 - 4*a*w^2*x^3 + 2*u*w^2*x^3 + 2*v*w^2*x^3 + 6*a^2*x^4 - 3*a*u*x^4 - 3*a*v*x^4 - u*v*x^4 - 5*a*w*x^4 + 3*u*w*x^4 + 3*v*w*x^4 - w^2*x^4 + a*x^5 - w*x^5 - 42*a^5*y + 49*a^4*u*y + 21*a^3*u^2*y - 21*a^2*u^3*y - 7*a*u^4*y + 49*a^4*v*y - 86*a^3*u*v*y + 13*a^2*u^2*v*y + 24*a*u^3*v*y + 21*a^3*v^2*y + 13*a^2*u*v^2*y - 34*a*u^2*v^2*y - 21*a^2*v^3*y + 24*a*u*v^3*y - 7*a*v^4*y + 30*a^4*w*y - 32*a^3*u*w*y - 2*a^2*u^2*w*y + 4*a*u^3*w*y - 32*a^3*v*w*y + 36*a^2*u*v*w*y - 4*a*u^2*v*w*y - 2*a^2*v^2*w*y - 4*a*u*v^2*w*y + 4*a*v^3*w*y + 12*a^3*w^2*y - 8*a^2*u*w^2*y - 4*a*u^2*w^2*y - 8*a^2*v*w^2*y + 8*a*u*v*w^2*y - 4*a*v^2*w^2*y + 52*a^4*x*y - 76*a^3*u*x*y + 7*a^2*u^2*x*y + 18*a*u^3*x*y - u^4*x*y - 76*a^3*v*x*y + 70*a^2*u*v*x*y - 2*a*u^2*v*x*y + 8*u^3*v*x*y + 7*a^2*v^2*x*y - 2*a*u*v^2*x*y - 14*u^2*v^2*x*y + 18*a*v^3*x*y + 8*u*v^3*x*y - v^4*x*y - 32*a^3*w*x*y + 48*a^2*u*w*x*y - 12*a*u^2*w*x*y - 4*u^3*w*x*y + 48*a^2*v*w*x*y - 40*a*u*v*w*x*y + 4*u^2*v*w*x*y - 12*a*v^2*w*x*y + 4*u*v^2*w*x*y - 4*v^3*w*x*y - 20*a^2*w^2*x*y + 16*a*u*w^2*x*y + 4*u^2*w^2*x*y + 16*a*v*w^2*x*y - 8*u*v*w^2*x*y + 4*v^2*w^2*x*y + 16*a^3*x^2*y + 6*a^2*u*x^2*y - 25*a*u^2*x^2*y + 3*u^3*x^2*y + 6*a^2*v*x^2*y + 14*a*u*v*x^2*y - 11*u^2*v*x^2*y - 25*a*v^2*x^2*y - 11*u*v^2*x^2*y + 3*v^3*x^2*y - 20*a^2*w*x^2*y + 14*u^2*w*x^2*y + 4*u*v*w*x^2*y + 14*v^2*w*x^2*y + 4*a*w^2*x^2*y - 8*u*w^2*x^2*y - 8*v*w^2*x^2*y - 20*a^2*x^3*y + 20*a*u*x^3*y - 3*u^2*x^3*y + 20*a*v*x^3*y + 2*u*v*x^3*y - 3*v^2*x^3*y + 16*a*w*x^3*y - 16*u*w*x^3*y - 16*v*w*x^3*y + 4*w^2*x^3*y - 6*a*x^4*y + u*x^4*y + v*x^4*y + 6*w*x^4*y + 15*a^4*y^2 - 22*a^3*u*y^2 - 9*a^2*u^2*y^2 + 12*a*u^3*y^2 + 4*u^4*y^2 - 22*a^3*v*y^2 + 50*a^2*u*v*y^2 - 12*a*u^2*v*y^2 - 16*u^3*v*y^2 - 9*a^2*v^2*y^2 - 12*a*u*v^2*y^2 + 24*u^2*v^2*y^2 + 12*a*v^3*y^2 - 16*u*v^3*y^2 + 4*v^4*y^2 - 24*a^3*w*y^2 + 16*a^2*u*w*y^2 + 8*a*u^2*w*y^2 + 16*a^2*v*w*y^2 - 16*a*u*v*w*y^2 + 8*a*v^2*w*y^2 - 28*a^3*x*y^2 + 42*a^2*u*x*y^2 - 2*a*u^2*x*y^2 - 12*u^3*x*y^2 + 42*a^2*v*x*y^2 - 60*a*u*v*x*y^2 + 12*u^2*v*x*y^2 - 2*a*v^2*x*y^2 + 12*u*v^2*x*y^2 - 12*v^3*x*y^2 + 40*a^2*w*x*y^2 - 32*a*u*w*x*y^2 - 8*u^2*w*x*y^2 - 32*a*v*w*x*y^2 + 16*u*v*w*x*y^2 - 8*v^2*w*x*y^2 + 10*a^2*x^2*y^2 - 18*a*u*x^2*y^2 + 11*u^2*x^2*y^2 - 18*a*v*x^2*y^2 + 10*u*v*x^2*y^2 + 11*v^2*x^2*y^2 - 8*a*w*x^2*y^2 + 16*u*w*x^2*y^2 + 16*v*w*x^2*y^2 + 4*a*x^3*y^2 - 2*u*x^3*y^2 - 2*v*x^3*y^2 - 8*w*x^3*y^2 - x^4*y^2 + 12*a^3*y^3 - 8*a^2*u*y^3 - 4*a*u^2*y^3 - 8*a^2*v*y^3 + 8*a*u*v*y^3 - 4*a*v^2*y^3 - 20*a^2*x*y^3 + 16*a*u*x*y^3 + 4*u^2*x*y^3 + 16*a*v*x*y^3 - 8*u*v*x*y^3 + 4*v^2*x*y^3 + 4*a*x^2*y^3 - 8*u*x^2*y^3 - 8*v*x^2*y^3 + 4*x^3*y^3;
      cHGden[7] = 0;
  ,
    True,
      cHGnum[0] = 3*a^5*u + 3*a^5*v - 9*a^5*w - 3*a^5*x + 3*a^5*y + 3*a^5*z;
      cHGnum[1] = -12*a^5*u + 3*a^4*u^2 - 12*a^5*v + 3*a^4*v^2 + 36*a^5*w - 3*a^4*u*w - 3*a^4*v*w + 12*a^5*x + 7*a^4*u*x + 7*a^4*v*x - 24*a^4*w*x - 8*a^4*x^2 - 12*a^5*y + 10*a^4*u*y - 8*a^4*v*y - 3*a^4*w*y + 7*a^4*x*y + 3*a^4*y^2 - 12*a^5*z - 8*a^4*u*z + 10*a^4*v*z - 3*a^4*w*z + 7*a^4*x*z + 3*a^4*z^2;
      cHGnum[2] = 18*a^5*u - 9*a^4*u^2 + 18*a^5*v - 9*a^4*v^2 - 54*a^5*w + 9*a^4*u*w + 9*a^4*v*w - 18*a^5*x - 21*a^4*u*x + 6*a^3*u^2*x - 21*a^4*v*x + 6*a^3*u*v*x + 6*a^3*v^2*x + 72*a^4*w*x - 9*a^3*u*w*x - 9*a^3*v*w*x + 24*a^4*x^2 + 3*a^3*u*x^2 + 3*a^3*v*x^2 - 18*a^3*w*x^2 - 6*a^3*x^3 + 18*a^5*y - 30*a^4*u*y + 6*a^3*u^2*y + 24*a^4*v*y - 3*a^3*u*v*y - 3*a^3*v^2*y + 9*a^4*w*y - 21*a^4*x*y + 12*a^3*u*x*y - 6*a^3*v*x*y - 9*a^3*w*x*y + 3*a^3*x^2*y - 9*a^4*y^2 + 6*a^3*u*y^2 - 3*a^3*v*y^2 + 6*a^3*x*y^2 + 18*a^5*z + 24*a^4*u*z - 3*a^3*u^2*z - 30*a^4*v*z - 3*a^3*u*v*z + 6*a^3*v^2*z + 9*a^4*w*z - 21*a^4*x*z - 6*a^3*u*x*z + 12*a^3*v*x*z - 9*a^3*w*x*z + 3*a^3*x^2*z - 3*a^3*u*y*z - 3*a^3*v*y*z + 6*a^3*x*y*z - 9*a^4*z^2 - 3*a^3*u*z^2 + 6*a^3*v*z^2 + 6*a^3*x*z^2;
      cHGnum[3] = -12*a^5*u + 9*a^4*u^2 - 12*a^5*v + 9*a^4*v^2 + 36*a^5*w - 9*a^4*u*w - 9*a^4*v*w + 12*a^5*x + 21*a^4*u*x - 12*a^3*u^2*x - a^2*u^3*x + 21*a^4*v*x - 12*a^3*u*v*x + a^2*u^2*v*x - 12*a^3*v^2*x + a^2*u*v^2*x - a^2*v^3*x - 72*a^4*w*x + 18*a^3*u*w*x + 2*a^2*u^2*w*x + 18*a^3*v*w*x - 4*a^2*u*v*w*x + 2*a^2*v^2*w*x - 24*a^4*x^2 - 6*a^3*u*x^2 + 5*a^2*u^2*x^2 - 6*a^3*v*x^2 + 8*a^2*u*v*x^2 + 5*a^2*v^2*x^2 + 36*a^3*w*x^2 - 9*a^2*u*w*x^2 - 9*a^2*v*w*x^2 + 12*a^3*x^3 - 3*a^2*u*x^3 - 3*a^2*v*x^3 - 12*a^5*y + 30*a^4*u*y - 12*a^3*u^2*y - a^2*u^3*y - 24*a^4*v*y + 6*a^3*u*v*y + 4*a^2*u^2*v*y + 6*a^3*v^2*y - 5*a^2*u*v^2*y + 2*a^2*v^3*y - 9*a^4*w*y - a^2*u^2*w*y + 2*a^2*u*v*w*y - a^2*v^2*w*y + 21*a^4*x*y - 24*a^3*u*x*y + 6*a^2*u^2*x*y + 12*a^3*v*x*y - 2*a^2*u*v*x*y - 4*a^2*v^2*x*y + 18*a^3*w*x*y - 6*a^3*x^2*y + 2*a^2*u*x^2*y + 4*a^2*v*x^2*y - 9*a^2*w*x^2*y - 3*a^2*x^3*y + 9*a^4*y^2 - 12*a^3*u*y^2 + 2*a^2*u^2*y^2 + 6*a^3*v*y^2 + 2*a^2*u*v*y^2 - 2*a^2*v^2*y^2 - a^2*u*w*y^2 - a^2*v*w*y^2 - 12*a^3*x*y^2 + 6*a^2*u*x*y^2 - 4*a^2*v*x*y^2 + 2*a^2*w*x*y^2 + 5*a^2*x^2*y^2 - a^2*u*y^3 + 2*a^2*v*y^3 - a^2*x*y^3 - 12*a^5*z - 24*a^4*u*z + 6*a^3*u^2*z + 2*a^2*u^3*z + 30*a^4*v*z + 6*a^3*u*v*z - 5*a^2*u^2*v*z - 12*a^3*v^2*z + 4*a^2*u*v^2*z - a^2*v^3*z - 9*a^4*w*z - a^2*u^2*w*z + 2*a^2*u*v*w*z - a^2*v^2*w*z + 21*a^4*x*z + 12*a^3*u*x*z - 4*a^2*u^2*x*z - 24*a^3*v*x*z - 2*a^2*u*v*x*z + 6*a^2*v^2*x*z + 18*a^3*w*x*z - 6*a^3*x^2*z + 4*a^2*u*x^2*z + 2*a^2*v*x^2*z - 9*a^2*w*x^2*z - 3*a^2*x^3*z + 6*a^3*u*y*z + 2*a^2*u^2*y*z + 6*a^3*v*y*z - 8*a^2*u*v*y*z + 2*a^2*v^2*y*z + 2*a^2*u*w*y*z + 2*a^2*v*w*y*z - 12*a^3*x*y*z - 2*a^2*u*x*y*z - 2*a^2*v*x*y*z - 4*a^2*w*x*y*z + 8*a^2*x^2*y*z + 4*a^2*u*y^2*z - 5*a^2*v*y^2*z + a^2*x*y^2*z + 9*a^4*z^2 + 6*a^3*u*z^2 - 2*a^2*u^2*z^2 - 12*a^3*v*z^2 + 2*a^2*u*v*z^2 + 2*a^2*v^2*z^2 - a^2*u*w*z^2 - a^2*v*w*z^2 - 12*a^3*x*z^2 - 4*a^2*u*x*z^2 + 6*a^2*v*x*z^2 + 2*a^2*w*x*z^2 + 5*a^2*x^2*z^2 - 5*a^2*u*y*z^2 + 4*a^2*v*y*z^2 + a^2*x*y*z^2 + 2*a^2*u*z^3 - a^2*v*z^3 - a^2*x*z^3;
      cHGnum[4] = 3*a^5*u - 3*a^4*u^2 + 3*a^5*v - 3*a^4*v^2 - 9*a^5*w + 3*a^4*u*w + 3*a^4*v*w - 3*a^5*x - 7*a^4*u*x + 6*a^3*u^2*x + a^2*u^3*x - 7*a^4*v*x + 6*a^3*u*v*x - a^2*u^2*v*x + 6*a^3*v^2*x - a^2*u*v^2*x + a^2*v^3*x + 24*a^4*w*x - 9*a^3*u*w*x - 2*a^2*u^2*w*x - 9*a^3*v*w*x + 4*a^2*u*v*w*x - 2*a^2*v^2*w*x + 8*a^4*x^2 + 3*a^3*u*x^2 - 5*a^2*u^2*x^2 - a*u^3*x^2 + 3*a^3*v*x^2 - 8*a^2*u*v*x^2 + a*u^2*v*x^2 - 5*a^2*v^2*x^2 + a*u*v^2*x^2 - a*v^3*x^2 - 18*a^3*w*x^2 + 9*a^2*u*w*x^2 + 2*a*u^2*w*x^2 + 9*a^2*v*w*x^2 - 4*a*u*v*w*x^2 + 2*a*v^2*w*x^2 - 6*a^3*x^3 + 3*a^2*u*x^3 + 2*a*u^2*x^3 + 3*a^2*v*x^3 + 2*a*u*v*x^3 + 2*a*v^2*x^3 - 3*a*u*w*x^3 - 3*a*v*w*x^3 - 2*a*u*x^4 - 2*a*v*x^4 + 3*a*w*x^4 + a*x^5 + 3*a^5*y - 10*a^4*u*y + 6*a^3*u^2*y + a^2*u^3*y + 8*a^4*v*y - 3*a^3*u*v*y - 4*a^2*u^2*v*y - 3*a^3*v^2*y + 5*a^2*u*v^2*y - 2*a^2*v^3*y + 3*a^4*w*y + a^2*u^2*w*y - 2*a^2*u*v*w*y + a^2*v^2*w*y - 7*a^4*x*y + 12*a^3*u*x*y - 6*a^2*u^2*x*y - 6*a^3*v*x*y + 2*a^2*u*v*x*y + a*u^2*v*x*y + 4*a^2*v^2*x*y - 2*a*u*v^2*x*y + a*v^3*x*y - 9*a^3*w*x*y - a*u^2*w*x*y + 2*a*u*v*w*x*y - a*v^2*w*x*y + 3*a^3*x^2*y - 2*a^2*u*x^2*y - 4*a^2*v*x^2*y + a*u*v*x^2*y - a*v^2*x^2*y + 9*a^2*w*x^2*y + 3*a^2*x^3*y + 2*a*v*x^3*y - 3*a*w*x^3*y - 2*a*x^4*y - 3*a^4*y^2 + 6*a^3*u*y^2 - 2*a^2*u^2*y^2 - a*u^3*y^2 - 3*a^3*v*y^2 - 2*a^2*u*v*y^2 + 2*a*u^2*v*y^2 + 2*a^2*v^2*y^2 - a*u*v^2*y^2 + a^2*u*w*y^2 + a*u^2*w*y^2 + a^2*v*w*y^2 - 2*a*u*v*w*y^2 + a*v^2*w*y^2 + 6*a^3*x*y^2 - 6*a^2*u*x*y^2 + 3*a*u^2*x*y^2 + 4*a^2*v*x*y^2 - a*v^2*x*y^2 - 2*a^2*w*x*y^2 - a*u*w*x*y^2 - a*v*w*x*y^2 - 5*a^2*x^2*y^2 - a*v*x^2*y^2 + 2*a*w*x^2*y^2 + 2*a*x^3*y^2 + a^2*u*y^3 - a*u^2*y^3 - 2*a^2*v*y^3 + a*u*v*y^3 + a^2*x*y^3 + a*v*x*y^3 - a*x^2*y^3 + 3*a^5*z + 8*a^4*u*z - 3*a^3*u^2*z - 2*a^2*u^3*z - 10*a^4*v*z - 3*a^3*u*v*z + 5*a^2*u^2*v*z + 6*a^3*v^2*z - 4*a^2*u*v^2*z + a^2*v^3*z + 3*a^4*w*z + a^2*u^2*w*z - 2*a^2*u*v*w*z + a^2*v^2*w*z - 7*a^4*x*z - 6*a^3*u*x*z + 4*a^2*u^2*x*z + a*u^3*x*z + 12*a^3*v*x*z + 2*a^2*u*v*x*z - 2*a*u^2*v*x*z - 6*a^2*v^2*x*z + a*u*v^2*x*z - 9*a^3*w*x*z - a*u^2*w*x*z + 2*a*u*v*w*x*z - a*v^2*w*x*z + 3*a^3*x^2*z - 4*a^2*u*x^2*z - a*u^2*x^2*z - 2*a^2*v*x^2*z + a*u*v*x^2*z + 9*a^2*w*x^2*z + 3*a^2*x^3*z + 2*a*u*x^3*z - 3*a*w*x^3*z - 2*a*x^4*z - 3*a^3*u*y*z - 2*a^2*u^2*y*z + a*u^3*y*z - 3*a^3*v*y*z + 8*a^2*u*v*y*z - a*u^2*v*y*z - 2*a^2*v^2*y*z - a*u*v^2*y*z + a*v^3*y*z - 2*a^2*u*w*y*z - 2*a*u^2*w*y*z - 2*a^2*v*w*y*z + 4*a*u*v*w*y*z - 2*a*v^2*w*y*z + 6*a^3*x*y*z + 2*a^2*u*x*y*z + 2*a^2*v*x*y*z - 4*a*u*v*x*y*z + 4*a^2*w*x*y*z + 2*a*u*w*x*y*z + 2*a*v*w*x*y*z - 8*a^2*x^2*y*z + a*u*x^2*y*z + a*v*x^2*y*z - 4*a*w*x^2*y*z + 2*a*x^3*y*z - 4*a^2*u*y^2*z + 2*a*u^2*y^2*z + 5*a^2*v*y^2*z - a*u*v*y^2*z - a*v^2*y^2*z - a^2*x*y^2*z + a*u*x*y^2*z - 2*a*v*x*y^2*z + a*x^2*y^2*z - 3*a^4*z^2 - 3*a^3*u*z^2 + 2*a^2*u^2*z^2 + 6*a^3*v*z^2 - 2*a^2*u*v*z^2 - a*u^2*v*z^2 - 2*a^2*v^2*z^2 + 2*a*u*v^2*z^2 - a*v^3*z^2 + a^2*u*w*z^2 + a*u^2*w*z^2 + a^2*v*w*z^2 - 2*a*u*v*w*z^2 + a*v^2*w*z^2 + 6*a^3*x*z^2 + 4*a^2*u*x*z^2 - a*u^2*x*z^2 - 6*a^2*v*x*z^2 + 3*a*v^2*x*z^2 - 2*a^2*w*x*z^2 - a*u*w*x*z^2 - a*v*w*x*z^2 - 5*a^2*x^2*z^2 - a*u*x^2*z^2 + 2*a*w*x^2*z^2 + 2*a*x^3*z^2 + 5*a^2*u*y*z^2 - a*u^2*y*z^2 - 4*a^2*v*y*z^2 - a*u*v*y*z^2 + 2*a*v^2*y*z^2 - a^2*x*y*z^2 - 2*a*u*x*y*z^2 + a*v*x*y*z^2 + a*x^2*y*z^2 - 2*a^2*u*z^3 + a^2*v*z^3 + a*u*v*z^3 - a*v^2*z^3 + a^2*x*z^3 + a*u*x*z^3 - a*x^2*z^3;
      cHGden[0] = -18*a^7;
      cHGden[1] = 126*a^7 - 21*a^6*u - 21*a^6*v - 9*a^6*w - 33*a^6*x - 21*a^6*y - 21*a^6*z;
      cHGden[2] = -378*a^7 + 126*a^6*u + 9*a^5*u^2 + 126*a^6*v - 33*a^5*u*v + 9*a^5*v^2 + 54*a^6*w - 15*a^5*u*w - 15*a^5*v*w + 9*a^5*w^2 + 198*a^6*x - 47*a^5*u*x - 47*a^5*v*x - 12*a^5*w*x + a^5*x^2 + 126*a^6*y - 20*a^5*u*y - 29*a^5*v*y - 15*a^5*w*y - 47*a^5*x*y + 9*a^5*y^2 + 126*a^6*z - 29*a^5*u*z - 20*a^5*v*z - 15*a^5*w*z - 47*a^5*x*z - 33*a^5*y*z + 9*a^5*z^2;
      cHGden[3] = 630*a^7 - 315*a^6*u - 45*a^5*u^2 + 9*a^4*u^3 - 315*a^6*v + 165*a^5*u*v - 3*a^4*u^2*v - 45*a^5*v^2 - 3*a^4*u*v^2 + 9*a^4*v^3 - 135*a^6*w + 75*a^5*u*w - 3*a^4*u^2*w + 75*a^5*v*w - 18*a^4*u*v*w - 3*a^4*v^2*w - 45*a^5*w^2 + 6*a^4*u*w^2 + 6*a^4*v*w^2 - 495*a^6*x + 235*a^5*u*x + 3*a^4*u^2*x + 235*a^5*v*x - 49*a^4*u*v*x + 3*a^4*v^2*x + 60*a^5*w*x - 31*a^4*u*w*x - 31*a^4*v*w*x + 21*a^4*w^2*x - 5*a^5*x^2 - 18*a^4*u*x^2 - 18*a^4*v*x^2 + 11*a^4*w*x^2 + 22*a^4*x^3 - 315*a^6*y + 100*a^5*u*y + 18*a^4*u^2*y + 145*a^5*v*y - 43*a^4*u*v*y + 3*a^4*v^2*y + 75*a^5*w*y - 25*a^4*u*w*y - 7*a^4*v*w*y + 6*a^4*w^2*y + 235*a^5*x*y - 61*a^4*u*x*y - 64*a^4*v*x*y - 31*a^4*w*x*y - 18*a^4*x^2*y - 45*a^5*y^2 + 18*a^4*u*y^2 + 3*a^4*v*y^2 - 3*a^4*w*y^2 + 3*a^4*x*y^2 + 9*a^4*y^3 - 315*a^6*z + 145*a^5*u*z + 3*a^4*u^2*z + 100*a^5*v*z - 43*a^4*u*v*z + 18*a^4*v^2*z + 75*a^5*w*z - 7*a^4*u*w*z - 25*a^4*v*w*z + 6*a^4*w^2*z + 235*a^5*x*z - 64*a^4*u*x*z - 61*a^4*v*x*z - 31*a^4*w*x*z - 18*a^4*x^2*z + 165*a^5*y*z - 43*a^4*u*y*z - 43*a^4*v*y*z - 18*a^4*w*y*z - 49*a^4*x*y*z - 3*a^4*y^2*z - 45*a^5*z^2 + 3*a^4*u*z^2 + 18*a^4*v*z^2 - 3*a^4*w*z^2 + 3*a^4*x*z^2 - 3*a^4*y*z^2 + 9*a^4*z^3;
      cHGden[4] = -630*a^7 + 420*a^6*u + 90*a^5*u^2 - 36*a^4*u^3 - 3*a^3*u^4 + 420*a^6*v - 330*a^5*u*v + 12*a^4*u^2*v + 9*a^3*u^3*v + 90*a^5*v^2 + 12*a^4*u*v^2 - 12*a^3*u^2*v^2 - 36*a^4*v^3 + 9*a^3*u*v^3 - 3*a^3*v^4 + 180*a^6*w - 150*a^5*u*w + 12*a^4*u^2*w + 3*a^3*u^3*w - 150*a^5*v*w + 72*a^4*u*v*w - 3*a^3*u^2*v*w + 12*a^4*v^2*w - 3*a^3*u*v^2*w + 3*a^3*v^3*w + 90*a^5*w^2 - 24*a^4*u*w^2 - 3*a^3*u^2*w^2 - 24*a^4*v*w^2 + 6*a^3*u*v*w^2 - 3*a^3*v^2*w^2 + 660*a^6*x - 470*a^5*u*x - 12*a^4*u^2*x + 15*a^3*u^3*x - 470*a^5*v*x + 196*a^4*u*v*x + a^3*u^2*v*x - 12*a^4*v^2*x + a^3*u*v^2*x + 15*a^3*v^3*x - 120*a^5*w*x + 124*a^4*u*w*x - 14*a^3*u^2*w*x + 124*a^4*v*w*x - 36*a^3*u*v*w*x - 14*a^3*v^2*w*x - 84*a^4*w^2*x + 16*a^3*u*w^2*x + 16*a^3*v*w^2*x + 10*a^5*x^2 + 72*a^4*u*x^2 - 17*a^3*u^2*x^2 + 72*a^4*v*x^2 - 4*a^3*u*v*x^2 - 17*a^3*v^2*x^2 - 44*a^4*w*x^2 - 6*a^3*u*w*x^2 - 6*a^3*v*w*x^2 + 10*a^3*w^2*x^2 - 88*a^4*x^3 + 18*a^3*u*x^3 + 18*a^3*v*x^3 + 16*a^3*w*x^3 + 420*a^6*y - 200*a^5*u*y - 72*a^4*u^2*y + 12*a^3*u^3*y - 290*a^5*v*y + 172*a^4*u*v*y + a^3*u^2*v*y - 12*a^4*v^2*y - 14*a^3*u*v^2*y + 9*a^3*v^3*y - 150*a^5*w*y + 100*a^4*u*w*y - 5*a^3*u^2*w*y + 28*a^4*v*w*y - 18*a^3*u*v*w*y + 7*a^3*v^2*w*y - 24*a^4*w^2*y + 4*a^3*u*w^2*y + 4*a^3*v*w^2*y - 470*a^5*x*y + 244*a^4*u*x*y + 15*a^3*u^2*x*y + 256*a^4*v*x*y - 78*a^3*u*v*x*y - a^3*v^2*x*y + 124*a^4*w*x*y - 52*a^3*u*w*x*y - 28*a^3*v*w*x*y + 16*a^3*w^2*x*y + 72*a^4*x^2*y - 48*a^3*u*x^2*y - 34*a^3*v*x^2*y - 6*a^3*w*x^2*y + 18*a^3*x^3*y + 90*a^5*y^2 - 72*a^4*u*y^2 + 8*a^3*u^2*y^2 - 12*a^4*v*y^2 + 9*a^3*u*v*y^2 - 8*a^3*v^2*y^2 + 12*a^4*w*y^2 - 5*a^3*u*w*y^2 + 7*a^3*v*w*y^2 - 3*a^3*w^2*y^2 - 12*a^4*x*y^2 + 15*a^3*u*x*y^2 - a^3*v*x*y^2 - 14*a^3*w*x*y^2 - 17*a^3*x^2*y^2 - 36*a^4*y^3 + 12*a^3*u*y^3 + 9*a^3*v*y^3 + 3*a^3*w*y^3 + 15*a^3*x*y^3 - 3*a^3*y^4 + 420*a^6*z - 290*a^5*u*z - 12*a^4*u^2*z + 9*a^3*u^3*z - 200*a^5*v*z + 172*a^4*u*v*z - 14*a^3*u^2*v*z - 72*a^4*v^2*z + a^3*u*v^2*z + 12*a^3*v^3*z - 150*a^5*w*z + 28*a^4*u*w*z + 7*a^3*u^2*w*z + 100*a^4*v*w*z - 18*a^3*u*v*w*z - 5*a^3*v^2*w*z - 24*a^4*w^2*z + 4*a^3*u*w^2*z + 4*a^3*v*w^2*z - 470*a^5*x*z + 256*a^4*u*x*z - a^3*u^2*x*z + 244*a^4*v*x*z - 78*a^3*u*v*x*z + 15*a^3*v^2*x*z + 124*a^4*w*x*z - 28*a^3*u*w*x*z - 52*a^3*v*w*x*z + 16*a^3*w^2*x*z + 72*a^4*x^2*z - 34*a^3*u*x^2*z - 48*a^3*v*x^2*z - 6*a^3*w*x^2*z + 18*a^3*x^3*z - 330*a^5*y*z + 172*a^4*u*y*z + 9*a^3*u^2*y*z + 172*a^4*v*y*z - 68*a^3*u*v*y*z + 9*a^3*v^2*y*z + 72*a^4*w*y*z - 18*a^3*u*w*y*z - 18*a^3*v*w*y*z + 6*a^3*w^2*y*z + 196*a^4*x*y*z - 78*a^3*u*x*y*z - 78*a^3*v*x*y*z - 36*a^3*w*x*y*z - 4*a^3*x^2*y*z + 12*a^4*y^2*z + a^3*u*y^2*z - 14*a^3*v*y^2*z - 3*a^3*w*y^2*z + a^3*x*y^2*z + 9*a^3*y^3*z + 90*a^5*z^2 - 12*a^4*u*z^2 - 8*a^3*u^2*z^2 - 72*a^4*v*z^2 + 9*a^3*u*v*z^2 + 8*a^3*v^2*z^2 + 12*a^4*w*z^2 + 7*a^3*u*w*z^2 - 5*a^3*v*w*z^2 - 3*a^3*w^2*z^2 - 12*a^4*x*z^2 - a^3*u*x*z^2 + 15*a^3*v*x*z^2 - 14*a^3*w*x*z^2 - 17*a^3*x^2*z^2 + 12*a^4*y*z^2 - 14*a^3*u*y*z^2 + a^3*v*y*z^2 - 3*a^3*w*y*z^2 + a^3*x*y*z^2 - 12*a^3*y^2*z^2 - 36*a^4*z^3 + 9*a^3*u*z^3 + 12*a^3*v*z^3 + 3*a^3*w*z^3 + 15*a^3*x*z^3 + 9*a^3*y*z^3 - 3*a^3*z^4;
      cHGden[5] = 378*a^7 - 315*a^6*u - 90*a^5*u^2 + 54*a^4*u^3 + 9*a^3*u^4 - 315*a^6*v + 330*a^5*u*v - 18*a^4*u^2*v - 27*a^3*u^3*v - 90*a^5*v^2 - 18*a^4*u*v^2 + 36*a^3*u^2*v^2 + 54*a^4*v^3 - 27*a^3*u*v^3 + 9*a^3*v^4 - 135*a^6*w + 150*a^5*u*w - 18*a^4*u^2*w - 9*a^3*u^3*w + 150*a^5*v*w - 108*a^4*u*v*w + 9*a^3*u^2*v*w - 18*a^4*v^2*w + 9*a^3*u*v^2*w - 9*a^3*v^3*w - 90*a^5*w^2 + 36*a^4*u*w^2 + 9*a^3*u^2*w^2 + 36*a^4*v*w^2 - 18*a^3*u*v*w^2 + 9*a^3*v^2*w^2 - 495*a^6*x + 470*a^5*u*x + 18*a^4*u^2*x - 45*a^3*u^3*x - 2*a^2*u^4*x + 470*a^5*v*x - 294*a^4*u*v*x - 3*a^3*u^2*v*x + 3*a^2*u^3*v*x + 18*a^4*v^2*x - 3*a^3*u*v^2*x - 2*a^2*u^2*v^2*x - 45*a^3*v^3*x + 3*a^2*u*v^3*x - 2*a^2*v^4*x + 120*a^5*w*x - 186*a^4*u*w*x + 42*a^3*u^2*w*x + 5*a^2*u^3*w*x - 186*a^4*v*w*x + 108*a^3*u*v*w*x - 5*a^2*u^2*v*w*x + 42*a^3*v^2*w*x - 5*a^2*u*v^2*w*x + 5*a^2*v^3*w*x + 126*a^4*w^2*x - 48*a^3*u*w^2*x - 5*a^2*u^2*w^2*x - 48*a^3*v*w^2*x + 10*a^2*u*v*w^2*x - 5*a^2*v^2*w^2*x - 10*a^5*x^2 - 108*a^4*u*x^2 + 51*a^3*u^2*x^2 + 3*a^2*u^3*x^2 - 108*a^4*v*x^2 + 12*a^3*u*v*x^2 + 9*a^2*u^2*v*x^2 + 51*a^3*v^2*x^2 + 9*a^2*u*v^2*x^2 + 3*a^2*v^3*x^2 + 66*a^4*w*x^2 + 18*a^3*u*w*x^2 - 16*a^2*u^2*w*x^2 + 18*a^3*v*w*x^2 - 16*a^2*u*v*w*x^2 - 16*a^2*v^2*w*x^2 - 30*a^3*w^2*x^2 + 12*a^2*u*w^2*x^2 + 12*a^2*v*w^2*x^2 + 132*a^4*x^3 - 54*a^3*u*x^3 - 7*a^2*u^2*x^3 - 54*a^3*v*x^3 + 8*a^2*u*v*x^3 - 7*a^2*v^2*x^3 - 48*a^3*w*x^3 + 18*a^2*u*w*x^3 + 18*a^2*v*w*x^3 - 6*a^2*w^2*x^3 + 7*a^2*u*x^4 + 7*a^2*v*x^4 - 3*a^2*w*x^4 - 5*a^2*x^5 - 315*a^6*y + 200*a^5*u*y + 108*a^4*u^2*y - 36*a^3*u^3*y - 5*a^2*u^4*y + 290*a^5*v*y - 258*a^4*u*v*y - 3*a^3*u^2*v*y + 15*a^2*u^3*v*y + 18*a^4*v^2*y + 42*a^3*u*v^2*y - 17*a^2*u^2*v^2*y - 27*a^3*v^3*y + 9*a^2*u*v^3*y - 2*a^2*v^4*y + 150*a^5*w*y - 150*a^4*u*w*y + 15*a^3*u^2*w*y + 5*a^2*u^3*w*y - 42*a^4*v*w*y + 54*a^3*u*v*w*y - 11*a^2*u^2*v*w*y - 21*a^3*v^2*w*y + 7*a^2*u*v^2*w*y - a^2*v^3*w*y + 36*a^4*w^2*y - 12*a^3*u*w^2*y - 2*a^2*u^2*w^2*y - 12*a^3*v*w^2*y + 4*a^2*u*v*w^2*y - 2*a^2*v^2*w^2*y + 470*a^5*x*y - 366*a^4*u*x*y - 45*a^3*u^2*x*y + 25*a^2*u^3*x*y - 384*a^4*v*x*y + 234*a^3*u*v*x*y - 4*a^2*u^2*v*x*y + 3*a^3*v^2*x*y - 11*a^2*u*v^2*x*y + 14*a^2*v^3*x*y - 186*a^4*w*x*y + 156*a^3*u*w*x*y - 15*a^2*u^2*w*x*y + 84*a^3*v*w*x*y - 38*a^2*u*v*w*x*y + 5*a^2*v^2*w*x*y - 48*a^3*w^2*x*y + 12*a^2*u*w^2*x*y + 12*a^2*v*w^2*x*y - 108*a^4*x^2*y + 144*a^3*u*x^2*y - 21*a^2*u^2*x^2*y + 102*a^3*v*x^2*y - 28*a^2*u*v*x^2*y - 11*a^2*v^2*x^2*y + 18*a^3*w*x^2*y - 22*a^2*u*w*x^2*y - 26*a^2*v*w*x^2*y + 12*a^2*w^2*x^2*y - 54*a^3*x^3*y + 6*a^2*u*x^3*y + 8*a^2*v*x^3*y + 18*a^2*w*x^3*y + 7*a^2*x^4*y - 90*a^5*y^2 + 108*a^4*u*y^2 - 24*a^3*u^2*y^2 - 2*a^2*u^3*y^2 + 18*a^4*v*y^2 - 27*a^3*u*v*y^2 + 9*a^2*u^2*v*y^2 + 24*a^3*v^2*y^2 - 10*a^2*u*v^2*y^2 - a^2*v^3*y^2 - 18*a^4*w*y^2 + 15*a^3*u*w*y^2 - a^2*u^2*w*y^2 - 21*a^3*v*w*y^2 + 2*a^2*u*v*w*y^2 + 7*a^2*v^2*w*y^2 + 9*a^3*w^2*y^2 - 2*a^2*u*w^2*y^2 - 2*a^2*v*w^2*y^2 + 18*a^4*x*y^2 - 45*a^3*u*x*y^2 + 19*a^2*u^2*x*y^2 + 3*a^3*v*x*y^2 - 7*a^2*u*v*x*y^2 - 5*a^2*v^2*x*y^2 + 42*a^3*w*x*y^2 - 15*a^2*u*w*x*y^2 + 5*a^2*v*w*x*y^2 - 5*a^2*w^2*x*y^2 + 51*a^3*x^2*y^2 - 21*a^2*u*x^2*y^2 - 11*a^2*v*x^2*y^2 - 16*a^2*w*x^2*y^2 - 7*a^2*x^3*y^2 + 54*a^4*y^3 - 36*a^3*u*y^3 - 2*a^2*u^2*y^3 - 27*a^3*v*y^3 + 15*a^2*u*v*y^3 - a^2*v^2*y^3 - 9*a^3*w*y^3 + 5*a^2*u*w*y^3 - a^2*v*w*y^3 - 45*a^3*x*y^3 + 25*a^2*u*x*y^3 + 14*a^2*v*x*y^3 + 5*a^2*w*x*y^3 + 3*a^2*x^2*y^3 + 9*a^3*y^4 - 5*a^2*u*y^4 - 2*a^2*v*y^4 - 2*a^2*x*y^4 - 315*a^6*z + 290*a^5*u*z + 18*a^4*u^2*z - 27*a^3*u^3*z - 2*a^2*u^4*z + 200*a^5*v*z - 258*a^4*u*v*z + 42*a^3*u^2*v*z + 9*a^2*u^3*v*z + 108*a^4*v^2*z - 3*a^3*u*v^2*z - 17*a^2*u^2*v^2*z - 36*a^3*v^3*z + 15*a^2*u*v^3*z - 5*a^2*v^4*z + 150*a^5*w*z - 42*a^4*u*w*z - 21*a^3*u^2*w*z - a^2*u^3*w*z - 150*a^4*v*w*z + 54*a^3*u*v*w*z + 7*a^2*u^2*v*w*z + 15*a^3*v^2*w*z - 11*a^2*u*v^2*w*z + 5*a^2*v^3*w*z + 36*a^4*w^2*z - 12*a^3*u*w^2*z - 2*a^2*u^2*w^2*z - 12*a^3*v*w^2*z + 4*a^2*u*v*w^2*z - 2*a^2*v^2*w^2*z + 470*a^5*x*z - 384*a^4*u*x*z + 3*a^3*u^2*x*z + 14*a^2*u^3*x*z - 366*a^4*v*x*z + 234*a^3*u*v*x*z - 11*a^2*u^2*v*x*z - 45*a^3*v^2*x*z - 4*a^2*u*v^2*x*z + 25*a^2*v^3*x*z - 186*a^4*w*x*z + 84*a^3*u*w*x*z + 5*a^2*u^2*w*x*z + 156*a^3*v*w*x*z - 38*a^2*u*v*w*x*z - 15*a^2*v^2*w*x*z - 48*a^3*w^2*x*z + 12*a^2*u*w^2*x*z + 12*a^2*v*w^2*x*z - 108*a^4*x^2*z + 102*a^3*u*x^2*z - 11*a^2*u^2*x^2*z + 144*a^3*v*x^2*z - 28*a^2*u*v*x^2*z - 21*a^2*v^2*x^2*z + 18*a^3*w*x^2*z - 26*a^2*u*w*x^2*z - 22*a^2*v*w*x^2*z + 12*a^2*w^2*x^2*z - 54*a^3*x^3*z + 8*a^2*u*x^3*z + 6*a^2*v*x^3*z + 18*a^2*w*x^3*z + 7*a^2*x^4*z + 330*a^5*y*z - 258*a^4*u*y*z - 27*a^3*u^2*y*z + 15*a^2*u^3*y*z - 258*a^4*v*y*z + 204*a^3*u*v*y*z - 11*a^2*u^2*v*y*z - 27*a^3*v^2*y*z - 11*a^2*u*v^2*y*z + 15*a^2*v^3*y*z - 108*a^4*w*y*z + 54*a^3*u*w*y*z + 2*a^2*u^2*w*y*z + 54*a^3*v*w*y*z - 20*a^2*u*v*w*y*z + 2*a^2*v^2*w*y*z - 18*a^3*w^2*y*z + 4*a^2*u*w^2*y*z + 4*a^2*v*w^2*y*z - 294*a^4*x*y*z + 234*a^3*u*x*y*z - 7*a^2*u^2*x*y*z + 234*a^3*v*x*y*z - 96*a^2*u*v*x*y*z - 7*a^2*v^2*x*y*z + 108*a^3*w*x*y*z - 38*a^2*u*w*x*y*z - 38*a^2*v*w*x*y*z + 10*a^2*w^2*x*y*z + 12*a^3*x^2*y*z - 28*a^2*u*x^2*y*z - 28*a^2*v*x^2*y*z - 16*a^2*w*x^2*y*z + 8*a^2*x^3*y*z - 18*a^4*y^2*z - 3*a^3*u*y^2*z + 9*a^2*u^2*y^2*z + 42*a^3*v*y^2*z - 11*a^2*u*v*y^2*z - 10*a^2*v^2*y^2*z + 9*a^3*w*y^2*z - 11*a^2*u*w*y^2*z + 7*a^2*v*w*y^2*z - 3*a^3*x*y^2*z - 4*a^2*u*x*y^2*z - 11*a^2*v*x*y^2*z - 5*a^2*w*x*y^2*z + 9*a^2*x^2*y^2*z - 27*a^3*y^3*z + 15*a^2*u*y^3*z + 9*a^2*v*y^3*z + 3*a^2*x*y^3*z - 90*a^5*z^2 + 18*a^4*u*z^2 + 24*a^3*u^2*z^2 - a^2*u^3*z^2 + 108*a^4*v*z^2 - 27*a^3*u*v*z^2 - 10*a^2*u^2*v*z^2 - 24*a^3*v^2*z^2 + 9*a^2*u*v^2*z^2 - 2*a^2*v^3*z^2 - 18*a^4*w*z^2 - 21*a^3*u*w*z^2 + 7*a^2*u^2*w*z^2 + 15*a^3*v*w*z^2 + 2*a^2*u*v*w*z^2 - a^2*v^2*w*z^2 + 9*a^3*w^2*z^2 - 2*a^2*u*w^2*z^2 - 2*a^2*v*w^2*z^2 + 18*a^4*x*z^2 + 3*a^3*u*x*z^2 - 5*a^2*u^2*x*z^2 - 45*a^3*v*x*z^2 - 7*a^2*u*v*x*z^2 + 19*a^2*v^2*x*z^2 + 42*a^3*w*x*z^2 + 5*a^2*u*w*x*z^2 - 15*a^2*v*w*x*z^2 - 5*a^2*w^2*x*z^2 + 51*a^3*x^2*z^2 - 11*a^2*u*x^2*z^2 - 21*a^2*v*x^2*z^2 - 16*a^2*w*x^2*z^2 - 7*a^2*x^3*z^2 - 18*a^4*y*z^2 + 42*a^3*u*y*z^2 - 10*a^2*u^2*y*z^2 - 3*a^3*v*y*z^2 - 11*a^2*u*v*y*z^2 + 9*a^2*v^2*y*z^2 + 9*a^3*w*y*z^2 + 7*a^2*u*w*y*z^2 - 11*a^2*v*w*y*z^2 - 3*a^3*x*y*z^2 - 11*a^2*u*x*y*z^2 - 4*a^2*v*x*y*z^2 - 5*a^2*w*x*y*z^2 + 9*a^2*x^2*y*z^2 + 36*a^3*y^2*z^2 - 17*a^2*u*y^2*z^2 - 17*a^2*v*y^2*z^2 - 2*a^2*x*y^2*z^2 + 54*a^4*z^3 - 27*a^3*u*z^3 - a^2*u^2*z^3 - 36*a^3*v*z^3 + 15*a^2*u*v*z^3 - 2*a^2*v^2*z^3 - 9*a^3*w*z^3 - a^2*u*w*z^3 + 5*a^2*v*w*z^3 - 45*a^3*x*z^3 + 14*a^2*u*x*z^3 + 25*a^2*v*x*z^3 + 5*a^2*w*x*z^3 + 3*a^2*x^2*z^3 - 27*a^3*y*z^3 + 9*a^2*u*y*z^3 + 15*a^2*v*y*z^3 + 3*a^2*x*y*z^3 + 9*a^3*z^4 - 2*a^2*u*z^4 - 5*a^2*v*z^4 - 2*a^2*x*z^4;
      cHGden[6] = -126*a^7 + 126*a^6*u + 45*a^5*u^2 - 36*a^4*u^3 - 9*a^3*u^4 + 126*a^6*v - 165*a^5*u*v + 12*a^4*u^2*v + 27*a^3*u^3*v + 45*a^5*v^2 + 12*a^4*u*v^2 - 36*a^3*u^2*v^2 - 36*a^4*v^3 + 27*a^3*u*v^3 - 9*a^3*v^4 + 54*a^6*w - 75*a^5*u*w + 12*a^4*u^2*w + 9*a^3*u^3*w - 75*a^5*v*w + 72*a^4*u*v*w - 9*a^3*u^2*v*w + 12*a^4*v^2*w - 9*a^3*u*v^2*w + 9*a^3*v^3*w + 45*a^5*w^2 - 24*a^4*u*w^2 - 9*a^3*u^2*w^2 - 24*a^4*v*w^2 + 18*a^3*u*v*w^2 - 9*a^3*v^2*w^2 + 198*a^6*x - 235*a^5*u*x - 12*a^4*u^2*x + 45*a^3*u^3*x + 4*a^2*u^4*x - 235*a^5*v*x + 196*a^4*u*v*x + 3*a^3*u^2*v*x - 6*a^2*u^3*v*x - 12*a^4*v^2*x + 3*a^3*u*v^2*x + 4*a^2*u^2*v^2*x + 45*a^3*v^3*x - 6*a^2*u*v^3*x + 4*a^2*v^4*x - 60*a^5*w*x + 124*a^4*u*w*x - 42*a^3*u^2*w*x - 10*a^2*u^3*w*x + 124*a^4*v*w*x - 108*a^3*u*v*w*x + 10*a^2*u^2*v*w*x - 42*a^3*v^2*w*x + 10*a^2*u*v^2*w*x - 10*a^2*v^3*w*x - 84*a^4*w^2*x + 48*a^3*u*w^2*x + 10*a^2*u^2*w^2*x + 48*a^3*v*w^2*x - 20*a^2*u*v*w^2*x + 10*a^2*v^2*w^2*x + 5*a^5*x^2 + 72*a^4*u*x^2 - 51*a^3*u^2*x^2 - 6*a^2*u^3*x^2 + a*u^4*x^2 + 72*a^4*v*x^2 - 12*a^3*u*v*x^2 - 18*a^2*u^2*v*x^2 - 5*a*u^3*v*x^2 - 51*a^3*v^2*x^2 - 18*a^2*u*v^2*x^2 + 8*a*u^2*v^2*x^2 - 6*a^2*v^3*x^2 - 5*a*u*v^3*x^2 + a*v^4*x^2 - 44*a^4*w*x^2 - 18*a^3*u*w*x^2 + 32*a^2*u^2*w*x^2 + a*u^3*w*x^2 - 18*a^3*v*w*x^2 + 32*a^2*u*v*w*x^2 - a*u^2*v*w*x^2 + 32*a^2*v^2*w*x^2 - a*u*v^2*w*x^2 + a*v^3*w*x^2 + 30*a^3*w^2*x^2 - 24*a^2*u*w^2*x^2 - a*u^2*w^2*x^2 - 24*a^2*v*w^2*x^2 + 2*a*u*v*w^2*x^2 - a*v^2*w^2*x^2 - 88*a^4*x^3 + 54*a^3*u*x^3 + 14*a^2*u^2*x^3 - 3*a*u^3*x^3 + 54*a^3*v*x^3 - 16*a^2*u*v*x^3 + 3*a*u^2*v*x^3 + 14*a^2*v^2*x^3 + 3*a*u*v^2*x^3 - 3*a*v^3*x^3 + 48*a^3*w*x^3 - 36*a^2*u*w*x^3 - 2*a*u^2*w*x^3 - 36*a^2*v*w*x^3 + 4*a*u*v*w*x^3 - 2*a*v^2*w*x^3 + 12*a^2*w^2*x^3 - 14*a^2*u*x^4 + 4*a*u^2*x^4 - 14*a^2*v*x^4 - 3*a*u*v*x^4 + 4*a*v^2*x^4 + 6*a^2*w*x^4 + 5*a*u*w*x^4 + 5*a*v*w*x^4 - 3*a*w^2*x^4 + 10*a^2*x^5 - 3*a*u*x^5 - 3*a*v*x^5 - 4*a*w*x^5 + a*x^6 + 126*a^6*y - 100*a^5*u*y - 72*a^4*u^2*y + 36*a^3*u^3*y + 10*a^2*u^4*y - 145*a^5*v*y + 172*a^4*u*v*y + 3*a^3*u^2*v*y - 30*a^2*u^3*v*y - 12*a^4*v^2*y - 42*a^3*u*v^2*y + 34*a^2*u^2*v^2*y + 27*a^3*v^3*y - 18*a^2*u*v^3*y + 4*a^2*v^4*y - 75*a^5*w*y + 100*a^4*u*w*y - 15*a^3*u^2*w*y - 10*a^2*u^3*w*y + 28*a^4*v*w*y - 54*a^3*u*v*w*y + 22*a^2*u^2*v*w*y + 21*a^3*v^2*w*y - 14*a^2*u*v^2*w*y + 2*a^2*v^3*w*y - 24*a^4*w^2*y + 12*a^3*u*w^2*y + 4*a^2*u^2*w^2*y + 12*a^3*v*w^2*y - 8*a^2*u*v*w^2*y + 4*a^2*v^2*w^2*y - 235*a^5*x*y + 244*a^4*u*x*y + 45*a^3*u^2*x*y - 50*a^2*u^3*x*y - 4*a*u^4*x*y + 256*a^4*v*x*y - 234*a^3*u*v*x*y + 8*a^2*u^2*v*x*y + 10*a*u^3*v*x*y - 3*a^3*v^2*x*y + 22*a^2*u*v^2*x*y - 10*a*u^2*v^2*x*y - 28*a^2*v^3*x*y + 6*a*u*v^3*x*y - 2*a*v^4*x*y + 124*a^4*w*x*y - 156*a^3*u*w*x*y + 30*a^2*u^2*w*x*y + 6*a*u^3*w*x*y - 84*a^3*v*w*x*y + 76*a^2*u*v*w*x*y - 10*a*u^2*v*w*x*y - 10*a^2*v^2*w*x*y + 2*a*u*v^2*w*x*y + 2*a*v^3*w*x*y + 48*a^3*w^2*x*y - 24*a^2*u*w^2*x*y - 4*a*u^2*w^2*x*y - 24*a^2*v*w^2*x*y + 8*a*u*v*w^2*x*y - 4*a*v^2*w^2*x*y + 72*a^4*x^2*y - 144*a^3*u*x^2*y + 42*a^2*u^2*x^2*y + 10*a*u^3*x^2*y - 102*a^3*v*x^2*y + 56*a^2*u*v*x^2*y + a*u^2*v*x^2*y + 22*a^2*v^2*x^2*y + 8*a*u*v^2*x^2*y + 5*a*v^3*x^2*y - 18*a^3*w*x^2*y + 44*a^2*u*w*x^2*y - 15*a*u^2*w*x^2*y + 52*a^2*v*w*x^2*y - 22*a*u*v*w*x^2*y - 11*a*v^2*w*x^2*y - 24*a^2*w^2*x^2*y + 12*a*u*w^2*x^2*y + 12*a*v*w^2*x^2*y + 54*a^3*x^3*y - 12*a^2*u*x^3*y - 15*a*u^2*x^3*y - 16*a^2*v*x^3*y + 6*a*u*v*x^3*y - 7*a*v^2*x^3*y - 36*a^2*w*x^3*y + 12*a*u*w*x^3*y + 4*a*v*w*x^3*y - 14*a^2*x^4*y + 12*a*u*x^4*y + 7*a*v*x^4*y + 5*a*w*x^4*y - 3*a*x^5*y + 45*a^5*y^2 - 72*a^4*u*y^2 + 24*a^3*u^2*y^2 + 4*a^2*u^3*y^2 - a*u^4*y^2 - 12*a^4*v*y^2 + 27*a^3*u*v*y^2 - 18*a^2*u^2*v*y^2 + 3*a*u^3*v*y^2 - 24*a^3*v^2*y^2 + 20*a^2*u*v^2*y^2 - 2*a*u^2*v^2*y^2 + 2*a^2*v^3*y^2 - a*u*v^3*y^2 + a*v^4*y^2 + 12*a^4*w*y^2 - 15*a^3*u*w*y^2 + 2*a^2*u^2*w*y^2 + a*u^3*w*y^2 + 21*a^3*v*w*y^2 - 4*a^2*u*v*w*y^2 - 5*a*u^2*v*w*y^2 - 14*a^2*v^2*w*y^2 + 7*a*u*v^2*w*y^2 - 3*a*v^3*w*y^2 - 9*a^3*w^2*y^2 + 4*a^2*u*w^2*y^2 + a*u^2*w^2*y^2 + 4*a^2*v*w^2*y^2 - 2*a*u*v*w^2*y^2 + a*v^2*w^2*y^2 - 12*a^4*x*y^2 + 45*a^3*u*x*y^2 - 38*a^2*u^2*x*y^2 + 5*a*u^3*x*y^2 - 3*a^3*v*x*y^2 + 14*a^2*u*v*x*y^2 + a*u^2*v*x*y^2 + 10*a^2*v^2*x*y^2 - 13*a*u*v^2*x*y^2 - a*v^3*x*y^2 - 42*a^3*w*x*y^2 + 30*a^2*u*w*x*y^2 - 10*a^2*v*w*x*y^2 + 16*a*v^2*w*x*y^2 + 10*a^2*w^2*x*y^2 - 4*a*u*w^2*x*y^2 - 4*a*v*w^2*x*y^2 - 51*a^3*x^2*y^2 + 42*a^2*u*x^2*y^2 + 3*a*u^2*x^2*y^2 + 22*a^2*v*x^2*y^2 - 19*a*u*v*x^2*y^2 + 3*a*v^2*x^2*y^2 + 32*a^2*w*x^2*y^2 - 15*a*u*w*x^2*y^2 - 11*a*v*w*x^2*y^2 - a*w^2*x^2*y^2 + 14*a^2*x^3*y^2 - 15*a*u*x^3*y^2 - 7*a*v*x^3*y^2 - 2*a*w*x^3*y^2 + 4*a*x^4*y^2 - 36*a^4*y^3 + 36*a^3*u*y^3 + 4*a^2*u^2*y^3 - 4*a*u^3*y^3 + 27*a^3*v*y^3 - 30*a^2*u*v*y^3 + 3*a*u^2*v*y^3 + 2*a^2*v^2*y^3 + 2*a*u*v^2*y^3 - a*v^3*y^3 + 9*a^3*w*y^3 - 10*a^2*u*w*y^3 + a*u^2*w*y^3 + 2*a^2*v*w*y^3 + 2*a*u*v*w*y^3 - 3*a*v^2*w*y^3 + 45*a^3*x*y^3 - 50*a^2*u*x*y^3 + 5*a*u^2*x*y^3 - 28*a^2*v*x*y^3 + 20*a*u*v*x*y^3 - a*v^2*x*y^3 - 10*a^2*w*x*y^3 + 6*a*u*w*x*y^3 + 2*a*v*w*x*y^3 - 6*a^2*x^2*y^3 + 10*a*u*x^2*y^3 + 5*a*v*x^2*y^3 + a*w*x^2*y^3 - 3*a*x^3*y^3 - 9*a^3*y^4 + 10*a^2*u*y^4 - a*u^2*y^4 + 4*a^2*v*y^4 - 4*a*u*v*y^4 + a*v^2*y^4 + 4*a^2*x*y^4 - 4*a*u*x*y^4 - 2*a*v*x*y^4 + a*x^2*y^4 + 126*a^6*z - 145*a^5*u*z - 12*a^4*u^2*z + 27*a^3*u^3*z + 4*a^2*u^4*z - 100*a^5*v*z + 172*a^4*u*v*z - 42*a^3*u^2*v*z - 18*a^2*u^3*v*z - 72*a^4*v^2*z + 3*a^3*u*v^2*z + 34*a^2*u^2*v^2*z + 36*a^3*v^3*z - 30*a^2*u*v^3*z + 10*a^2*v^4*z - 75*a^5*w*z + 28*a^4*u*w*z + 21*a^3*u^2*w*z + 2*a^2*u^3*w*z + 100*a^4*v*w*z - 54*a^3*u*v*w*z - 14*a^2*u^2*v*w*z - 15*a^3*v^2*w*z + 22*a^2*u*v^2*w*z - 10*a^2*v^3*w*z - 24*a^4*w^2*z + 12*a^3*u*w^2*z + 4*a^2*u^2*w^2*z + 12*a^3*v*w^2*z - 8*a^2*u*v*w^2*z + 4*a^2*v^2*w^2*z - 235*a^5*x*z + 256*a^4*u*x*z - 3*a^3*u^2*x*z - 28*a^2*u^3*x*z - 2*a*u^4*x*z + 244*a^4*v*x*z - 234*a^3*u*v*x*z + 22*a^2*u^2*v*x*z + 6*a*u^3*v*x*z + 45*a^3*v^2*x*z + 8*a^2*u*v^2*x*z - 10*a*u^2*v^2*x*z - 50*a^2*v^3*x*z + 10*a*u*v^3*x*z - 4*a*v^4*x*z + 124*a^4*w*x*z - 84*a^3*u*w*x*z - 10*a^2*u^2*w*x*z + 2*a*u^3*w*x*z - 156*a^3*v*w*x*z + 76*a^2*u*v*w*x*z + 2*a*u^2*v*w*x*z + 30*a^2*v^2*w*x*z - 10*a*u*v^2*w*x*z + 6*a*v^3*w*x*z + 48*a^3*w^2*x*z - 24*a^2*u*w^2*x*z - 4*a*u^2*w^2*x*z - 24*a^2*v*w^2*x*z + 8*a*u*v*w^2*x*z - 4*a*v^2*w^2*x*z + 72*a^4*x^2*z - 102*a^3*u*x^2*z + 22*a^2*u^2*x^2*z + 5*a*u^3*x^2*z - 144*a^3*v*x^2*z + 56*a^2*u*v*x^2*z + 8*a*u^2*v*x^2*z + 42*a^2*v^2*x^2*z + a*u*v^2*x^2*z + 10*a*v^3*x^2*z - 18*a^3*w*x^2*z + 52*a^2*u*w*x^2*z - 11*a*u^2*w*x^2*z + 44*a^2*v*w*x^2*z - 22*a*u*v*w*x^2*z - 15*a*v^2*w*x^2*z - 24*a^2*w^2*x^2*z + 12*a*u*w^2*x^2*z + 12*a*v*w^2*x^2*z + 54*a^3*x^3*z - 16*a^2*u*x^3*z - 7*a*u^2*x^3*z - 12*a^2*v*x^3*z + 6*a*u*v*x^3*z - 15*a*v^2*x^3*z - 36*a^2*w*x^3*z + 4*a*u*w*x^3*z + 12*a*v*w*x^3*z - 14*a^2*x^4*z + 7*a*u*x^4*z + 12*a*v*x^4*z + 5*a*w*x^4*z - 3*a*x^5*z - 165*a^5*y*z + 172*a^4*u*y*z + 27*a^3*u^2*y*z - 30*a^2*u^3*y*z - 4*a*u^4*y*z + 172*a^4*v*y*z - 204*a^3*u*v*y*z + 22*a^2*u^2*v*y*z + 14*a*u^3*v*y*z + 27*a^3*v^2*y*z + 22*a^2*u*v^2*y*z - 20*a*u^2*v^2*y*z - 30*a^2*v^3*y*z + 14*a*u*v^3*y*z - 4*a*v^4*y*z + 72*a^4*w*y*z - 54*a^3*u*w*y*z - 4*a^2*u^2*w*y*z + 2*a*u^3*w*y*z - 54*a^3*v*w*y*z + 40*a^2*u*v*w*y*z - 2*a*u^2*v*w*y*z - 4*a^2*v^2*w*y*z - 2*a*u*v^2*w*y*z + 2*a*v^3*w*y*z + 18*a^3*w^2*y*z - 8*a^2*u*w^2*y*z - 2*a*u^2*w^2*y*z - 8*a^2*v*w^2*y*z + 4*a*u*v*w^2*y*z - 2*a*v^2*w^2*y*z + 196*a^4*x*y*z - 234*a^3*u*x*y*z + 14*a^2*u^2*x*y*z + 20*a*u^3*x*y*z - 234*a^3*v*x*y*z + 192*a^2*u*v*x*y*z - 12*a*u^2*v*x*y*z + 14*a^2*v^2*x*y*z - 12*a*u*v^2*x*y*z + 20*a*v^3*x*y*z - 108*a^3*w*x*y*z + 76*a^2*u*w*x*y*z + 76*a^2*v*w*x*y*z - 32*a*u*v*w*x*y*z - 20*a^2*w^2*x*y*z + 8*a*u*w^2*x*y*z + 8*a*v*w^2*x*y*z - 12*a^3*x^2*y*z + 56*a^2*u*x^2*y*z - 19*a*u^2*x^2*y*z + 56*a^2*v*x^2*y*z - 32*a*u*v*x^2*y*z - 19*a*v^2*x^2*y*z + 32*a^2*w*x^2*y*z - 22*a*u*w*x^2*y*z - 22*a*v*w*x^2*y*z + 2*a*w^2*x^2*y*z - 16*a^2*x^3*y*z + 6*a*u*x^3*y*z + 6*a*v*x^3*y*z + 4*a*w*x^3*y*z - 3*a*x^4*y*z + 12*a^4*y^2*z + 3*a^3*u*y^2*z - 18*a^2*u^2*y^2*z + 3*a*u^3*y^2*z - 42*a^3*v*y^2*z + 22*a^2*u*v*y^2*z + 8*a*u^2*v*y^2*z + 20*a^2*v^2*y^2*z - 13*a*u*v^2*y^2*z + 2*a*v^3*y^2*z - 9*a^3*w*y^2*z + 22*a^2*u*w*y^2*z - 5*a*u^2*w*y^2*z - 14*a^2*v*w*y^2*z - 2*a*u*v*w*y^2*z + 7*a*v^2*w*y^2*z + 3*a^3*x*y^2*z + 8*a^2*u*x*y^2*z + a*u^2*x*y^2*z + 22*a^2*v*x*y^2*z - 12*a*u*v*x*y^2*z - 13*a*v^2*x*y^2*z + 10*a^2*w*x*y^2*z - 10*a*u*w*x*y^2*z + 2*a*v*w*x*y^2*z - 18*a^2*x^2*y^2*z + a*u*x^2*y^2*z + 8*a*v*x^2*y^2*z - a*w*x^2*y^2*z + 3*a*x^3*y^2*z + 27*a^3*y^3*z - 30*a^2*u*y^3*z + 3*a*u^2*y^3*z - 18*a^2*v*y^3*z + 14*a*u*v*y^3*z - a*v^2*y^3*z - 6*a^2*x*y^3*z + 10*a*u*x*y^3*z + 6*a*v*x*y^3*z - 5*a*x^2*y^3*z + 45*a^5*z^2 - 12*a^4*u*z^2 - 24*a^3*u^2*z^2 + 2*a^2*u^3*z^2 + a*u^4*z^2 - 72*a^4*v*z^2 + 27*a^3*u*v*z^2 + 20*a^2*u^2*v*z^2 - a*u^3*v*z^2 + 24*a^3*v^2*z^2 - 18*a^2*u*v^2*z^2 - 2*a*u^2*v^2*z^2 + 4*a^2*v^3*z^2 + 3*a*u*v^3*z^2 - a*v^4*z^2 + 12*a^4*w*z^2 + 21*a^3*u*w*z^2 - 14*a^2*u^2*w*z^2 - 3*a*u^3*w*z^2 - 15*a^3*v*w*z^2 - 4*a^2*u*v*w*z^2 + 7*a*u^2*v*w*z^2 + 2*a^2*v^2*w*z^2 - 5*a*u*v^2*w*z^2 + a*v^3*w*z^2 - 9*a^3*w^2*z^2 + 4*a^2*u*w^2*z^2 + a*u^2*w^2*z^2 + 4*a^2*v*w^2*z^2 - 2*a*u*v*w^2*z^2 + a*v^2*w^2*z^2 - 12*a^4*x*z^2 - 3*a^3*u*x*z^2 + 10*a^2*u^2*x*z^2 - a*u^3*x*z^2 + 45*a^3*v*x*z^2 + 14*a^2*u*v*x*z^2 - 13*a*u^2*v*x*z^2 - 38*a^2*v^2*x*z^2 + a*u*v^2*x*z^2 + 5*a*v^3*x*z^2 - 42*a^3*w*x*z^2 - 10*a^2*u*w*x*z^2 + 16*a*u^2*w*x*z^2 + 30*a^2*v*w*x*z^2 + 10*a^2*w^2*x*z^2 - 4*a*u*w^2*x*z^2 - 4*a*v*w^2*x*z^2 - 51*a^3*x^2*z^2 + 22*a^2*u*x^2*z^2 + 3*a*u^2*x^2*z^2 + 42*a^2*v*x^2*z^2 - 19*a*u*v*x^2*z^2 + 3*a*v^2*x^2*z^2 + 32*a^2*w*x^2*z^2 - 11*a*u*w*x^2*z^2 - 15*a*v*w*x^2*z^2 - a*w^2*x^2*z^2 + 14*a^2*x^3*z^2 - 7*a*u*x^3*z^2 - 15*a*v*x^3*z^2 - 2*a*w*x^3*z^2 + 4*a*x^4*z^2 + 12*a^4*y*z^2 - 42*a^3*u*y*z^2 + 20*a^2*u^2*y*z^2 + 2*a*u^3*y*z^2 + 3*a^3*v*y*z^2 + 22*a^2*u*v*y*z^2 - 13*a*u^2*v*y*z^2 - 18*a^2*v^2*y*z^2 + 8*a*u*v^2*y*z^2 + 3*a*v^3*y*z^2 - 9*a^3*w*y*z^2 - 14*a^2*u*w*y*z^2 + 7*a*u^2*w*y*z^2 + 22*a^2*v*w*y*z^2 - 2*a*u*v*w*y*z^2 - 5*a*v^2*w*y*z^2 + 3*a^3*x*y*z^2 + 22*a^2*u*x*y*z^2 - 13*a*u^2*x*y*z^2 + 8*a^2*v*x*y*z^2 - 12*a*u*v*x*y*z^2 + a*v^2*x*y*z^2 + 10*a^2*w*x*y*z^2 + 2*a*u*w*x*y*z^2 - 10*a*v*w*x*y*z^2 - 18*a^2*x^2*y*z^2 + 8*a*u*x^2*y*z^2 + a*v*x^2*y*z^2 - a*w*x^2*y*z^2 + 3*a*x^3*y*z^2 - 36*a^3*y^2*z^2 + 34*a^2*u*y^2*z^2 - 2*a*u^2*y^2*z^2 + 34*a^2*v*y^2*z^2 - 20*a*u*v*y^2*z^2 - 2*a*v^2*y^2*z^2 + 4*a^2*x*y^2*z^2 - 10*a*u*x*y^2*z^2 - 10*a*v*x*y^2*z^2 + 8*a*x^2*y^2*z^2 - 36*a^4*z^3 + 27*a^3*u*z^3 + 2*a^2*u^2*z^3 - a*u^3*z^3 + 36*a^3*v*z^3 - 30*a^2*u*v*z^3 + 2*a*u^2*v*z^3 + 4*a^2*v^2*z^3 + 3*a*u*v^2*z^3 - 4*a*v^3*z^3 + 9*a^3*w*z^3 + 2*a^2*u*w*z^3 - 3*a*u^2*w*z^3 - 10*a^2*v*w*z^3 + 2*a*u*v*w*z^3 + a*v^2*w*z^3 + 45*a^3*x*z^3 - 28*a^2*u*x*z^3 - a*u^2*x*z^3 - 50*a^2*v*x*z^3 + 20*a*u*v*x*z^3 + 5*a*v^2*x*z^3 - 10*a^2*w*x*z^3 + 2*a*u*w*x*z^3 + 6*a*v*w*x*z^3 - 6*a^2*x^2*z^3 + 5*a*u*x^2*z^3 + 10*a*v*x^2*z^3 + a*w*x^2*z^3 - 3*a*x^3*z^3 + 27*a^3*y*z^3 - 18*a^2*u*y*z^3 - a*u^2*y*z^3 - 30*a^2*v*y*z^3 + 14*a*u*v*y*z^3 + 3*a*v^2*y*z^3 - 6*a^2*x*y*z^3 + 6*a*u*x*y*z^3 + 10*a*v*x*y*z^3 - 5*a*x^2*y*z^3 - 9*a^3*z^4 + 4*a^2*u*z^4 + a*u^2*z^4 + 10*a^2*v*z^4 - 4*a*u*v*z^4 - a*v^2*z^4 + 4*a^2*x*z^4 - 2*a*u*x*z^4 - 4*a*v*x*z^4 + a*x^2*z^4;
      cHGden[7] = 18*a^7 - 21*a^6*u - 9*a^5*u^2 + 9*a^4*u^3 + 3*a^3*u^4 - 21*a^6*v + 33*a^5*u*v - 3*a^4*u^2*v - 9*a^3*u^3*v - 9*a^5*v^2 - 3*a^4*u*v^2 + 12*a^3*u^2*v^2 + 9*a^4*v^3 - 9*a^3*u*v^3 + 3*a^3*v^4 - 9*a^6*w + 15*a^5*u*w - 3*a^4*u^2*w - 3*a^3*u^3*w + 15*a^5*v*w - 18*a^4*u*v*w + 3*a^3*u^2*v*w - 3*a^4*v^2*w + 3*a^3*u*v^2*w - 3*a^3*v^3*w - 9*a^5*w^2 + 6*a^4*u*w^2 + 3*a^3*u^2*w^2 + 6*a^4*v*w^2 - 6*a^3*u*v*w^2 + 3*a^3*v^2*w^2 - 33*a^6*x + 47*a^5*u*x + 3*a^4*u^2*x - 15*a^3*u^3*x - 2*a^2*u^4*x + 47*a^5*v*x - 49*a^4*u*v*x - a^3*u^2*v*x + 3*a^2*u^3*v*x + 3*a^4*v^2*x - a^3*u*v^2*x - 2*a^2*u^2*v^2*x - 15*a^3*v^3*x + 3*a^2*u*v^3*x - 2*a^2*v^4*x + 12*a^5*w*x - 31*a^4*u*w*x + 14*a^3*u^2*w*x + 5*a^2*u^3*w*x - 31*a^4*v*w*x + 36*a^3*u*v*w*x - 5*a^2*u^2*v*w*x + 14*a^3*v^2*w*x - 5*a^2*u*v^2*w*x + 5*a^2*v^3*w*x + 21*a^4*w^2*x - 16*a^3*u*w^2*x - 5*a^2*u^2*w^2*x - 16*a^3*v*w^2*x + 10*a^2*u*v*w^2*x - 5*a^2*v^2*w^2*x - a^5*x^2 - 18*a^4*u*x^2 + 17*a^3*u^2*x^2 + 3*a^2*u^3*x^2 - a*u^4*x^2 - 18*a^4*v*x^2 + 4*a^3*u*v*x^2 + 9*a^2*u^2*v*x^2 + 5*a*u^3*v*x^2 + 17*a^3*v^2*x^2 + 9*a^2*u*v^2*x^2 - 8*a*u^2*v^2*x^2 + 3*a^2*v^3*x^2 + 5*a*u*v^3*x^2 - a*v^4*x^2 + 11*a^4*w*x^2 + 6*a^3*u*w*x^2 - 16*a^2*u^2*w*x^2 - a*u^3*w*x^2 + 6*a^3*v*w*x^2 - 16*a^2*u*v*w*x^2 + a*u^2*v*w*x^2 - 16*a^2*v^2*w*x^2 + a*u*v^2*w*x^2 - a*v^3*w*x^2 - 10*a^3*w^2*x^2 + 12*a^2*u*w^2*x^2 + a*u^2*w^2*x^2 + 12*a^2*v*w^2*x^2 - 2*a*u*v*w^2*x^2 + a*v^2*w^2*x^2 + 22*a^4*x^3 - 18*a^3*u*x^3 - 7*a^2*u^2*x^3 + 3*a*u^3*x^3 - 18*a^3*v*x^3 + 8*a^2*u*v*x^3 - 3*a*u^2*v*x^3 + u^3*v*x^3 - 7*a^2*v^2*x^3 - 3*a*u*v^2*x^3 - 2*u^2*v^2*x^3 + 3*a*v^3*x^3 + u*v^3*x^3 - 16*a^3*w*x^3 + 18*a^2*u*w*x^3 + 2*a*u^2*w*x^3 - u^3*w*x^3 + 18*a^2*v*w*x^3 - 4*a*u*v*w*x^3 + u^2*v*w*x^3 + 2*a*v^2*w*x^3 + u*v^2*w*x^3 - v^3*w*x^3 - 6*a^2*w^2*x^3 + u^2*w^2*x^3 - 2*u*v*w^2*x^3 + v^2*w^2*x^3 + 7*a^2*u*x^4 - 4*a*u^2*x^4 + 7*a^2*v*x^4 + 3*a*u*v*x^4 - 2*u^2*v*x^4 - 4*a*v^2*x^4 - 2*u*v^2*x^4 - 3*a^2*w*x^4 - 5*a*u*w*x^4 + 3*u^2*w*x^4 - 5*a*v*w*x^4 + 2*u*v*w*x^4 + 3*v^2*w*x^4 + 3*a*w^2*x^4 - 2*u*w^2*x^4 - 2*v*w^2*x^4 - 5*a^2*x^5 + 3*a*u*x^5 + 3*a*v*x^5 + u*v*x^5 + 4*a*w*x^5 - 3*u*w*x^5 - 3*v*w*x^5 + w^2*x^5 - a*x^6 + w*x^6 - 21*a^6*y + 20*a^5*u*y + 18*a^4*u^2*y - 12*a^3*u^3*y - 5*a^2*u^4*y + 29*a^5*v*y - 43*a^4*u*v*y - a^3*u^2*v*y + 15*a^2*u^3*v*y + 3*a^4*v^2*y + 14*a^3*u*v^2*y - 17*a^2*u^2*v^2*y - 9*a^3*v^3*y + 9*a^2*u*v^3*y - 2*a^2*v^4*y + 15*a^5*w*y - 25*a^4*u*w*y + 5*a^3*u^2*w*y + 5*a^2*u^3*w*y - 7*a^4*v*w*y + 18*a^3*u*v*w*y - 11*a^2*u^2*v*w*y - 7*a^3*v^2*w*y + 7*a^2*u*v^2*w*y - a^2*v^3*w*y + 6*a^4*w^2*y - 4*a^3*u*w^2*y - 2*a^2*u^2*w^2*y - 4*a^3*v*w^2*y + 4*a^2*u*v*w^2*y - 2*a^2*v^2*w^2*y + 47*a^5*x*y - 61*a^4*u*x*y - 15*a^3*u^2*x*y + 25*a^2*u^3*x*y + 4*a*u^4*x*y - 64*a^4*v*x*y + 78*a^3*u*v*x*y - 4*a^2*u^2*v*x*y - 10*a*u^3*v*x*y + a^3*v^2*x*y - 11*a^2*u*v^2*x*y + 10*a*u^2*v^2*x*y + 14*a^2*v^3*x*y - 6*a*u*v^3*x*y + 2*a*v^4*x*y - 31*a^4*w*x*y + 52*a^3*u*w*x*y - 15*a^2*u^2*w*x*y - 6*a*u^3*w*x*y + 28*a^3*v*w*x*y - 38*a^2*u*v*w*x*y + 10*a*u^2*v*w*x*y + 5*a^2*v^2*w*x*y - 2*a*u*v^2*w*x*y - 2*a*v^3*w*x*y - 16*a^3*w^2*x*y + 12*a^2*u*w^2*x*y + 4*a*u^2*w^2*x*y + 12*a^2*v*w^2*x*y - 8*a*u*v*w^2*x*y + 4*a*v^2*w^2*x*y - 18*a^4*x^2*y + 48*a^3*u*x^2*y - 21*a^2*u^2*x^2*y - 10*a*u^3*x^2*y + u^4*x^2*y + 34*a^3*v*x^2*y - 28*a^2*u*v*x^2*y - a*u^2*v*x^2*y - 5*u^3*v*x^2*y - 11*a^2*v^2*x^2*y - 8*a*u*v^2*x^2*y + 7*u^2*v^2*x^2*y - 5*a*v^3*x^2*y - 3*u*v^3*x^2*y + 6*a^3*w*x^2*y - 22*a^2*u*w*x^2*y + 15*a*u^2*w*x^2*y + u^3*w*x^2*y - 26*a^2*v*w*x^2*y + 22*a*u*v*w*x^2*y + u^2*v*w*x^2*y + 11*a*v^2*w*x^2*y - 5*u*v^2*w*x^2*y + 3*v^3*w*x^2*y + 12*a^2*w^2*x^2*y - 12*a*u*w^2*x^2*y - 2*u^2*w^2*x^2*y - 12*a*v*w^2*x^2*y + 4*u*v*w^2*x^2*y - 2*v^2*w^2*x^2*y - 18*a^3*x^3*y + 6*a^2*u*x^3*y + 15*a*u^2*x^3*y - 3*u^3*x^3*y + 8*a^2*v*x^3*y - 6*a*u*v*x^3*y + 6*u^2*v*x^3*y + 7*a*v^2*x^3*y + 5*u*v^2*x^3*y + 18*a^2*w*x^3*y - 12*a*u*w*x^3*y - 5*u^2*w*x^3*y - 4*a*v*w*x^3*y - 2*u*v*w*x^3*y - 9*v^2*w*x^3*y + 4*u*w^2*x^3*y + 4*v*w^2*x^3*y + 7*a^2*x^4*y - 12*a*u*x^4*y + 3*u^2*x^4*y - 7*a*v*x^4*y - u*v*x^4*y - 5*a*w*x^4*y + 7*u*w*x^4*y + 9*v*w*x^4*y - 2*w^2*x^4*y + 3*a*x^5*y - u*x^5*y - 3*w*x^5*y - 9*a^5*y^2 + 18*a^4*u*y^2 - 8*a^3*u^2*y^2 - 2*a^2*u^3*y^2 + a*u^4*y^2 + 3*a^4*v*y^2 - 9*a^3*u*v*y^2 + 9*a^2*u^2*v*y^2 - 3*a*u^3*v*y^2 + 8*a^3*v^2*y^2 - 10*a^2*u*v^2*y^2 + 2*a*u^2*v^2*y^2 - a^2*v^3*y^2 + a*u*v^3*y^2 - a*v^4*y^2 - 3*a^4*w*y^2 + 5*a^3*u*w*y^2 - a^2*u^2*w*y^2 - a*u^3*w*y^2 - 7*a^3*v*w*y^2 + 2*a^2*u*v*w*y^2 + 5*a*u^2*v*w*y^2 + 7*a^2*v^2*w*y^2 - 7*a*u*v^2*w*y^2 + 3*a*v^3*w*y^2 + 3*a^3*w^2*y^2 - 2*a^2*u*w^2*y^2 - a*u^2*w^2*y^2 - 2*a^2*v*w^2*y^2 + 2*a*u*v*w^2*y^2 - a*v^2*w^2*y^2 + 3*a^4*x*y^2 - 15*a^3*u*x*y^2 + 19*a^2*u^2*x*y^2 - 5*a*u^3*x*y^2 - 2*u^4*x*y^2 + a^3*v*x*y^2 - 7*a^2*u*v*x*y^2 - a*u^2*v*x*y^2 + 7*u^3*v*x*y^2 - 5*a^2*v^2*x*y^2 + 13*a*u*v^2*x*y^2 - 8*u^2*v^2*x*y^2 + a*v^3*x*y^2 + 3*u*v^3*x*y^2 + 14*a^3*w*x*y^2 - 15*a^2*u*w*x*y^2 + u^3*w*x*y^2 + 5*a^2*v*w*x*y^2 - 5*u^2*v*w*x*y^2 - 16*a*v^2*w*x*y^2 + 7*u*v^2*w*x*y^2 - 3*v^3*w*x*y^2 - 5*a^2*w^2*x*y^2 + 4*a*u*w^2*x*y^2 + u^2*w^2*x*y^2 + 4*a*v*w^2*x*y^2 - 2*u*v*w^2*x*y^2 + v^2*w^2*x*y^2 + 17*a^3*x^2*y^2 - 21*a^2*u*x^2*y^2 - 3*a*u^2*x^2*y^2 + 7*u^3*x^2*y^2 - 11*a^2*v*x^2*y^2 + 19*a*u*v*x^2*y^2 - 8*u^2*v*x^2*y^2 - 3*a*v^2*x^2*y^2 - 3*u*v^2*x^2*y^2 - 16*a^2*w*x^2*y^2 + 15*a*u*w*x^2*y^2 + u^2*w*x^2*y^2 + 11*a*v*w*x^2*y^2 - 2*u*v*w*x^2*y^2 + 9*v^2*w*x^2*y^2 + a*w^2*x^2*y^2 - 2*u*w^2*x^2*y^2 - 2*v*w^2*x^2*y^2 - 7*a^2*x^3*y^2 + 15*a*u*x^3*y^2 - 8*u^2*x^3*y^2 + 7*a*v*x^3*y^2 - 3*u*v*x^3*y^2 + 2*a*w*x^3*y^2 - 5*u*w*x^3*y^2 - 9*v*w*x^3*y^2 + w^2*x^3*y^2 - 4*a*x^4*y^2 + 3*u*x^4*y^2 + 3*w*x^4*y^2 + 9*a^4*y^3 - 12*a^3*u*y^3 - 2*a^2*u^2*y^3 + 4*a*u^3*y^3 + u^4*y^3 - 9*a^3*v*y^3 + 15*a^2*u*v*y^3 - 3*a*u^2*v*y^3 - 3*u^3*v*y^3 - a^2*v^2*y^3 - 2*a*u*v^2*y^3 + 3*u^2*v^2*y^3 + a*v^3*y^3 - u*v^3*y^3 - 3*a^3*w*y^3 + 5*a^2*u*w*y^3 - a*u^2*w*y^3 - u^3*w*y^3 - a^2*v*w*y^3 - 2*a*u*v*w*y^3 + 3*u^2*v*w*y^3 + 3*a*v^2*w*y^3 - 3*u*v^2*w*y^3 + v^3*w*y^3 - 15*a^3*x*y^3 + 25*a^2*u*x*y^3 - 5*a*u^2*x*y^3 - 5*u^3*x*y^3 + 14*a^2*v*x*y^3 - 20*a*u*v*x*y^3 + 6*u^2*v*x*y^3 + a*v^2*x*y^3 - u*v^2*x*y^3 + 5*a^2*w*x*y^3 - 6*a*u*w*x*y^3 + u^2*w*x*y^3 - 2*a*v*w*x*y^3 + 2*u*v*w*x*y^3 - 3*v^2*w*x*y^3 + 3*a^2*x^2*y^3 - 10*a*u*x^2*y^3 + 7*u^2*x^2*y^3 - 5*a*v*x^2*y^3 + 5*u*v*x^2*y^3 - a*w*x^2*y^3 + u*w*x^2*y^3 + 3*v*w*x^2*y^3 + 3*a*x^3*y^3 - 3*u*x^3*y^3 - w*x^3*y^3 + 3*a^3*y^4 - 5*a^2*u*y^4 + a*u^2*y^4 + u^3*y^4 - 2*a^2*v*y^4 + 4*a*u*v*y^4 - 2*u^2*v*y^4 - a*v^2*y^4 + u*v^2*y^4 - 2*a^2*x*y^4 + 4*a*u*x*y^4 - 2*u^2*x*y^4 + 2*a*v*x*y^4 - 2*u*v*x*y^4 - a*x^2*y^4 + u*x^2*y^4 - 21*a^6*z + 29*a^5*u*z + 3*a^4*u^2*z - 9*a^3*u^3*z - 2*a^2*u^4*z + 20*a^5*v*z - 43*a^4*u*v*z + 14*a^3*u^2*v*z + 9*a^2*u^3*v*z + 18*a^4*v^2*z - a^3*u*v^2*z - 17*a^2*u^2*v^2*z - 12*a^3*v^3*z + 15*a^2*u*v^3*z - 5*a^2*v^4*z + 15*a^5*w*z - 7*a^4*u*w*z - 7*a^3*u^2*w*z - a^2*u^3*w*z - 25*a^4*v*w*z + 18*a^3*u*v*w*z + 7*a^2*u^2*v*w*z + 5*a^3*v^2*w*z - 11*a^2*u*v^2*w*z + 5*a^2*v^3*w*z + 6*a^4*w^2*z - 4*a^3*u*w^2*z - 2*a^2*u^2*w^2*z - 4*a^3*v*w^2*z + 4*a^2*u*v*w^2*z - 2*a^2*v^2*w^2*z + 47*a^5*x*z - 64*a^4*u*x*z + a^3*u^2*x*z + 14*a^2*u^3*x*z + 2*a*u^4*x*z - 61*a^4*v*x*z + 78*a^3*u*v*x*z - 11*a^2*u^2*v*x*z - 6*a*u^3*v*x*z - 15*a^3*v^2*x*z - 4*a^2*u*v^2*x*z + 10*a*u^2*v^2*x*z + 25*a^2*v^3*x*z - 10*a*u*v^3*x*z + 4*a*v^4*x*z - 31*a^4*w*x*z + 28*a^3*u*w*x*z + 5*a^2*u^2*w*x*z - 2*a*u^3*w*x*z + 52*a^3*v*w*x*z - 38*a^2*u*v*w*x*z - 2*a*u^2*v*w*x*z - 15*a^2*v^2*w*x*z + 10*a*u*v^2*w*x*z - 6*a*v^3*w*x*z - 16*a^3*w^2*x*z + 12*a^2*u*w^2*x*z + 4*a*u^2*w^2*x*z + 12*a^2*v*w^2*x*z - 8*a*u*v*w^2*x*z + 4*a*v^2*w^2*x*z - 18*a^4*x^2*z + 34*a^3*u*x^2*z - 11*a^2*u^2*x^2*z - 5*a*u^3*x^2*z + 48*a^3*v*x^2*z - 28*a^2*u*v*x^2*z - 8*a*u^2*v*x^2*z - 3*u^3*v*x^2*z - 21*a^2*v^2*x^2*z - a*u*v^2*x^2*z + 7*u^2*v^2*x^2*z - 10*a*v^3*x^2*z - 5*u*v^3*x^2*z + v^4*x^2*z + 6*a^3*w*x^2*z - 26*a^2*u*w*x^2*z + 11*a*u^2*w*x^2*z + 3*u^3*w*x^2*z - 22*a^2*v*w*x^2*z + 22*a*u*v*w*x^2*z - 5*u^2*v*w*x^2*z + 15*a*v^2*w*x^2*z + u*v^2*w*x^2*z + v^3*w*x^2*z + 12*a^2*w^2*x^2*z - 12*a*u*w^2*x^2*z - 2*u^2*w^2*x^2*z - 12*a*v*w^2*x^2*z + 4*u*v*w^2*x^2*z - 2*v^2*w^2*x^2*z - 18*a^3*x^3*z + 8*a^2*u*x^3*z + 7*a*u^2*x^3*z + 6*a^2*v*x^3*z - 6*a*u*v*x^3*z + 5*u^2*v*x^3*z + 15*a*v^2*x^3*z + 6*u*v^2*x^3*z - 3*v^3*x^3*z + 18*a^2*w*x^3*z - 4*a*u*w*x^3*z - 9*u^2*w*x^3*z - 12*a*v*w*x^3*z - 2*u*v*w*x^3*z - 5*v^2*w*x^3*z + 4*u*w^2*x^3*z + 4*v*w^2*x^3*z + 7*a^2*x^4*z - 7*a*u*x^4*z - 12*a*v*x^4*z - u*v*x^4*z + 3*v^2*x^4*z - 5*a*w*x^4*z + 9*u*w*x^4*z + 7*v*w*x^4*z - 2*w^2*x^4*z + 3*a*x^5*z - v*x^5*z - 3*w*x^5*z + 33*a^5*y*z - 43*a^4*u*y*z - 9*a^3*u^2*y*z + 15*a^2*u^3*y*z + 4*a*u^4*y*z - 43*a^4*v*y*z + 68*a^3*u*v*y*z - 11*a^2*u^2*v*y*z - 14*a*u^3*v*y*z - 9*a^3*v^2*y*z - 11*a^2*u*v^2*y*z + 20*a*u^2*v^2*y*z + 15*a^2*v^3*y*z - 14*a*u*v^3*y*z + 4*a*v^4*y*z - 18*a^4*w*y*z + 18*a^3*u*w*y*z + 2*a^2*u^2*w*y*z - 2*a*u^3*w*y*z + 18*a^3*v*w*y*z - 20*a^2*u*v*w*y*z + 2*a*u^2*v*w*y*z + 2*a^2*v^2*w*y*z + 2*a*u*v^2*w*y*z - 2*a*v^3*w*y*z - 6*a^3*w^2*y*z + 4*a^2*u*w^2*y*z + 2*a*u^2*w^2*y*z + 4*a^2*v*w^2*y*z - 4*a*u*v*w^2*y*z + 2*a*v^2*w^2*y*z - 49*a^4*x*y*z + 78*a^3*u*x*y*z - 7*a^2*u^2*x*y*z - 20*a*u^3*x*y*z - 2*u^4*x*y*z + 78*a^3*v*x*y*z - 96*a^2*u*v*x*y*z + 12*a*u^2*v*x*y*z + 6*u^3*v*x*y*z - 7*a^2*v^2*x*y*z + 12*a*u*v^2*x*y*z - 8*u^2*v^2*x*y*z - 20*a*v^3*x*y*z + 6*u*v^3*x*y*z - 2*v^4*x*y*z + 36*a^3*w*x*y*z - 38*a^2*u*w*x*y*z + 2*u^3*w*x*y*z - 38*a^2*v*w*x*y*z + 32*a*u*v*w*x*y*z - 2*u^2*v*w*x*y*z - 2*u*v^2*w*x*y*z + 2*v^3*w*x*y*z + 10*a^2*w^2*x*y*z - 8*a*u*w^2*x*y*z - 2*u^2*w^2*x*y*z - 8*a*v*w^2*x*y*z + 4*u*v*w^2*x*y*z - 2*v^2*w^2*x*y*z + 4*a^3*x^2*y*z - 28*a^2*u*x^2*y*z + 19*a*u^2*x^2*y*z + 5*u^3*x^2*y*z - 28*a^2*v*x^2*y*z + 32*a*u*v*x^2*y*z - u^2*v*x^2*y*z + 19*a*v^2*x^2*y*z - u*v^2*x^2*y*z + 5*v^3*x^2*y*z - 16*a^2*w*x^2*y*z + 22*a*u*w*x^2*y*z - 2*u^2*w*x^2*y*z + 22*a*v*w*x^2*y*z - 12*u*v*w*x^2*y*z - 2*v^2*w*x^2*y*z - 2*a*w^2*x^2*y*z + 4*u*w^2*x^2*y*z + 4*v*w^2*x^2*y*z + 8*a^2*x^3*y*z - 6*a*u*x^3*y*z - 3*u^2*x^3*y*z - 6*a*v*x^3*y*z - 4*u*v*x^3*y*z - 3*v^2*x^3*y*z - 4*a*w*x^3*y*z - 2*u*w*x^3*y*z - 2*v*w*x^3*y*z - 2*w^2*x^3*y*z + 3*a*x^4*y*z - u*x^4*y*z - v*x^4*y*z + 2*w*x^4*y*z + x^5*y*z - 3*a^4*y^2*z - a^3*u*y^2*z + 9*a^2*u^2*y^2*z - 3*a*u^3*y^2*z - 2*u^4*y^2*z + 14*a^3*v*y^2*z - 11*a^2*u*v*y^2*z - 8*a*u^2*v*y^2*z + 5*u^3*v*y^2*z - 10*a^2*v^2*y^2*z + 13*a*u*v^2*y^2*z - 3*u^2*v^2*y^2*z - 2*a*v^3*y^2*z - u*v^3*y^2*z + v^4*y^2*z + 3*a^3*w*y^2*z - 11*a^2*u*w*y^2*z + 5*a*u^2*w*y^2*z + 3*u^3*w*y^2*z + 7*a^2*v*w*y^2*z + 2*a*u*v*w*y^2*z - 9*u^2*v*w*y^2*z - 7*a*v^2*w*y^2*z + 9*u*v^2*w*y^2*z - 3*v^3*w*y^2*z - a^3*x*y^2*z - 4*a^2*u*x*y^2*z - a*u^2*x*y^2*z + 6*u^3*x*y^2*z - 11*a^2*v*x*y^2*z + 12*a*u*v*x*y^2*z - u^2*v*x*y^2*z + 13*a*v^2*x*y^2*z - 4*u*v^2*x*y^2*z - v^3*x*y^2*z - 5*a^2*w*x*y^2*z + 10*a*u*w*x*y^2*z - 5*u^2*w*x*y^2*z - 2*a*v*w*x*y^2*z - 2*u*v*w*x*y^2*z + 7*v^2*w*x*y^2*z + 9*a^2*x^2*y^2*z - a*u*x^2*y^2*z - 8*u^2*x^2*y^2*z - 8*a*v*x^2*y^2*z - u*v*x^2*y^2*z - 3*v^2*x^2*y^2*z + a*w*x^2*y^2*z + u*w*x^2*y^2*z - 5*v*w*x^2*y^2*z - 3*a*x^3*y^2*z + 6*u*x^3*y^2*z + 5*v*x^3*y^2*z + w*x^3*y^2*z - 2*x^4*y^2*z - 9*a^3*y^3*z + 15*a^2*u*y^3*z - 3*a*u^2*y^3*z - 3*u^3*y^3*z + 9*a^2*v*y^3*z - 14*a*u*v*y^3*z + 5*u^2*v*y^3*z + a*v^2*y^3*z - u*v^2*y^3*z - v^3*y^3*z + 3*a^2*x*y^3*z - 10*a*u*x*y^3*z + 7*u^2*x*y^3*z - 6*a*v*x*y^3*z + 6*u*v*x*y^3*z + 3*v^2*x*y^3*z + 5*a*x^2*y^3*z - 5*u*x^2*y^3*z - 3*v*x^2*y^3*z + x^3*y^3*z - 9*a^5*z^2 + 3*a^4*u*z^2 + 8*a^3*u^2*z^2 - a^2*u^3*z^2 - a*u^4*z^2 + 18*a^4*v*z^2 - 9*a^3*u*v*z^2 - 10*a^2*u^2*v*z^2 + a*u^3*v*z^2 - 8*a^3*v^2*z^2 + 9*a^2*u*v^2*z^2 + 2*a*u^2*v^2*z^2 - 2*a^2*v^3*z^2 - 3*a*u*v^3*z^2 + a*v^4*z^2 - 3*a^4*w*z^2 - 7*a^3*u*w*z^2 + 7*a^2*u^2*w*z^2 + 3*a*u^3*w*z^2 + 5*a^3*v*w*z^2 + 2*a^2*u*v*w*z^2 - 7*a*u^2*v*w*z^2 - a^2*v^2*w*z^2 + 5*a*u*v^2*w*z^2 - a*v^3*w*z^2 + 3*a^3*w^2*z^2 - 2*a^2*u*w^2*z^2 - a*u^2*w^2*z^2 - 2*a^2*v*w^2*z^2 + 2*a*u*v*w^2*z^2 - a*v^2*w^2*z^2 + 3*a^4*x*z^2 + a^3*u*x*z^2 - 5*a^2*u^2*x*z^2 + a*u^3*x*z^2 - 15*a^3*v*x*z^2 - 7*a^2*u*v*x*z^2 + 13*a*u^2*v*x*z^2 + 3*u^3*v*x*z^2 + 19*a^2*v^2*x*z^2 - a*u*v^2*x*z^2 - 8*u^2*v^2*x*z^2 - 5*a*v^3*x*z^2 + 7*u*v^3*x*z^2 - 2*v^4*x*z^2 + 14*a^3*w*x*z^2 + 5*a^2*u*w*x*z^2 - 16*a*u^2*w*x*z^2 - 3*u^3*w*x*z^2 - 15*a^2*v*w*x*z^2 + 7*u^2*v*w*x*z^2 - 5*u*v^2*w*x*z^2 + v^3*w*x*z^2 - 5*a^2*w^2*x*z^2 + 4*a*u*w^2*x*z^2 + u^2*w^2*x*z^2 + 4*a*v*w^2*x*z^2 - 2*u*v*w^2*x*z^2 + v^2*w^2*x*z^2 + 17*a^3*x^2*z^2 - 11*a^2*u*x^2*z^2 - 3*a*u^2*x^2*z^2 - 21*a^2*v*x^2*z^2 + 19*a*u*v*x^2*z^2 - 3*u^2*v*x^2*z^2 - 3*a*v^2*x^2*z^2 - 8*u*v^2*x^2*z^2 + 7*v^3*x^2*z^2 - 16*a^2*w*x^2*z^2 + 11*a*u*w*x^2*z^2 + 9*u^2*w*x^2*z^2 + 15*a*v*w*x^2*z^2 - 2*u*v*w*x^2*z^2 + v^2*w*x^2*z^2 + a*w^2*x^2*z^2 - 2*u*w^2*x^2*z^2 - 2*v*w^2*x^2*z^2 - 7*a^2*x^3*z^2 + 7*a*u*x^3*z^2 + 15*a*v*x^3*z^2 - 3*u*v*x^3*z^2 - 8*v^2*x^3*z^2 + 2*a*w*x^3*z^2 - 9*u*w*x^3*z^2 - 5*v*w*x^3*z^2 + w^2*x^3*z^2 - 4*a*x^4*z^2 + 3*v*x^4*z^2 + 3*w*x^4*z^2 - 3*a^4*y*z^2 + 14*a^3*u*y*z^2 - 10*a^2*u^2*y*z^2 - 2*a*u^3*y*z^2 + u^4*y*z^2 - a^3*v*y*z^2 - 11*a^2*u*v*y*z^2 + 13*a*u^2*v*y*z^2 - u^3*v*y*z^2 + 9*a^2*v^2*y*z^2 - 8*a*u*v^2*y*z^2 - 3*u^2*v^2*y*z^2 - 3*a*v^3*y*z^2 + 5*u*v^3*y*z^2 - 2*v^4*y*z^2 + 3*a^3*w*y*z^2 + 7*a^2*u*w*y*z^2 - 7*a*u^2*w*y*z^2 - 3*u^3*w*y*z^2 - 11*a^2*v*w*y*z^2 + 2*a*u*v*w*y*z^2 + 9*u^2*v*w*y*z^2 + 5*a*v^2*w*y*z^2 - 9*u*v^2*w*y*z^2 + 3*v^3*w*y*z^2 - a^3*x*y*z^2 - 11*a^2*u*x*y*z^2 + 13*a*u^2*x*y*z^2 - u^3*x*y*z^2 - 4*a^2*v*x*y*z^2 + 12*a*u*v*x*y*z^2 - 4*u^2*v*x*y*z^2 - a*v^2*x*y*z^2 - u*v^2*x*y*z^2 + 6*v^3*x*y*z^2 - 5*a^2*w*x*y*z^2 - 2*a*u*w*x*y*z^2 + 7*u^2*w*x*y*z^2 + 10*a*v*w*x*y*z^2 - 2*u*v*w*x*y*z^2 - 5*v^2*w*x*y*z^2 + 9*a^2*x^2*y*z^2 - 8*a*u*x^2*y*z^2 - 3*u^2*x^2*y*z^2 - a*v*x^2*y*z^2 - u*v*x^2*y*z^2 - 8*v^2*x^2*y*z^2 + a*w*x^2*y*z^2 - 5*u*w*x^2*y*z^2 + v*w*x^2*y*z^2 - 3*a*x^3*y*z^2 + 5*u*x^3*y*z^2 + 6*v*x^3*y*z^2 + w*x^3*y*z^2 - 2*x^4*y*z^2 + 12*a^3*y^2*z^2 - 17*a^2*u*y^2*z^2 + 2*a*u^2*y^2*z^2 + 3*u^3*y^2*z^2 - 17*a^2*v*y^2*z^2 + 20*a*u*v*y^2*z^2 - 3*u^2*v*y^2*z^2 + 2*a*v^2*y^2*z^2 - 3*u*v^2*y^2*z^2 + 3*v^3*y^2*z^2 - 2*a^2*x*y^2*z^2 + 10*a*u*x*y^2*z^2 - 8*u^2*x*y^2*z^2 + 10*a*v*x*y^2*z^2 - 8*u*v*x*y^2*z^2 - 8*v^2*x*y^2*z^2 - 8*a*x^2*y^2*z^2 + 7*u*x^2*y^2*z^2 + 7*v*x^2*y^2*z^2 - 2*x^3*y^2*z^2 + 9*a^4*z^3 - 9*a^3*u*z^3 - a^2*u^2*z^3 + a*u^3*z^3 - 12*a^3*v*z^3 + 15*a^2*u*v*z^3 - 2*a*u^2*v*z^3 - u^3*v*z^3 - 2*a^2*v^2*z^3 - 3*a*u*v^2*z^3 + 3*u^2*v^2*z^3 + 4*a*v^3*z^3 - 3*u*v^3*z^3 + v^4*z^3 - 3*a^3*w*z^3 - a^2*u*w*z^3 + 3*a*u^2*w*z^3 + u^3*w*z^3 + 5*a^2*v*w*z^3 - 2*a*u*v*w*z^3 - 3*u^2*v*w*z^3 - a*v^2*w*z^3 + 3*u*v^2*w*z^3 - v^3*w*z^3 - 15*a^3*x*z^3 + 14*a^2*u*x*z^3 + a*u^2*x*z^3 + 25*a^2*v*x*z^3 - 20*a*u*v*x*z^3 - u^2*v*x*z^3 - 5*a*v^2*x*z^3 + 6*u*v^2*x*z^3 - 5*v^3*x*z^3 + 5*a^2*w*x*z^3 - 2*a*u*w*x*z^3 - 3*u^2*w*x*z^3 - 6*a*v*w*x*z^3 + 2*u*v*w*x*z^3 + v^2*w*x*z^3 + 3*a^2*x^2*z^3 - 5*a*u*x^2*z^3 - 10*a*v*x^2*z^3 + 5*u*v*x^2*z^3 + 7*v^2*x^2*z^3 - a*w*x^2*z^3 + 3*u*w*x^2*z^3 + v*w*x^2*z^3 + 3*a*x^3*z^3 - 3*v*x^3*z^3 - w*x^3*z^3 - 9*a^3*y*z^3 + 9*a^2*u*y*z^3 + a*u^2*y*z^3 - u^3*y*z^3 + 15*a^2*v*y*z^3 - 14*a*u*v*y*z^3 - u^2*v*y*z^3 - 3*a*v^2*y*z^3 + 5*u*v^2*y*z^3 - 3*v^3*y*z^3 + 3*a^2*x*y*z^3 - 6*a*u*x*y*z^3 + 3*u^2*x*y*z^3 - 10*a*v*x*y*z^3 + 6*u*v*x*y*z^3 + 7*v^2*x*y*z^3 + 5*a*x^2*y*z^3 - 3*u*x^2*y*z^3 - 5*v*x^2*y*z^3 + x^3*y*z^3 + 3*a^3*z^4 - 2*a^2*u*z^4 - a*u^2*z^4 - 5*a^2*v*z^4 + 4*a*u*v*z^4 + u^2*v*z^4 + a*v^2*z^4 - 2*u*v^2*z^4 + v^3*z^4 - 2*a^2*x*z^4 + 2*a*u*x*z^4 + 4*a*v*x*z^4 - 2*u*v*x*z^4 - 2*v^2*x*z^4 - a*x^2*z^4 + v*x^2*z^4;
  ];

  result = Sum[cHGnum[ii] t^ii,{ii,0,4}]/Sum[cHGden[jj] t^jj,{jj,0,7}];  
  Return[result]
];



==> anc/dFbardtcoeffs.txt <==
(*
   This file contains the coefficients appearing in eqs. (6.28)-(6.38)
   of the paper
   "Evaluation of the general 3-loop vacuum Feynman integral"
   by Stephen P. Martin and David G. Robertson.

   The functions delta, phi, rplus, and rminus are defined in 
   eqs. (6.13), (6.14), (6.15), and (6.15), respectively.

   There are two cases, depending on whether delta[u, v, y, z] is 0.

   This file can be read into Mathematica.
*)

(*--------------------------------------------------------------------- *)
(* if delta[u, v, y, z] is not 0: *)

cFF22 = ((u - v)*(-u - v + y + z))/delta[u, v, y, z]

cFF23 = 1/4 - ((u - v)*(-u - v + y + z))/delta[u, v, y, z]

cFLLL12 = (2*a*(u - v)*(u - y)*(-u + z))/((a - u)*delta[u, v, y, z])

cFLLL13 = (a*delta[v, u, y, z]*delta[y, u, v, z]*delta[z, u, v, y])/
          (4*delta[u, v, y, z]*phi[u, v, y, z])

cFLLL23 = (a*delta[v, u, y, z]*delta[y, u, v, z])/(4*phi[u, v, y, z])

cFLLL24 = a/4 + ((-a + v + y - z)*rplus[v, y, z])/4

cFLLL25 = a/4 + ((-a + v + y - z)*rminus[v, y, z])/4

cFLL12 = (4*a*(u - v)*(u - y)*(u - z))/((a - u)*delta[u, v, y, z])

cFLL13 = (a*(-u + v - y + z)*(-u - v + y + z)*delta[v, u, y, z]*
         delta[y, u, v, z])/(delta[u, v, y, z]*phi[u, v, y, z])

cFLL23 = a*(u - v - y + z)*(-u + v - y + z)*delta[v, u, y, z]/phi[u, v, y, z]

cFLL24 = -a + (a - v)*rplus[v, y, z]

cFLL25 = -a + (a - v)*rminus[v, y, z]

cFL13 = -(a*(-51*u^4 + 68*u^3*v + 118*u^2*v^2 - 236*u*v^3 + 101*v^4 + 
        68*u^3*y - 220*u^2*v*y + 236*u*v^2*y - 84*v^3*y + 118*u^2*y^2 + 
        236*u*v*y^2 - 34*v^2*y^2 - 236*u*y^3 - 84*v*y^3 + 101*y^4 + 
        68*u^3*z - 220*u^2*v*z + 236*u*v^2*z - 84*v^3*z - 220*u^2*y*z - 
        504*u*v*y*z + 84*v^2*y*z + 236*u*y^2*z + 84*v*y^2*z - 84*y^3*z + 
        118*u^2*z^2 + 236*u*v*z^2 - 34*v^2*z^2 + 236*u*y*z^2 + 84*v*y*z^2 - 
        34*y^2*z^2 - 236*u*z^3 - 84*v*z^3 - 84*y*z^3 + 101*z^4))/
        (16*phi[u, v, y, z])

cFL14 = (15*a)/4 + (5*(-3*a + v + y + z)*rplus[v, y, z])/4

cFL15 = (15*a)/4 + (5*(-3*a + v + y + z)*rminus[v, y, z])/4

cFL22 = (a*(-u + v)*(29*u^2 + 8*u*v + 3*v^2 - 33*u*y - 7*v*y + 4*y^2 - 
        33*u*z - 7*v*z + 32*y*z + 4*z^2))/(4*(a - u)*delta[u, v, y, z])

cFL23 = -(a*(101*u^4 - 236*u^3*v + 118*u^2*v^2 + 68*u*v^3 - 51*v^4 - 
        84*u^3*y + 236*u^2*v*y - 220*u*v^2*y + 68*v^3*y - 34*u^2*y^2 + 
        236*u*v*y^2 + 118*v^2*y^2 - 84*u*y^3 - 236*v*y^3 + 101*y^4 - 
        84*u^3*z + 236*u^2*v*z - 220*u*v^2*z + 68*v^3*z + 84*u^2*y*z - 
        504*u*v*y*z - 220*v^2*y*z + 84*u*y^2*z + 236*v*y^2*z - 84*y^3*z - 
        34*u^2*z^2 + 236*u*v*z^2 + 118*v^2*z^2 + 84*u*y*z^2 + 236*v*y*z^2 - 
        34*y^2*z^2 - 84*u*z^3 - 236*v*z^3 - 84*y*z^3 + 101*z^4)*
        delta[v, u, y, z])/(16*delta[u, v, y, z]*phi[u, v, y, z])

cF2 = (a*(117*u^3 - 117*u^2*v + 17*u*v^2 - 17*v^3 - 117*u^2*y + 100*u*v*y + 
      17*v^2*y + 17*u*y^2 + 17*v*y^2 - 17*y^3 - 117*u^2*z + 100*u*v*z + 
      17*v^2*z + 100*u*y*z - 168*v*y*z + 17*y^2*z + 17*u*z^2 + 17*v*z^2 + 
      17*y*z^2 - 17*z^3))/(12*(a - u)*delta[u, v, y, z])

cF3 = (45*a*(u - v - y + z)^2*(-u + v - y + z)^2*(-u - v + y + z)^2)/
      (2*delta[u, v, y, z]*phi[u, v, y, z])

(*--------------------------------------------------------------------- *)
(* if delta[u, v, y, z] = 0:                                            *)

cFF22 = 1/4

cFF23 = 0

cFLLL12	= (a*(3*u - v - y - z))/(8*(a - u))

cFLLL13	= 0

cFLLL23 = (a*(u - v - y + z))/(8*(a - u))

cFLLL24 = a/4 + ((-a + v + y - z)*rplus[v, y, z])/4

cFLLL25 = a/4 + ((-a + v + y - z)*rminus[v, y, z])/4

cFLL12 = (a*(-2*u + v + y))/(2*(a - u))

cFLL13 = 0

cFLL23 = (a*(-u + v))/(2*(a - u))

cFLL24 = -a + (a - v)*rplus[v, y, z]

cFLL25 = -a + (a - v)*rminus[v, y, z]

cFL13 = (5*a*(3*u - v - y - z))/(8*(a - u))

cFL14 = (15*a)/4 + (5*(-3*a + v + y + z)*rplus[v, y, z])/4

cFL15 = (15*a)/4 + (5*(-3*a + v + y + z)*rminus[v, y, z])/4

cFL22 =  (5*a*(7*u - 3*v - 2*y - 2*z))/(16*(a - u))

cFL23 = 0

cF2 = (67*a*(-3*u + v + y + z))/(48*(a - u))

cF3 = 0


==> anc/derivatives.txt <==
(* 
   This file contains the expressions for the derivatives with respect to
   squared mass arguments of 1-loop, 2-loop, and 3-loop integral functions 
   defined in the paper 
   "Evaluation of the general 3-loop vacuum Feynman integral"
   by Stephen P. Martin and David G. Robertson.
   
   The functions AA[x], II[x,y,z], FF[u,v,y,z], GG[w,u,z,v,y], and
   HH[u,v,w,x,y,z] are defined in eqs. (2.3), (2.4), (2.26), (2.25), and
   (2.24), respectively. 
 
   The functions lnbar[x], A[x], I2[x,y,z], F[u,v,y,z], Fbar[u,v,y,z], 
   G[w,u,z,v,y], and H[u,v,w,x,y,z] are defined in eqs. (2.5), (2.8), (2.14),
   (2.39), (2.41), (2.42), and (2.46), respectively.

   The functions lambda[x,y,z], psi[u,v,y,z], and chi[u,v,w,x,y,z] are 
   defined in equations (4.3), (4.8), and (4.14), respectively. 

   The notation is such that, for example,

   dFF[1, 0, 0, 0][u, v, y, z] is the derivative of FF[u,v,y,z] with 
     respect to u,

   dFF[0, 1, 0, 0][u, v, y, z] is the derivative of FF[u,v,y,z] with 
     respect to v,

   etc. The number of spacetime dimensions is d = 4 - 2 epsilon.
 
   This file can be read into Mathematica. 
*)

(* Equation (4.1) *)
dAA[x_] := (d/2 - 1)*AA[x]/x

(* Equation (4.2) *)
dII[1, 0, 0][x_, y_, z_] := 
     ((-2 + d)*(x - y + z)*AA[x]*AA[y])/(2*x*lambda[x, y, z]) + 
     ((-2 + d)*(x + y - z)*AA[x]*AA[z])/(2*x*lambda[x, y, z]) - 
     ((-2 + d)*AA[y]*AA[z])/lambda[x, y, z] - 
     ((-3 + d)*(-x + y + z)*II[x, y, z])/lambda[x, y, z]
 
(* Equation (4.5) *)
dFF[1, 0, 0, 0][u_, v_, y_, z_] := 
     ((-2 + d)^2*(u^2 - 2*u*v + v^2 - 2*u*y - 2*v*y + y^2 + 2*u*z + 
        2*v*z + 2*y*z - 3*z^2)*AA[u]*AA[v]*AA[y])/(2*u*psi[u, v, y, z]) + 
     ((-2 + d)^2*(u^2 - 2*u*v + v^2 + 2*u*y + 2*v*y - 3*y^2 - 2*u*z - 2*v*z + 
        2*y*z + z^2)*AA[u]*AA[v]*AA[z])/(2*u*psi[u, v, y, z]) + 
     ((-2 + d)^2*(u^2 + 2*u*v - 3*v^2 - 2*u*y + 2*v*y + y^2 - 2*u*z + 2*v*z - 
        2*y*z + z^2)*AA[u]*AA[y]*AA[z])/(2*u*psi[u, v, y, z]) - 
     ((-2 + d)^2*(3*u^2 - 2*u*v - v^2 - 2*u*y + 2*v*y - y^2 - 2*u*z + 2*v*z + 
        2*y*z - z^2)*AA[v]*AA[y]*AA[z])/(2*u*psi[u, v, y, z]) + 
     ((-10*u^4 + 3*d*u^4 + 34*u^3*v - 10*d*u^3*v - 42*u^2*v^2 + 
        12*d*u^2*v^2 + 22*u*v^3 - 6*d*u*v^3 - 4*v^4 + d*v^4 + 34*u^3*y - 
        10*d*u^3*y - 28*u^2*v*y + 8*d*u^2*v*y - 22*u*v^2*y + 6*d*u*v^2*y + 
        16*v^3*y - 4*d*v^3*y - 42*u^2*y^2 + 12*d*u^2*y^2 - 22*u*v*y^2 + 
        6*d*u*v*y^2 - 24*v^2*y^2 + 6*d*v^2*y^2 + 22*u*y^3 - 6*d*u*y^3 + 
        16*v*y^3 - 4*d*v*y^3 - 4*y^4 + d*y^4 + 34*u^3*z - 10*d*u^3*z - 
        28*u^2*v*z + 8*d*u^2*v*z - 22*u*v^2*z + 6*d*u*v^2*z + 16*v^3*z - 
        4*d*v^3*z - 28*u^2*y*z + 8*d*u^2*y*z + 220*u*v*y*z - 60*d*u*v*y*z - 
        16*v^2*y*z + 4*d*v^2*y*z - 22*u*y^2*z + 6*d*u*y^2*z - 16*v*y^2*z + 
        4*d*v*y^2*z + 16*y^3*z - 4*d*y^3*z - 42*u^2*z^2 + 12*d*u^2*z^2 - 
        22*u*v*z^2 + 6*d*u*v*z^2 - 24*v^2*z^2 + 6*d*v^2*z^2 - 22*u*y*z^2 + 
        6*d*u*y*z^2 - 16*v*y*z^2 + 4*d*v*y*z^2 - 24*y^2*z^2 + 6*d*y^2*z^2 + 
        22*u*z^3 - 6*d*u*z^3 + 16*v*z^3 - 4*d*v*z^3 + 16*y*z^3 - 4*d*y*z^3 - 
        4*z^4 + d*z^4)*FF[u, v, y, z])/(2*u*psi[u, v, y, z]) - 
     ((-3 + d)*v*(u^3 - 3*u^2*v + 3*u*v^2 - v^3 - u^2*y - 2*u*v*y + 3*v^2*y - 
        u*y^2 - 3*v*y^2 + y^3 - u^2*z - 2*u*v*z + 3*v^2*z + 10*u*y*z - 
        2*v*y*z - y^2*z - u*z^2 - 3*v*z^2 - y*z^2 + z^3)*FF[v, u, y, z])/
      (u*psi[u, v, y, z]) - ((-3 + d)*y*(u^3 - u^2*v - u*v^2 + v^3 - 
        3*u^2*y - 2*u*v*y - 3*v^2*y + 3*u*y^2 + 3*v*y^2 - y^3 - u^2*z + 
        10*u*v*z - v^2*z - 2*u*y*z - 2*v*y*z + 3*y^2*z - u*z^2 - v*z^2 - 
        3*y*z^2 + z^3)*FF[y, u, v, z])/(u*psi[u, v, y, z]) - 
     ((-3 + d)*z*(u^3 - u^2*v - u*v^2 + v^3 - u^2*y + 10*u*v*y - v^2*y - 
        u*y^2 - v*y^2 + y^3 - 3*u^2*z - 2*u*v*z - 3*v^2*z - 2*u*y*z - 
        2*v*y*z - 3*y^2*z + 3*u*z^2 + 3*v*z^2 + 3*y*z^2 - z^3)*
       FF[z, u, v, y])/(u*psi[u, v, y, z])
 
(* Equation (4.6) *)
dFF[0, 1, 0, 0][u_, v_, y_, z_] := 
     -((-2 + d)^2*(u^3 - u^2*v - u*v^2 + v^3 - 3*u^2*y - 2*u*v*y - 
         3*v^2*y + 3*u*y^2 + 3*v*y^2 - y^3 - u^2*z + 10*u*v*z - v^2*z - 
         2*u*y*z - 2*v*y*z + 3*y^2*z - u*z^2 - v*z^2 - 3*y*z^2 + z^3)*AA[u]*
        AA[v]*AA[y])/(4*u*v*psi[u, v, y, z]) - 
     ((-2 + d)^2*(u^3 - u^2*v - u*v^2 + v^3 - u^2*y + 10*u*v*y - v^2*y - 
        u*y^2 - v*y^2 + y^3 - 3*u^2*z - 2*u*v*z - 3*v^2*z - 2*u*y*z - 
        2*v*y*z - 3*y^2*z + 3*u*z^2 + 3*v*z^2 + 3*y*z^2 - z^3)*AA[u]*AA[v]*
       AA[z])/(4*u*v*psi[u, v, y, z]) - 
     ((-2 + d)^2*(3*u^2 - 2*u*v - v^2 - 2*u*y + 2*v*y - y^2 - 2*u*z + 2*v*z + 
        2*y*z - z^2)*AA[u]*AA[y]*AA[z])/(2*u*psi[u, v, y, z]) - 
     ((-2 + d)^2*(-u^2 - 2*u*v + 3*v^2 + 2*u*y - 2*v*y - y^2 + 2*u*z - 
        2*v*z + 2*y*z - z^2)*AA[v]*AA[y]*AA[z])/(2*v*psi[u, v, y, z]) - 
     ((-3 + d)*(u^3 - 3*u^2*v + 3*u*v^2 - v^3 - u^2*y - 2*u*v*y + 3*v^2*y - 
        u*y^2 - 3*v*y^2 + y^3 - u^2*z - 2*u*v*z + 3*v^2*z + 10*u*y*z - 
        2*v*y*z - y^2*z - u*z^2 - 3*v*z^2 - y*z^2 + z^3)*FF[u, v, y, z])/
      psi[u, v, y, z] - ((-3 + d)*(-u^3 + 3*u^2*v - 3*u*v^2 + v^3 + 3*u^2*y - 
        2*u*v*y - v^2*y - 3*u*y^2 - v*y^2 + y^3 + 3*u^2*z - 2*u*v*z - v^2*z - 
        2*u*y*z + 10*v*y*z - y^2*z - 3*u*z^2 - v*z^2 - y*z^2 + z^3)*
       FF[v, u, y, z])/psi[u, v, y, z] + 
     (2*(-3 + d)*y*(u^2 - 2*u*v + v^2 - 2*u*y - 2*v*y + y^2 + 2*u*z + 2*v*z + 
        2*y*z - 3*z^2)*FF[y, u, v, z])/psi[u, v, y, z] + 
     (2*(-3 + d)*z*(u^2 - 2*u*v + v^2 + 2*u*y + 2*v*y - 3*y^2 - 2*u*z - 
        2*v*z + 2*y*z + z^2)*FF[z, u, v, y])/psi[u, v, y, z]
 
(* Equation (4.9) *)
dGG[1, 0, 0, 0, 0][w_, u_, z_, v_, y_] := 
     -(((u^2 - u*w - u*z)*FF[u, v, y, z])/(w*lambda[u, w, z])) - 
     ((-(u*z) - w*z + z^2)*FF[z, u, v, y])/(w*lambda[u, w, z]) - 
     ((-2*u + d*u + 2*w - d*w + 2*z - d*z)*AA[u]*II[v, w, y])/
      (2*w*lambda[u, w, z]) - ((2*u - d*u + 2*w - d*w - 2*z + d*z)*AA[z]*
       II[v, w, y])/(2*w*lambda[u, w, z]) - 
     ((v^2 - v*w - v*y)*FF[v, u, y, z])/(w*lambda[v, w, y]) + 
     ((v + w - y)*y*FF[y, u, v, z])/(w*lambda[v, w, y]) - 
     ((-2*v + d*v + 2*w - d*w + 2*y - d*y)*AA[v]*II[u, w, z])/
      (2*w*lambda[v, w, y]) + ((-2 + d)*(v + w - y)*AA[y]*II[u, w, z])/
      (2*w*lambda[v, w, y]) - ((-2*u^2*v^2 + d*u^2*v^2 - 2*u^2*v*w - 
        2*u*v^2*w + 4*u^2*w^2 - d*u^2*w^2 + 16*u*v*w^2 - 4*d*u*v*w^2 + 
        4*v^2*w^2 - d*v^2*w^2 - 14*u*w^3 + 4*d*u*w^3 - 14*v*w^3 + 4*d*v*w^3 + 
        10*w^4 - 3*d*w^4 + 4*u^2*v*y - 2*d*u^2*v*y - 2*u^2*w*y + 4*u*v*w*y + 
        16*u*w^2*y - 4*d*u*w^2*y - 8*v*w^2*y + 2*d*v*w^2*y - 14*w^3*y + 
        4*d*w^3*y - 2*u^2*y^2 + d*u^2*y^2 - 2*u*w*y^2 + 4*w^2*y^2 - 
        d*w^2*y^2 + 4*u*v^2*z - 2*d*u*v^2*z + 4*u*v*w*z - 2*v^2*w*z - 
        8*u*w^2*z + 2*d*u*w^2*z + 16*v*w^2*z - 4*d*v*w^2*z - 14*w^3*z + 
        4*d*w^3*z - 8*u*v*y*z + 4*d*u*v*y*z + 4*u*w*y*z + 4*v*w*y*z + 
        16*w^2*y*z - 4*d*w^2*y*z + 4*u*y^2*z - 2*d*u*y^2*z - 2*w*y^2*z - 
        2*v^2*z^2 + d*v^2*z^2 - 2*v*w*z^2 + 4*w^2*z^2 - d*w^2*z^2 + 
        4*v*y*z^2 - 2*d*v*y*z^2 - 2*w*y*z^2 - 2*y^2*z^2 + d*y^2*z^2)*
       GG[w, u, z, v, y])/(2*w*lambda[u, w, z]*lambda[v, w, y])
 
(* Equation (4.10) *)
dGG[0, 1, 0, 0, 0][w_, u_, z_, v_, y_] := 
     -(((-u + w - z)*FF[u, v, y, z])/lambda[u, w, z]) - 
     (2*z*FF[z, u, v, y])/lambda[u, w, z] + 
     ((-3 + d)*(u - w - z)*GG[w, u, z, v, y])/lambda[u, w, z] + 
     ((-2 + d)*(u - w + z)*AA[u]*II[v, w, y])/(2*u*lambda[u, w, z]) - 
     ((-2 + d)*AA[z]*II[v, w, y])/lambda[u, w, z]
 
(* Equation (4.12) *)
dHH[1, 0, 0, 0, 0, 0][u_, v_, w_, x_, y_, z_] := 
     (y*FF[y, u, v, z])/chi[u, v, w, x, y, z] + 
     (y*FF[y, u, w, x])/chi[u, v, w, x, y, z] - 
     ((-3*y + d*y)*GG[y, v, w, x, z])/chi[u, v, w, x, y, z] - 
     ((4*v*x - d*v*x - 4*w*x + d*w*x + 8*u*y - 2*d*u*y - 4*v*y + d*v*y - 
        4*w*y + d*w*y - 4*x*y + d*x*y + 4*y^2 - d*y^2 - 4*v*z + d*v*z + 
        4*w*z - d*w*z - 4*y*z + d*y*z)*HH[u, v, w, x, y, z])/
      (2*chi[u, v, w, x, y, z]) - ((2 - d)*AA[y]*II[u, v, x])/
      (2*chi[u, v, w, x, y, z]) - ((2 - d)*AA[y]*II[u, w, z])/
      (2*chi[u, v, w, x, y, z]) - ((-(u*v*x) - v^2*x + 2*v*w*x + v*x^2 - 
        u*v*y + v^2*y - v*x*y + u*v*z - v^2*z - v*x*z)*FF[v, u, y, z])/
      (chi[u, v, w, x, y, z]*lambda[u, v, x]) + 
     (v*(u*x + v*x - 2*w*x - x^2 + u*y - v*y + x*y - u*z + v*z + x*z)*
       FF[v, w, x, z])/(chi[u, v, w, x, y, z]*lambda[u, v, x]) - 
     ((-(u*v*x) + v^2*x + u*w*x - v*w*x - v*x^2 - w*x^2 - u*x*y - v*x*y + 
        x^2*y + 2*v*x*z)*FF[x, u, w, y])/(chi[u, v, w, x, y, z]*
       lambda[u, v, x]) - ((-(u*v*x) + v^2*x + u*w*x - v*w*x - v*x^2 - 
        w*x^2 - u*x*y - v*x*y + x^2*y + 2*v*x*z)*FF[x, v, w, z])/
      (chi[u, v, w, x, y, z]*lambda[u, v, x]) - 
     ((-3*v + d*v)*(u*x + v*x - 2*w*x - x^2 + u*y - v*y + x*y - u*z + v*z + 
        x*z)*GG[v, u, x, w, y])/(chi[u, v, w, x, y, z]*lambda[u, v, x]) - 
     ((-3*u*v*x + d*u*v*x + 3*v^2*x - d*v^2*x + 3*u*w*x - d*u*w*x - 3*v*w*x + 
        d*v*w*x - 3*v*x^2 + d*v*x^2 - 3*w*x^2 + d*w*x^2 - 3*u*x*y + d*u*x*y - 
        3*v*x*y + d*v*x*y + 3*x^2*y - d*x^2*y + 6*v*x*z - 2*d*v*x*z)*
       GG[x, u, v, y, z])/(chi[u, v, w, x, y, z]*lambda[u, v, x]) + 
     ((-2 + d)*(u*x + v*x - 2*w*x - x^2 + u*y - v*y + x*y - u*z + v*z + x*z)*
       AA[v]*II[u, w, z])/(2*chi[u, v, w, x, y, z]*lambda[u, v, x]) + 
     ((-2 + d)*(u*v - v^2 - u*w + v*w + v*x + w*x + u*y + v*y - x*y - 2*v*z)*
       AA[x]*II[u, w, z])/(2*chi[u, v, w, x, y, z]*lambda[u, v, x]) + 
     ((-2 + d)*(u*v - v^2 - u*w + v*w + v*x + w*x + u*y + v*y - x*y - 2*v*z)*
       AA[x]*II[v, w, y])/(2*chi[u, v, w, x, y, z]*lambda[u, v, x]) + 
     ((-2 + d)*(u*x + v*x - 2*w*x - x^2 + u*y - v*y + x*y - u*z + v*z + x*z)*
       AA[v]*II[x, y, z])/(2*chi[u, v, w, x, y, z]*lambda[u, v, x]) + 
     (w*(-(u*x) + w*x + u*y - w*y + u*z - 2*v*z + w*z + x*z + y*z - z^2)*
       FF[w, u, x, y])/(chi[u, v, w, x, y, z]*lambda[u, w, z]) + 
     (w*(-(u*x) + w*x + u*y - w*y + u*z - 2*v*z + w*z + x*z + y*z - z^2)*
       FF[w, v, x, z])/(chi[u, v, w, x, y, z]*lambda[u, w, z]) - 
     ((u*v*z - u*w*z - v*w*z + w^2*z + 2*w*x*z - u*y*z - w*y*z - v*z^2 - 
        w*z^2 + y*z^2)*FF[z, u, v, y])/(chi[u, v, w, x, y, z]*
       lambda[u, w, z]) - ((u*v*z - u*w*z - v*w*z + w^2*z + 2*w*x*z - u*y*z - 
        w*y*z - v*z^2 - w*z^2 + y*z^2)*FF[z, v, w, x])/
      (chi[u, v, w, x, y, z]*lambda[u, w, z]) - 
     ((3*u*w*x - d*u*w*x - 3*w^2*x + d*w^2*x - 3*u*w*y + d*u*w*y + 3*w^2*y - 
        d*w^2*y - 3*u*w*z + d*u*w*z + 6*v*w*z - 2*d*v*w*z - 3*w^2*z + 
        d*w^2*z - 3*w*x*z + d*w*x*z - 3*w*y*z + d*w*y*z + 3*w*z^2 - d*w*z^2)*
       GG[w, u, z, v, y])/(chi[u, v, w, x, y, z]*lambda[u, w, z]) - 
     ((3*u*v*z - d*u*v*z - 3*u*w*z + d*u*w*z - 3*v*w*z + d*v*w*z + 3*w^2*z - 
        d*w^2*z + 6*w*x*z - 2*d*w*x*z - 3*u*y*z + d*u*y*z - 3*w*y*z + 
        d*w*y*z - 3*v*z^2 + d*v*z^2 - 3*w*z^2 + d*w*z^2 + 3*y*z^2 - d*y*z^2)*
       GG[z, u, w, x, y])/(chi[u, v, w, x, y, z]*lambda[u, w, z]) + 
     ((-2 + d)*(-(u*x) + w*x + u*y - w*y + u*z - 2*v*z + w*z + x*z + y*z - 
        z^2)*AA[w]*II[u, v, x])/(2*chi[u, v, w, x, y, z]*lambda[u, w, z]) - 
     ((-2 + d)*(u*v - u*w - v*w + w^2 + 2*w*x - u*y - w*y - v*z - w*z + y*z)*
       AA[z]*II[u, v, x])/(2*chi[u, v, w, x, y, z]*lambda[u, w, z]) - 
     ((-2*u*v + d*u*v + 2*u*w - d*u*w + 2*v*w - d*v*w - 2*w^2 + d*w^2 - 
        4*w*x + 2*d*w*x + 2*u*y - d*u*y + 2*w*y - d*w*y + 2*v*z - d*v*z + 
        2*w*z - d*w*z - 2*y*z + d*y*z)*AA[z]*II[v, w, y])/
      (2*chi[u, v, w, x, y, z]*lambda[u, w, z]) + 
     ((-2 + d)*(-(u*x) + w*x + u*y - w*y + u*z - 2*v*z + w*z + x*z + y*z - 
        z^2)*AA[w]*II[x, y, z])/(2*chi[u, v, w, x, y, z]*lambda[u, w, z]) - 
     ((2*u^3*v*x - 2*u^3*w*x - 3*u^2*v*w*x - u*v^2*w*x + 3*u^2*w^2*x + 
        2*u*v*w^2*x + v^2*w^2*x - u*w^3*x - v*w^3*x + 3*u^2*w*x^2 + 
        2*u*v*w*x^2 - 4*u*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - u*w*x^3 + 
        w^2*x^3 + u^4*y - u^3*v*y - u^3*w*y + u*v^2*w*y + u*v*w^2*y - 
        v^2*w^2*y - u^3*x*y - 2*u*v*w*x*y + u*w^2*x*y + 2*v*w^2*x*y + 
        u*w*x^2*y - w^2*x^2*y - 2*u^3*v*z + 3*u^2*v^2*z - u*v^3*z + 
        2*u^3*w*z - 3*u^2*v*w*z + 2*u*v^2*w*z - v^3*w*z - u*v*w^2*z + 
        v^2*w^2*z - 3*u^2*v*x*z + 2*u*v^2*x*z - 3*u^2*w*x*z + v^2*w*x*z + 
        2*u*w^2*x*z + v*w^2*x*z - u*v*x^2*z + 2*u*w*x^2*z + v*w*x^2*z - 
        2*w^2*x^2*z - w*x^3*z - u^3*y*z + u*v^2*y*z - 2*u*v*w*y*z + 
        2*v^2*w*y*z - 2*u*v*x*y*z - 2*u*w*x*y*z - 4*v*w*x*y*z + u*x^2*y*z + 
        2*w*x^2*y*z + 3*u^2*v*z^2 - 4*u*v^2*z^2 + v^3*z^2 + 2*u*v*w*z^2 - 
        2*v^2*w*z^2 + 2*u*v*x*z^2 - 2*v^2*x*z^2 - u*w*x*z^2 + v*w*x*z^2 + 
        v*x^2*z^2 + w*x^2*z^2 + u*v*y*z^2 - v^2*y*z^2 + u*x*y*z^2 + 
        2*v*x*y*z^2 - x^2*y*z^2 - u*v*z^3 + v^2*z^3 - v*x*z^3)*
       FF[u, v, y, z])/(chi[u, v, w, x, y, z]*lambda[u, v, x]*
       lambda[u, w, z]) - ((2*u^3*v*x - 2*u^3*w*x - 3*u^2*v*w*x - u*v^2*w*x + 
        3*u^2*w^2*x + 2*u*v*w^2*x + v^2*w^2*x - u*w^3*x - v*w^3*x + 
        3*u^2*w*x^2 + 2*u*v*w*x^2 - 4*u*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - 
        u*w*x^3 + w^2*x^3 + u^4*y - u^3*v*y - u^3*w*y + u*v^2*w*y + 
        u*v*w^2*y - v^2*w^2*y - u^3*x*y - 2*u*v*w*x*y + u*w^2*x*y + 
        2*v*w^2*x*y + u*w*x^2*y - w^2*x^2*y - 2*u^3*v*z + 3*u^2*v^2*z - 
        u*v^3*z + 2*u^3*w*z - 3*u^2*v*w*z + 2*u*v^2*w*z - v^3*w*z - 
        u*v*w^2*z + v^2*w^2*z - 3*u^2*v*x*z + 2*u*v^2*x*z - 3*u^2*w*x*z + 
        v^2*w*x*z + 2*u*w^2*x*z + v*w^2*x*z - u*v*x^2*z + 2*u*w*x^2*z + 
        v*w*x^2*z - 2*w^2*x^2*z - w*x^3*z - u^3*y*z + u*v^2*y*z - 
        2*u*v*w*y*z + 2*v^2*w*y*z - 2*u*v*x*y*z - 2*u*w*x*y*z - 4*v*w*x*y*z + 
        u*x^2*y*z + 2*w*x^2*y*z + 3*u^2*v*z^2 - 4*u*v^2*z^2 + v^3*z^2 + 
        2*u*v*w*z^2 - 2*v^2*w*z^2 + 2*u*v*x*z^2 - 2*v^2*x*z^2 - u*w*x*z^2 + 
        v*w*x*z^2 + v*x^2*z^2 + w*x^2*z^2 + u*v*y*z^2 - v^2*y*z^2 + 
        u*x*y*z^2 + 2*v*x*y*z^2 - x^2*y*z^2 - u*v*z^3 + v^2*z^3 - v*x*z^3)*
       FF[u, w, x, y])/(chi[u, v, w, x, y, z]*lambda[u, v, x]*
       lambda[u, w, z]) - ((6*u^3*v*x - 2*d*u^3*v*x - 6*u^3*w*x + 
        2*d*u^3*w*x - 9*u^2*v*w*x + 3*d*u^2*v*w*x - 3*u*v^2*w*x + 
        d*u*v^2*w*x + 9*u^2*w^2*x - 3*d*u^2*w^2*x + 6*u*v*w^2*x - 
        2*d*u*v*w^2*x + 3*v^2*w^2*x - d*v^2*w^2*x - 3*u*w^3*x + d*u*w^3*x - 
        3*v*w^3*x + d*v*w^3*x + 9*u^2*w*x^2 - 3*d*u^2*w*x^2 + 6*u*v*w*x^2 - 
        2*d*u*v*w*x^2 - 12*u*w^2*x^2 + 4*d*u*w^2*x^2 - 6*v*w^2*x^2 + 
        2*d*v*w^2*x^2 + 3*w^3*x^2 - d*w^3*x^2 - 3*u*w*x^3 + d*u*w*x^3 + 
        3*w^2*x^3 - d*w^2*x^3 + 3*u^4*y - d*u^4*y - 3*u^3*v*y + d*u^3*v*y - 
        3*u^3*w*y + d*u^3*w*y + 3*u*v^2*w*y - d*u*v^2*w*y + 3*u*v*w^2*y - 
        d*u*v*w^2*y - 3*v^2*w^2*y + d*v^2*w^2*y - 3*u^3*x*y + d*u^3*x*y - 
        6*u*v*w*x*y + 2*d*u*v*w*x*y + 3*u*w^2*x*y - d*u*w^2*x*y + 
        6*v*w^2*x*y - 2*d*v*w^2*x*y + 3*u*w*x^2*y - d*u*w*x^2*y - 
        3*w^2*x^2*y + d*w^2*x^2*y - 6*u^3*v*z + 2*d*u^3*v*z + 9*u^2*v^2*z - 
        3*d*u^2*v^2*z - 3*u*v^3*z + d*u*v^3*z + 6*u^3*w*z - 2*d*u^3*w*z - 
        9*u^2*v*w*z + 3*d*u^2*v*w*z + 6*u*v^2*w*z - 2*d*u*v^2*w*z - 
        3*v^3*w*z + d*v^3*w*z - 3*u*v*w^2*z + d*u*v*w^2*z + 3*v^2*w^2*z - 
        d*v^2*w^2*z - 9*u^2*v*x*z + 3*d*u^2*v*x*z + 6*u*v^2*x*z - 
        2*d*u*v^2*x*z - 9*u^2*w*x*z + 3*d*u^2*w*x*z + 3*v^2*w*x*z - 
        d*v^2*w*x*z + 6*u*w^2*x*z - 2*d*u*w^2*x*z + 3*v*w^2*x*z - 
        d*v*w^2*x*z - 3*u*v*x^2*z + d*u*v*x^2*z + 6*u*w*x^2*z - 
        2*d*u*w*x^2*z + 3*v*w*x^2*z - d*v*w*x^2*z - 6*w^2*x^2*z + 
        2*d*w^2*x^2*z - 3*w*x^3*z + d*w*x^3*z - 3*u^3*y*z + d*u^3*y*z + 
        3*u*v^2*y*z - d*u*v^2*y*z - 6*u*v*w*y*z + 2*d*u*v*w*y*z + 
        6*v^2*w*y*z - 2*d*v^2*w*y*z - 6*u*v*x*y*z + 2*d*u*v*x*y*z - 
        6*u*w*x*y*z + 2*d*u*w*x*y*z - 12*v*w*x*y*z + 4*d*v*w*x*y*z + 
        3*u*x^2*y*z - d*u*x^2*y*z + 6*w*x^2*y*z - 2*d*w*x^2*y*z + 
        9*u^2*v*z^2 - 3*d*u^2*v*z^2 - 12*u*v^2*z^2 + 4*d*u*v^2*z^2 + 
        3*v^3*z^2 - d*v^3*z^2 + 6*u*v*w*z^2 - 2*d*u*v*w*z^2 - 6*v^2*w*z^2 + 
        2*d*v^2*w*z^2 + 6*u*v*x*z^2 - 2*d*u*v*x*z^2 - 6*v^2*x*z^2 + 
        2*d*v^2*x*z^2 - 3*u*w*x*z^2 + d*u*w*x*z^2 + 3*v*w*x*z^2 - 
        d*v*w*x*z^2 + 3*v*x^2*z^2 - d*v*x^2*z^2 + 3*w*x^2*z^2 - d*w*x^2*z^2 + 
        3*u*v*y*z^2 - d*u*v*y*z^2 - 3*v^2*y*z^2 + d*v^2*y*z^2 + 3*u*x*y*z^2 - 
        d*u*x*y*z^2 + 6*v*x*y*z^2 - 2*d*v*x*y*z^2 - 3*x^2*y*z^2 + 
        d*x^2*y*z^2 - 3*u*v*z^3 + d*u*v*z^3 + 3*v^2*z^3 - d*v^2*z^3 - 
        3*v*x*z^3 + d*v*x*z^3)*GG[u, v, x, w, z])/(chi[u, v, w, x, y, z]*
       lambda[u, v, x]*lambda[u, w, z]) - 
     ((-4*u^3*v*x + 2*d*u^3*v*x + 4*u^3*w*x - 2*d*u^3*w*x + 6*u^2*v*w*x - 
        3*d*u^2*v*w*x + 2*u*v^2*w*x - d*u*v^2*w*x - 6*u^2*w^2*x + 
        3*d*u^2*w^2*x - 4*u*v*w^2*x + 2*d*u*v*w^2*x - 2*v^2*w^2*x + 
        d*v^2*w^2*x + 2*u*w^3*x - d*u*w^3*x + 2*v*w^3*x - d*v*w^3*x - 
        6*u^2*w*x^2 + 3*d*u^2*w*x^2 - 4*u*v*w*x^2 + 2*d*u*v*w*x^2 + 
        8*u*w^2*x^2 - 4*d*u*w^2*x^2 + 4*v*w^2*x^2 - 2*d*v*w^2*x^2 - 
        2*w^3*x^2 + d*w^3*x^2 + 2*u*w*x^3 - d*u*w*x^3 - 2*w^2*x^3 + 
        d*w^2*x^3 - 2*u^4*y + d*u^4*y + 2*u^3*v*y - d*u^3*v*y + 2*u^3*w*y - 
        d*u^3*w*y - 2*u*v^2*w*y + d*u*v^2*w*y - 2*u*v*w^2*y + d*u*v*w^2*y + 
        2*v^2*w^2*y - d*v^2*w^2*y + 2*u^3*x*y - d*u^3*x*y + 4*u*v*w*x*y - 
        2*d*u*v*w*x*y - 2*u*w^2*x*y + d*u*w^2*x*y - 4*v*w^2*x*y + 
        2*d*v*w^2*x*y - 2*u*w*x^2*y + d*u*w*x^2*y + 2*w^2*x^2*y - 
        d*w^2*x^2*y + 4*u^3*v*z - 2*d*u^3*v*z - 6*u^2*v^2*z + 3*d*u^2*v^2*z + 
        2*u*v^3*z - d*u*v^3*z - 4*u^3*w*z + 2*d*u^3*w*z + 6*u^2*v*w*z - 
        3*d*u^2*v*w*z - 4*u*v^2*w*z + 2*d*u*v^2*w*z + 2*v^3*w*z - d*v^3*w*z + 
        2*u*v*w^2*z - d*u*v*w^2*z - 2*v^2*w^2*z + d*v^2*w^2*z + 6*u^2*v*x*z - 
        3*d*u^2*v*x*z - 4*u*v^2*x*z + 2*d*u*v^2*x*z + 6*u^2*w*x*z - 
        3*d*u^2*w*x*z - 2*v^2*w*x*z + d*v^2*w*x*z - 4*u*w^2*x*z + 
        2*d*u*w^2*x*z - 2*v*w^2*x*z + d*v*w^2*x*z + 2*u*v*x^2*z - 
        d*u*v*x^2*z - 4*u*w*x^2*z + 2*d*u*w*x^2*z - 2*v*w*x^2*z + 
        d*v*w*x^2*z + 4*w^2*x^2*z - 2*d*w^2*x^2*z + 2*w*x^3*z - d*w*x^3*z + 
        2*u^3*y*z - d*u^3*y*z - 2*u*v^2*y*z + d*u*v^2*y*z + 4*u*v*w*y*z - 
        2*d*u*v*w*y*z - 4*v^2*w*y*z + 2*d*v^2*w*y*z + 4*u*v*x*y*z - 
        2*d*u*v*x*y*z + 4*u*w*x*y*z - 2*d*u*w*x*y*z + 8*v*w*x*y*z - 
        4*d*v*w*x*y*z - 2*u*x^2*y*z + d*u*x^2*y*z - 4*w*x^2*y*z + 
        2*d*w*x^2*y*z - 6*u^2*v*z^2 + 3*d*u^2*v*z^2 + 8*u*v^2*z^2 - 
        4*d*u*v^2*z^2 - 2*v^3*z^2 + d*v^3*z^2 - 4*u*v*w*z^2 + 2*d*u*v*w*z^2 + 
        4*v^2*w*z^2 - 2*d*v^2*w*z^2 - 4*u*v*x*z^2 + 2*d*u*v*x*z^2 + 
        4*v^2*x*z^2 - 2*d*v^2*x*z^2 + 2*u*w*x*z^2 - d*u*w*x*z^2 - 
        2*v*w*x*z^2 + d*v*w*x*z^2 - 2*v*x^2*z^2 + d*v*x^2*z^2 - 2*w*x^2*z^2 + 
        d*w*x^2*z^2 - 2*u*v*y*z^2 + d*u*v*y*z^2 + 2*v^2*y*z^2 - d*v^2*y*z^2 - 
        2*u*x*y*z^2 + d*u*x*y*z^2 - 4*v*x*y*z^2 + 2*d*v*x*y*z^2 + 
        2*x^2*y*z^2 - d*x^2*y*z^2 + 2*u*v*z^3 - d*u*v*z^3 - 2*v^2*z^3 + 
        d*v^2*z^3 + 2*v*x*z^3 - d*v*x*z^3)*AA[u]*II[v, w, y])/
      (2*u*chi[u, v, w, x, y, z]*lambda[u, v, x]*lambda[u, w, z]) - 
     ((-2 + d)*(2*u^3*v*x - 2*u^3*w*x - 3*u^2*v*w*x - u*v^2*w*x + 
        3*u^2*w^2*x + 2*u*v*w^2*x + v^2*w^2*x - u*w^3*x - v*w^3*x + 
        3*u^2*w*x^2 + 2*u*v*w*x^2 - 4*u*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - 
        u*w*x^3 + w^2*x^3 + u^4*y - u^3*v*y - u^3*w*y + u*v^2*w*y + 
        u*v*w^2*y - v^2*w^2*y - u^3*x*y - 2*u*v*w*x*y + u*w^2*x*y + 
        2*v*w^2*x*y + u*w*x^2*y - w^2*x^2*y - 2*u^3*v*z + 3*u^2*v^2*z - 
        u*v^3*z + 2*u^3*w*z - 3*u^2*v*w*z + 2*u*v^2*w*z - v^3*w*z - 
        u*v*w^2*z + v^2*w^2*z - 3*u^2*v*x*z + 2*u*v^2*x*z - 3*u^2*w*x*z + 
        v^2*w*x*z + 2*u*w^2*x*z + v*w^2*x*z - u*v*x^2*z + 2*u*w*x^2*z + 
        v*w*x^2*z - 2*w^2*x^2*z - w*x^3*z - u^3*y*z + u*v^2*y*z - 
        2*u*v*w*y*z + 2*v^2*w*y*z - 2*u*v*x*y*z - 2*u*w*x*y*z - 4*v*w*x*y*z + 
        u*x^2*y*z + 2*w*x^2*y*z + 3*u^2*v*z^2 - 4*u*v^2*z^2 + v^3*z^2 + 
        2*u*v*w*z^2 - 2*v^2*w*z^2 + 2*u*v*x*z^2 - 2*v^2*x*z^2 - u*w*x*z^2 + 
        v*w*x*z^2 + v*x^2*z^2 + w*x^2*z^2 + u*v*y*z^2 - v^2*y*z^2 + 
        u*x*y*z^2 + 2*v*x*y*z^2 - x^2*y*z^2 - u*v*z^3 + v^2*z^3 - v*x*z^3)*
       AA[u]*II[x, y, z])/(2*u*chi[u, v, w, x, y, z]*lambda[u, v, x]*
       lambda[u, w, z])

(* 
   Now the derivatives of the corresponding "renormalized" integral functions,
   using an analogous notation: 
*)
 
dA[x_] := lnbar[x]

dI2[1, 0, 0][x_, y_, z_] := 
      (2*x^2 + x*y - 3*y^2 + x*z - 4*y*z - 3*z^2)/lambda[x, y, z] + 
      ((x - y - z)*I2[x, y, z])/lambda[x, y, z] - 
     ((x + y - z)*(x - y + z)*lnbar[x])/lambda[x, y, z] - 
      (2*y*(x - y - z)*lnbar[y])/lambda[x, y, z] + 
      (y*(x - y + z)*lnbar[x]*lnbar[y])/lambda[x, y, z] - 
      (2*(x - y - z)*z*lnbar[z])/lambda[x, y, z] + 
      ((x + y - z)*z*lnbar[x]*lnbar[z])/lambda[x, y, z] - 
      (2*y*z*lnbar[y]*lnbar[z])/lambda[x, y, z]
 
dF[1, 0, 0, 0][u_, v_, y_, z_] := 
        -(33*u^5 - 115*u^4*v + 130*u^3*v^2 - 30*u^2*v^3 - 35*u*v^4 + 
        17*v^5 - 115*u^4*y + 266*u^3*v*y - 238*u^2*v^2*y + 138*u*v^3*y - 
        51*v^4*y + 130*u^3*y^2 - 238*u^2*v*y^2 - 206*u*v^2*y^2 + 34*v^3*y^2 - 
        30*u^2*y^3 + 138*u*v*y^3 + 34*v^2*y^3 - 35*u*y^4 - 51*v*y^4 + 
        17*y^5 - 115*u^4*z + 266*u^3*v*z - 238*u^2*v^2*z + 138*u*v^3*z - 
        51*v^4*z + 266*u^3*y*z - 306*u^2*v*y*z + 398*u*v^2*y*z + 
        202*v^3*y*z - 238*u^2*y^2*z + 398*u*v*y^2*z - 302*v^2*y^2*z + 
        138*u*y^3*z + 202*v*y^3*z - 51*y^4*z + 130*u^3*z^2 - 238*u^2*v*z^2 - 
        206*u*v^2*z^2 + 34*v^3*z^2 - 238*u^2*y*z^2 + 398*u*v*y*z^2 - 
        302*v^2*y*z^2 - 206*u*y^2*z^2 - 302*v*y^2*z^2 + 34*y^3*z^2 - 
        30*u^2*z^3 + 138*u*v*z^3 + 34*v^2*z^3 + 138*u*y*z^3 + 202*v*y*z^3 + 
        34*y^2*z^3 - 35*u*z^4 - 51*v*z^4 - 51*y*z^4 + 17*z^5)/
      (12*u*psi[u, v, y, z]) - ((-u^3 + 3*u^2*v - 3*u*v^2 + v^3 + 3*u^2*y - 
        2*u*v*y - v^2*y - 3*u*y^2 - v*y^2 + y^3 + 3*u^2*z - 2*u*v*z - v^2*z - 
        2*u*y*z + 10*v*y*z - y^2*z - 3*u*z^2 - v*z^2 - y*z^2 + z^3)*
       F[u, v, y, z])/psi[u, v, y, z] - 
     (v*(u^3 - 3*u^2*v + 3*u*v^2 - v^3 - u^2*y - 2*u*v*y + 3*v^2*y - u*y^2 - 
        3*v*y^2 + y^3 - u^2*z - 2*u*v*z + 3*v^2*z + 10*u*y*z - 2*v*y*z - 
        y^2*z - u*z^2 - 3*v*z^2 - y*z^2 + z^3)*F[v, u, y, z])/
      (u*psi[u, v, y, z]) - (y*(u^3 - u^2*v - u*v^2 + v^3 - 3*u^2*y - 
        2*u*v*y - 3*v^2*y + 3*u*y^2 + 3*v*y^2 - y^3 - u^2*z + 10*u*v*z - 
        v^2*z - 2*u*y*z - 2*v*y*z + 3*y^2*z - u*z^2 - v*z^2 - 3*y*z^2 + z^3)*
       F[y, u, v, z])/(u*psi[u, v, y, z]) + 
     (z*(-u^3 + u^2*v + u*v^2 - v^3 + u^2*y - 10*u*v*y + v^2*y + u*y^2 + 
        v*y^2 - y^3 + 3*u^2*z + 2*u*v*z + 3*v^2*z + 2*u*y*z + 2*v*y*z + 
        3*y^2*z - 3*u*z^2 - 3*v*z^2 - 3*y*z^2 + z^3)*F[z, u, v, y])/
      (u*psi[u, v, y, z]) + ((4*u^4 - 17*u^3*v + 27*u^2*v^2 - 19*u*v^3 + 
        5*v^4 - 17*u^3*y + 58*u^2*v*y - 61*u*v^2*y + 20*v^3*y + 27*u^2*y^2 - 
        61*u*v*y^2 - 50*v^2*y^2 - 19*u*y^3 + 20*v*y^3 + 5*y^4 - 17*u^3*z + 
        58*u^2*v*z - 61*u*v^2*z + 20*v^3*z + 58*u^2*y*z + 50*u*v*y*z + 
        60*v^2*y*z - 61*u*y^2*z + 60*v*y^2*z + 20*y^3*z + 27*u^2*z^2 - 
        61*u*v*z^2 - 50*v^2*z^2 - 61*u*y*z^2 + 60*v*y*z^2 - 50*y^2*z^2 - 
        19*u*z^3 + 20*v*z^3 + 20*y*z^3 + 5*z^4)*lnbar[u])/
      (4*psi[u, v, y, z]) + (v*(4*u^4 - 15*u^3*v + 21*u^2*v^2 - 13*u*v^3 + 
        3*v^4 + 24*u^3*y - 65*u^2*v*y + 54*u*v^2*y - 13*v^3*y - 56*u^2*y^2 - 
        65*u*v*y^2 + 21*v^2*y^2 + 24*u*y^3 - 15*v*y^3 + 4*y^4 + 24*u^3*z - 
        65*u^2*v*z + 54*u*v^2*z - 13*v^3*z + 56*u^2*y*z + 90*u*v*y*z + 
        54*v^2*y*z + 56*u*y^2*z - 65*v*y^2*z + 24*y^3*z - 56*u^2*z^2 - 
        65*u*v*z^2 + 21*v^2*z^2 + 56*u*y*z^2 - 65*v*y*z^2 - 56*y^2*z^2 + 
        24*u*z^3 - 15*v*z^3 + 24*y*z^3 + 4*z^4)*lnbar[v])/
      (4*u*psi[u, v, y, z]) - (4*v*(u^2*y - 2*u*v*y + v^2*y - 2*u*y^2 - 
        2*v*y^2 + y^3 + u^2*z - 2*u*v*z + v^2*z + 4*u*y*z + 4*v*y*z - y^2*z - 
        2*u*z^2 - 2*v*z^2 - y*z^2 + z^3)*lnbar[u]*lnbar[v])/psi[u, v, y, z] + 
     (y*(4*u^4 + 24*u^3*v - 56*u^2*v^2 + 24*u*v^3 + 4*v^4 - 15*u^3*y - 
        65*u^2*v*y - 65*u*v^2*y - 15*v^3*y + 21*u^2*y^2 + 54*u*v*y^2 + 
        21*v^2*y^2 - 13*u*y^3 - 13*v*y^3 + 3*y^4 + 24*u^3*z + 56*u^2*v*z + 
        56*u*v^2*z + 24*v^3*z - 65*u^2*y*z + 90*u*v*y*z - 65*v^2*y*z + 
        54*u*y^2*z + 54*v*y^2*z - 13*y^3*z - 56*u^2*z^2 + 56*u*v*z^2 - 
        56*v^2*z^2 - 65*u*y*z^2 - 65*v*y*z^2 + 21*y^2*z^2 + 24*u*z^3 + 
        24*v*z^3 - 15*y*z^3 + 4*z^4)*lnbar[y])/(4*u*psi[u, v, y, z]) - 
     (4*y*(u^2*v - 2*u*v^2 + v^3 - 2*u*v*y - 2*v^2*y + v*y^2 + u^2*z + 
        4*u*v*z - v^2*z - 2*u*y*z + 4*v*y*z + y^2*z - 2*u*z^2 - v*z^2 - 
        2*y*z^2 + z^3)*lnbar[u]*lnbar[y])/psi[u, v, y, z] - 
     (4*v*y*(u^3 - 2*u^2*v + u*v^2 - 2*u^2*y - 2*u*v*y + u*y^2 - u^2*z + 
        4*u*v*z + v^2*z + 4*u*y*z - 2*v*y*z + y^2*z - u*z^2 - 2*v*z^2 - 
        2*y*z^2 + z^3)*lnbar[v]*lnbar[y])/(u*psi[u, v, y, z]) + 
     (2*v*y*(u^2 - 2*u*v + v^2 - 2*u*y - 2*v*y + y^2 + 2*u*z + 2*v*z + 
        2*y*z - 3*z^2)*lnbar[u]*lnbar[v]*lnbar[y])/psi[u, v, y, z] + 
     (z*(4*u^4 + 24*u^3*v - 56*u^2*v^2 + 24*u*v^3 + 4*v^4 + 24*u^3*y + 
        56*u^2*v*y + 56*u*v^2*y + 24*v^3*y - 56*u^2*y^2 + 56*u*v*y^2 - 
        56*v^2*y^2 + 24*u*y^3 + 24*v*y^3 + 4*y^4 - 15*u^3*z - 65*u^2*v*z - 
        65*u*v^2*z - 15*v^3*z - 65*u^2*y*z + 90*u*v*y*z - 65*v^2*y*z - 
        65*u*y^2*z - 65*v*y^2*z - 15*y^3*z + 21*u^2*z^2 + 54*u*v*z^2 + 
        21*v^2*z^2 + 54*u*y*z^2 + 54*v*y*z^2 + 21*y^2*z^2 - 13*u*z^3 - 
        13*v*z^3 - 13*y*z^3 + 3*z^4)*lnbar[z])/(4*u*psi[u, v, y, z]) - 
     (4*z*(u^2*v - 2*u*v^2 + v^3 + u^2*y + 4*u*v*y - v^2*y - 2*u*y^2 - 
        v*y^2 + y^3 - 2*u*v*z - 2*v^2*z - 2*u*y*z + 4*v*y*z - 2*y^2*z + 
        v*z^2 + y*z^2)*lnbar[u]*lnbar[z])/psi[u, v, y, z] - 
     (4*v*z*(u^3 - 2*u^2*v + u*v^2 - u^2*y + 4*u*v*y + v^2*y - u*y^2 - 
        2*v*y^2 + y^3 - 2*u^2*z - 2*u*v*z + 4*u*y*z - 2*v*y*z - 2*y^2*z + 
        u*z^2 + y*z^2)*lnbar[v]*lnbar[z])/(u*psi[u, v, y, z]) + 
     (2*v*z*(u^2 - 2*u*v + v^2 + 2*u*y + 2*v*y - 3*y^2 - 2*u*z - 2*v*z + 
        2*y*z + z^2)*lnbar[u]*lnbar[v]*lnbar[z])/psi[u, v, y, z] - 
     (4*y*z*(u^3 - u^2*v - u*v^2 + v^3 - 2*u^2*y + 4*u*v*y - 2*v^2*y + 
        u*y^2 + v*y^2 - 2*u^2*z + 4*u*v*z - 2*v^2*z - 2*u*y*z - 2*v*y*z + 
        u*z^2 + v*z^2)*lnbar[y]*lnbar[z])/(u*psi[u, v, y, z]) + 
     (2*y*z*(u^2 + 2*u*v - 3*v^2 - 2*u*y + 2*v*y + y^2 - 2*u*z + 2*v*z - 
        2*y*z + z^2)*lnbar[u]*lnbar[y]*lnbar[z])/psi[u, v, y, z] + 
     (2*v*y*z*(-3*u^2 + 2*u*v + v^2 + 2*u*y - 2*v*y + y^2 + 2*u*z - 2*v*z - 
        2*y*z + z^2)*lnbar[v]*lnbar[y]*lnbar[z])/(u*psi[u, v, y, z])
 
dF[0, 1, 0, 0][u_, v_, y_, z_] := 
        -(-41*u^4 + 164*u^3*v - 246*u^2*v^2 + 164*u*v^3 - 41*v^4 + 
        29*u^3*y - 29*u^2*v*y - 29*u*v^2*y + 29*v^3*y + 159*u^2*y^2 + 
        106*u*v*y^2 + 159*v^2*y^2 - 241*u*y^3 - 241*v*y^3 + 94*y^4 + 
        29*u^3*z - 29*u^2*v*z - 29*u*v^2*z + 29*v^3*z - 434*u^2*y*z + 
        20*u*v*y*z - 434*v^2*y*z + 241*u*y^2*z + 241*v*y^2*z + 164*y^3*z + 
        159*u^2*z^2 + 106*u*v*z^2 + 159*v^2*z^2 + 241*u*y*z^2 + 241*v*y*z^2 - 
        516*y^2*z^2 - 241*u*z^3 - 241*v*z^3 + 164*y*z^3 + 94*z^4)/
      (12*psi[u, v, y, z]) - ((u^3 - 3*u^2*v + 3*u*v^2 - v^3 - u^2*y - 
        2*u*v*y + 3*v^2*y - u*y^2 - 3*v*y^2 + y^3 - u^2*z - 2*u*v*z + 
        3*v^2*z + 10*u*y*z - 2*v*y*z - y^2*z - u*z^2 - 3*v*z^2 - y*z^2 + z^3)*
       F[u, v, y, z])/psi[u, v, y, z] - 
     ((-u^3 + 3*u^2*v - 3*u*v^2 + v^3 + 3*u^2*y - 2*u*v*y - v^2*y - 3*u*y^2 - 
        v*y^2 + y^3 + 3*u^2*z - 2*u*v*z - v^2*z - 2*u*y*z + 10*v*y*z - 
        y^2*z - 3*u*z^2 - v*z^2 - y*z^2 + z^3)*F[v, u, y, z])/
      psi[u, v, y, z] + (2*y*(u^2 - 2*u*v + v^2 - 2*u*y - 2*v*y + y^2 + 
        2*u*z + 2*v*z + 2*y*z - 3*z^2)*F[y, u, v, z])/psi[u, v, y, z] + 
     (2*z*(u^2 - 2*u*v + v^2 + 2*u*y + 2*v*y - 3*y^2 - 2*u*z - 2*v*z + 
        2*y*z + z^2)*F[z, u, v, y])/psi[u, v, y, z] + 
     ((-7*u^4 + 29*u^3*v - 45*u^2*v^2 + 31*u*v^3 - 8*v^4 + 11*u^3*y - 
        14*u^2*v*y - 9*u*v^2*y + 12*v^3*y + 11*u^2*y^2 + 5*u*v*y^2 + 
        12*v^2*y^2 - 27*u*y^3 - 28*v*y^3 + 12*y^4 + 11*u^3*z - 14*u^2*v*z - 
        9*u*v^2*z + 12*v^3*z - 102*u^2*y*z - 2*u*v*y*z + 48*v^2*y*z + 
        107*u*y^2*z - 52*v*y^2*z - 8*y^3*z + 11*u^2*z^2 + 5*u*v*z^2 + 
        12*v^2*z^2 + 107*u*y*z^2 - 52*v*y*z^2 - 8*y^2*z^2 - 27*u*z^3 - 
        28*v*z^3 - 8*y*z^3 + 12*z^4)*lnbar[u])/(4*psi[u, v, y, z]) + 
     ((-8*u^4 + 31*u^3*v - 45*u^2*v^2 + 29*u*v^3 - 7*v^4 + 12*u^3*y - 
        9*u^2*v*y - 14*u*v^2*y + 11*v^3*y + 12*u^2*y^2 + 5*u*v*y^2 + 
        11*v^2*y^2 - 28*u*y^3 - 27*v*y^3 + 12*y^4 + 12*u^3*z - 9*u^2*v*z - 
        14*u*v^2*z + 11*v^3*z + 48*u^2*y*z - 2*u*v*y*z - 102*v^2*y*z - 
        52*u*y^2*z + 107*v*y^2*z - 8*y^3*z + 12*u^2*z^2 + 5*u*v*z^2 + 
        11*v^2*z^2 - 52*u*y*z^2 + 107*v*y*z^2 - 8*y^2*z^2 - 28*u*z^3 - 
        27*v*z^3 - 8*y*z^3 + 12*z^4)*lnbar[v])/(4*psi[u, v, y, z]) + 
     ((u - v + y - z)*(u - v - y + z)*(u^2 - 2*u*v + v^2 - 2*u*y - 2*v*y + 
        y^2 - 2*u*z - 2*v*z - 2*y*z + z^2)*lnbar[u]*lnbar[v])/
      psi[u, v, y, z] + (y*(10*u + 10*v - 9*y + 10*z)*(-u^2 + 2*u*v - v^2 + 
        2*u*y + 2*v*y - y^2 - 2*u*z - 2*v*z - 2*y*z + 3*z^2)*lnbar[y])/
      (2*psi[u, v, y, z]) - (2*y*(-u - v + y + z)*(u^2 - 2*u*v + v^2 - 
        2*u*y - 2*v*y + y^2 + 6*u*z - 2*v*z - 2*y*z + z^2)*lnbar[u]*lnbar[y])/
      psi[u, v, y, z] - (2*y*(-u - v + y + z)*(u^2 - 2*u*v + v^2 - 2*u*y - 
        2*v*y + y^2 - 2*u*z + 6*v*z - 2*y*z + z^2)*lnbar[v]*lnbar[y])/
      psi[u, v, y, z] + (y*(-u^3 + u^2*v + u*v^2 - v^3 + 3*u^2*y + 2*u*v*y + 
        3*v^2*y - 3*u*y^2 - 3*v*y^2 + y^3 + u^2*z - 10*u*v*z + v^2*z + 
        2*u*y*z + 2*v*y*z - 3*y^2*z + u*z^2 + v*z^2 + 3*y*z^2 - z^3)*lnbar[u]*
       lnbar[v]*lnbar[y])/psi[u, v, y, z] + 
     (z*(-10*u - 10*v - 10*y + 9*z)*(u^2 - 2*u*v + v^2 + 2*u*y + 2*v*y - 
        3*y^2 - 2*u*z - 2*v*z + 2*y*z + z^2)*lnbar[z])/(2*psi[u, v, y, z]) - 
     (2*z*(-u - v + y + z)*(u^2 - 2*u*v + v^2 + 6*u*y - 2*v*y + y^2 - 2*u*z - 
        2*v*z - 2*y*z + z^2)*lnbar[u]*lnbar[z])/psi[u, v, y, z] - 
     (2*z*(-u - v + y + z)*(u^2 - 2*u*v + v^2 - 2*u*y + 6*v*y + y^2 - 2*u*z - 
        2*v*z - 2*y*z + z^2)*lnbar[v]*lnbar[z])/psi[u, v, y, z] + 
     (z*(-u^3 + u^2*v + u*v^2 - v^3 + u^2*y - 10*u*v*y + v^2*y + u*y^2 + 
        v*y^2 - y^3 + 3*u^2*z + 2*u*v*z + 3*v^2*z + 2*u*y*z + 2*v*y*z + 
        3*y^2*z - 3*u*z^2 - 3*v*z^2 - 3*y*z^2 + z^3)*lnbar[u]*lnbar[v]*
       lnbar[z])/psi[u, v, y, z] - (8*y*z*(u - v - y + z)*(-u + v - y + z)*
       lnbar[y]*lnbar[z])/psi[u, v, y, z] + 
     (2*y*z*(-3*u^2 + 2*u*v + v^2 + 2*u*y - 2*v*y + y^2 + 2*u*z - 2*v*z - 
        2*y*z + z^2)*lnbar[u]*lnbar[y]*lnbar[z])/psi[u, v, y, z] + 
     (2*y*z*(u^2 + 2*u*v - 3*v^2 - 2*u*y + 2*v*y + y^2 - 2*u*z + 2*v*z - 
        2*y*z + z^2)*lnbar[v]*lnbar[y]*lnbar[z])/psi[u, v, y, z]

dFbar[1, 0, 0, 0][u_, v_, y_, z_] := 
       I2[v, y, z]/u - (33*u^5 - 115*u^4*v + 130*u^3*v^2 - 
       30*u^2*v^3 - 35*u*v^4 + 17*v^5 - 115*u^4*y + 266*u^3*v*y - 
       238*u^2*v^2*y + 138*u*v^3*y - 51*v^4*y + 130*u^3*y^2 - 238*u^2*v*y^2 - 
       206*u*v^2*y^2 + 34*v^3*y^2 - 30*u^2*y^3 + 138*u*v*y^3 + 34*v^2*y^3 - 
       35*u*y^4 - 51*v*y^4 + 17*y^5 - 115*u^4*z + 266*u^3*v*z - 
       238*u^2*v^2*z + 138*u*v^3*z - 51*v^4*z + 266*u^3*y*z - 306*u^2*v*y*z + 
       398*u*v^2*y*z + 202*v^3*y*z - 238*u^2*y^2*z + 398*u*v*y^2*z - 
       302*v^2*y^2*z + 138*u*y^3*z + 202*v*y^3*z - 51*y^4*z + 130*u^3*z^2 - 
       238*u^2*v*z^2 - 206*u*v^2*z^2 + 34*v^3*z^2 - 238*u^2*y*z^2 + 
       398*u*v*y*z^2 - 302*v^2*y*z^2 - 206*u*y^2*z^2 - 302*v*y^2*z^2 + 
       34*y^3*z^2 - 30*u^2*z^3 + 138*u*v*z^3 + 34*v^2*z^3 + 138*u*y*z^3 + 
       202*v*y*z^3 + 34*y^2*z^3 - 35*u*z^4 - 51*v*z^4 - 51*y*z^4 + 17*z^5)/
      (12*u*psi[u, v, y, z]) - ((-u^3 + 3*u^2*v - 3*u*v^2 + v^3 + 3*u^2*y - 
        2*u*v*y - v^2*y - 3*u*y^2 - v*y^2 + y^3 + 3*u^2*z - 2*u*v*z - v^2*z - 
        2*u*y*z + 10*v*y*z - y^2*z - 3*u*z^2 - v*z^2 - y*z^2 + z^3)*
       Fbar[u, v, y, z])/psi[u, v, y, z] - 
     (v*(u^3 - 3*u^2*v + 3*u*v^2 - v^3 - u^2*y - 2*u*v*y + 3*v^2*y - u*y^2 - 
        3*v*y^2 + y^3 - u^2*z - 2*u*v*z + 3*v^2*z + 10*u*y*z - 2*v*y*z - 
        y^2*z - u*z^2 - 3*v*z^2 - y*z^2 + z^3)*Fbar[v, u, y, z])/
      (u*psi[u, v, y, z]) - (y*(u^3 - u^2*v - u*v^2 + v^3 - 3*u^2*y - 
        2*u*v*y - 3*v^2*y + 3*u*y^2 + 3*v*y^2 - y^3 - u^2*z + 10*u*v*z - 
        v^2*z - 2*u*y*z - 2*v*y*z + 3*y^2*z - u*z^2 - v*z^2 - 3*y*z^2 + z^3)*
       Fbar[y, u, v, z])/(u*psi[u, v, y, z]) + 
     (z*(-u^3 + u^2*v + u*v^2 - v^3 + u^2*y - 10*u*v*y + v^2*y + u*y^2 + 
        v*y^2 - y^3 + 3*u^2*z + 2*u*v*z + 3*v^2*z + 2*u*y*z + 2*v*y*z + 
        3*y^2*z - 3*u*z^2 - 3*v*z^2 - 3*y*z^2 + z^3)*Fbar[z, u, v, y])/
      (u*psi[u, v, y, z]) + ((4*u^4 - 17*u^3*v + 27*u^2*v^2 - 19*u*v^3 + 
        5*v^4 - 17*u^3*y + 58*u^2*v*y - 61*u*v^2*y + 20*v^3*y + 27*u^2*y^2 - 
        61*u*v*y^2 - 50*v^2*y^2 - 19*u*y^3 + 20*v*y^3 + 5*y^4 - 17*u^3*z + 
        58*u^2*v*z - 61*u*v^2*z + 20*v^3*z + 58*u^2*y*z + 50*u*v*y*z + 
        60*v^2*y*z - 61*u*y^2*z + 60*v*y^2*z + 20*y^3*z + 27*u^2*z^2 - 
        61*u*v*z^2 - 50*v^2*z^2 - 61*u*y*z^2 + 60*v*y*z^2 - 50*y^2*z^2 - 
        19*u*z^3 + 20*v*z^3 + 20*y*z^3 + 5*z^4)*lnbar[u])/
      (4*psi[u, v, y, z]) + ((-u^3 + 3*u^2*v - 3*u*v^2 + v^3 + 3*u^2*y - 
        2*u*v*y - v^2*y - 3*u*y^2 - v*y^2 + y^3 + 3*u^2*z - 2*u*v*z - v^2*z - 
        2*u*y*z + 10*v*y*z - y^2*z - 3*u*z^2 - v*z^2 - y*z^2 + z^3)*
       I2[v, y, z]*lnbar[u])/psi[u, v, y, z] + 
     (v*(4*u^4 - 15*u^3*v + 21*u^2*v^2 - 13*u*v^3 + 3*v^4 + 24*u^3*y - 
        65*u^2*v*y + 54*u*v^2*y - 13*v^3*y - 56*u^2*y^2 - 65*u*v*y^2 + 
        21*v^2*y^2 + 24*u*y^3 - 15*v*y^3 + 4*y^4 + 24*u^3*z - 65*u^2*v*z + 
        54*u*v^2*z - 13*v^3*z + 56*u^2*y*z + 90*u*v*y*z + 54*v^2*y*z + 
        56*u*y^2*z - 65*v*y^2*z + 24*y^3*z - 56*u^2*z^2 - 65*u*v*z^2 + 
        21*v^2*z^2 + 56*u*y*z^2 - 65*v*y*z^2 - 56*y^2*z^2 + 24*u*z^3 - 
        15*v*z^3 + 24*y*z^3 + 4*z^4)*lnbar[v])/(4*u*psi[u, v, y, z]) + 
     (v*(u^3 - 3*u^2*v + 3*u*v^2 - v^3 - u^2*y - 2*u*v*y + 3*v^2*y - u*y^2 - 
        3*v*y^2 + y^3 - u^2*z - 2*u*v*z + 3*v^2*z + 10*u*y*z - 2*v*y*z - 
        y^2*z - u*z^2 - 3*v*z^2 - y*z^2 + z^3)*I2[u, y, z]*lnbar[v])/
      (u*psi[u, v, y, z]) - (4*v*(u^2*y - 2*u*v*y + v^2*y - 2*u*y^2 - 
        2*v*y^2 + y^3 + u^2*z - 2*u*v*z + v^2*z + 4*u*y*z + 4*v*y*z - y^2*z - 
        2*u*z^2 - 2*v*z^2 - y*z^2 + z^3)*lnbar[u]*lnbar[v])/psi[u, v, y, z] + 
     (y*(4*u^4 + 24*u^3*v - 56*u^2*v^2 + 24*u*v^3 + 4*v^4 - 15*u^3*y - 
        65*u^2*v*y - 65*u*v^2*y - 15*v^3*y + 21*u^2*y^2 + 54*u*v*y^2 + 
        21*v^2*y^2 - 13*u*y^3 - 13*v*y^3 + 3*y^4 + 24*u^3*z + 56*u^2*v*z + 
        56*u*v^2*z + 24*v^3*z - 65*u^2*y*z + 90*u*v*y*z - 65*v^2*y*z + 
        54*u*y^2*z + 54*v*y^2*z - 13*y^3*z - 56*u^2*z^2 + 56*u*v*z^2 - 
        56*v^2*z^2 - 65*u*y*z^2 - 65*v*y*z^2 + 21*y^2*z^2 + 24*u*z^3 + 
        24*v*z^3 - 15*y*z^3 + 4*z^4)*lnbar[y])/(4*u*psi[u, v, y, z]) + 
     (y*(u^3 - u^2*v - u*v^2 + v^3 - 3*u^2*y - 2*u*v*y - 3*v^2*y + 3*u*y^2 + 
        3*v*y^2 - y^3 - u^2*z + 10*u*v*z - v^2*z - 2*u*y*z - 2*v*y*z + 
        3*y^2*z - u*z^2 - v*z^2 - 3*y*z^2 + z^3)*I2[u, v, z]*lnbar[y])/
      (u*psi[u, v, y, z]) - (4*y*(u^2*v - 2*u*v^2 + v^3 - 2*u*v*y - 2*v^2*y + 
        v*y^2 + u^2*z + 4*u*v*z - v^2*z - 2*u*y*z + 4*v*y*z + y^2*z - 
        2*u*z^2 - v*z^2 - 2*y*z^2 + z^3)*lnbar[u]*lnbar[y])/psi[u, v, y, z] - 
     (4*v*y*(u^3 - 2*u^2*v + u*v^2 - 2*u^2*y - 2*u*v*y + u*y^2 - u^2*z + 
        4*u*v*z + v^2*z + 4*u*y*z - 2*v*y*z + y^2*z - u*z^2 - 2*v*z^2 - 
        2*y*z^2 + z^3)*lnbar[v]*lnbar[y])/(u*psi[u, v, y, z]) + 
     (2*v*y*(u^2 - 2*u*v + v^2 - 2*u*y - 2*v*y + y^2 + 2*u*z + 2*v*z + 
        2*y*z - 3*z^2)*lnbar[u]*lnbar[v]*lnbar[y])/psi[u, v, y, z] + 
     (z*(4*u^4 + 24*u^3*v - 56*u^2*v^2 + 24*u*v^3 + 4*v^4 + 24*u^3*y + 
        56*u^2*v*y + 56*u*v^2*y + 24*v^3*y - 56*u^2*y^2 + 56*u*v*y^2 - 
        56*v^2*y^2 + 24*u*y^3 + 24*v*y^3 + 4*y^4 - 15*u^3*z - 65*u^2*v*z - 
        65*u*v^2*z - 15*v^3*z - 65*u^2*y*z + 90*u*v*y*z - 65*v^2*y*z - 
        65*u*y^2*z - 65*v*y^2*z - 15*y^3*z + 21*u^2*z^2 + 54*u*v*z^2 + 
        21*v^2*z^2 + 54*u*y*z^2 + 54*v*y*z^2 + 21*y^2*z^2 - 13*u*z^3 - 
        13*v*z^3 - 13*y*z^3 + 3*z^4)*lnbar[z])/(4*u*psi[u, v, y, z]) - 
     (z*(-u^3 + u^2*v + u*v^2 - v^3 + u^2*y - 10*u*v*y + v^2*y + u*y^2 + 
        v*y^2 - y^3 + 3*u^2*z + 2*u*v*z + 3*v^2*z + 2*u*y*z + 2*v*y*z + 
        3*y^2*z - 3*u*z^2 - 3*v*z^2 - 3*y*z^2 + z^3)*I2[u, v, y]*lnbar[z])/
      (u*psi[u, v, y, z]) - (4*z*(u^2*v - 2*u*v^2 + v^3 + u^2*y + 4*u*v*y - 
        v^2*y - 2*u*y^2 - v*y^2 + y^3 - 2*u*v*z - 2*v^2*z - 2*u*y*z + 
        4*v*y*z - 2*y^2*z + v*z^2 + y*z^2)*lnbar[u]*lnbar[z])/
      psi[u, v, y, z] - (4*v*z*(u^3 - 2*u^2*v + u*v^2 - u^2*y + 4*u*v*y + 
        v^2*y - u*y^2 - 2*v*y^2 + y^3 - 2*u^2*z - 2*u*v*z + 4*u*y*z - 
        2*v*y*z - 2*y^2*z + u*z^2 + y*z^2)*lnbar[v]*lnbar[z])/
      (u*psi[u, v, y, z]) + (2*v*z*(u^2 - 2*u*v + v^2 + 2*u*y + 2*v*y - 
        3*y^2 - 2*u*z - 2*v*z + 2*y*z + z^2)*lnbar[u]*lnbar[v]*lnbar[z])/
      psi[u, v, y, z] - (4*y*z*(u^3 - u^2*v - u*v^2 + v^3 - 2*u^2*y + 
        4*u*v*y - 2*v^2*y + u*y^2 + v*y^2 - 2*u^2*z + 4*u*v*z - 2*v^2*z - 
        2*u*y*z - 2*v*y*z + u*z^2 + v*z^2)*lnbar[y]*lnbar[z])/
      (u*psi[u, v, y, z]) + (2*y*z*(u^2 + 2*u*v - 3*v^2 - 2*u*y + 2*v*y + 
        y^2 - 2*u*z + 2*v*z - 2*y*z + z^2)*lnbar[u]*lnbar[y]*lnbar[z])/
      psi[u, v, y, z] + (2*v*y*z*(-3*u^2 + 2*u*v + v^2 + 2*u*y - 2*v*y + 
        y^2 + 2*u*z - 2*v*z - 2*y*z + z^2)*lnbar[v]*lnbar[y]*lnbar[z])/
      (u*psi[u, v, y, z])
 
dFbar[0, 1, 0, 0][u_, v_, y_, z_] := 
       -(-41*u^4 + 164*u^3*v - 246*u^2*v^2 + 164*u*v^3 - 41*v^4 + 
        29*u^3*y - 29*u^2*v*y - 29*u*v^2*y + 29*v^3*y + 159*u^2*y^2 + 
        106*u*v*y^2 + 159*v^2*y^2 - 241*u*y^3 - 241*v*y^3 + 94*y^4 + 
        29*u^3*z - 29*u^2*v*z - 29*u*v^2*z + 29*v^3*z - 434*u^2*y*z + 
        20*u*v*y*z - 434*v^2*y*z + 241*u*y^2*z + 241*v*y^2*z + 164*y^3*z + 
        159*u^2*z^2 + 106*u*v*z^2 + 159*v^2*z^2 + 241*u*y*z^2 + 241*v*y*z^2 - 
        516*y^2*z^2 - 241*u*z^3 - 241*v*z^3 + 164*y*z^3 + 94*z^4)/
      (12*psi[u, v, y, z]) - ((u^3 - 3*u^2*v + 3*u*v^2 - v^3 - u^2*y - 
        2*u*v*y + 3*v^2*y - u*y^2 - 3*v*y^2 + y^3 - u^2*z - 2*u*v*z + 
        3*v^2*z + 10*u*y*z - 2*v*y*z - y^2*z - u*z^2 - 3*v*z^2 - y*z^2 + z^3)*
       Fbar[u, v, y, z])/psi[u, v, y, z] - 
     ((-u^3 + 3*u^2*v - 3*u*v^2 + v^3 + 3*u^2*y - 2*u*v*y - v^2*y - 3*u*y^2 - 
        v*y^2 + y^3 + 3*u^2*z - 2*u*v*z - v^2*z - 2*u*y*z + 10*v*y*z - 
        y^2*z - 3*u*z^2 - v*z^2 - y*z^2 + z^3)*Fbar[v, u, y, z])/
      psi[u, v, y, z] + (2*y*(u^2 - 2*u*v + v^2 - 2*u*y - 2*v*y + y^2 + 
        2*u*z + 2*v*z + 2*y*z - 3*z^2)*Fbar[y, u, v, z])/psi[u, v, y, z] + 
     (2*z*(u^2 - 2*u*v + v^2 + 2*u*y + 2*v*y - 3*y^2 - 2*u*z - 2*v*z + 
        2*y*z + z^2)*Fbar[z, u, v, y])/psi[u, v, y, z] + 
     (u*(u^3*v^2 - 3*u^2*v^3 + 3*u*v^4 - v^5 + 18*u^3*v*y - 95*u^2*v^2*y + 
        132*u*v^3*y - 55*v^4*y - 19*u^3*y^2 + 39*u^2*v*y^2 - 14*u*v^2*y^2 + 
        150*v^3*y^2 + 59*u^2*y^3 - 60*u*v*y^3 - 110*v^2*y^3 - 61*u*y^4 - 
        5*v*y^4 + 21*y^5 + 18*u^3*v*z - 95*u^2*v^2*z + 132*u*v^3*z - 
        55*v^4*z - 2*u^3*y*z - 70*u^2*v*y*z + 12*u*v^2*y*z - 252*v^3*y*z + 
        101*u^2*y^2*z + 124*u*v*y^2*z - 114*v^2*y^2*z - 268*u*y^3*z + 
        244*v*y^3*z + 177*y^4*z - 19*u^3*z^2 + 39*u^2*v*z^2 - 14*u*v^2*z^2 + 
        150*v^3*z^2 + 101*u^2*y*z^2 + 124*u*v*y*z^2 - 114*v^2*y*z^2 + 
        18*u*y^2*z^2 + 162*v*y^2*z^2 - 198*y^3*z^2 + 59*u^2*z^3 - 
        60*u*v*z^3 - 110*v^2*z^3 - 268*u*y*z^3 + 244*v*y*z^3 - 198*y^2*z^3 - 
        61*u*z^4 - 5*v*z^4 + 177*y*z^4 + 21*z^5)*lnbar[u])/
      (4*(v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2)*psi[u, v, y, z]) + 
     (u*(u^3*v - 3*u^2*v^2 + 3*u*v^3 - v^4 - u^3*y - 2*u^2*v*y + 3*u*v^2*y + 
        5*u^2*y^2 + u*v*y^2 + 6*v^2*y^2 - 7*u*y^3 - 8*v*y^3 + 3*y^4 - u^3*z - 
        2*u^2*v*z + 3*u*v^2*z + 6*u^2*y*z + 6*u*v*y*z - 36*v^2*y*z - 
        9*u*y^2*z + 24*v*y^2*z + 12*y^3*z + 5*u^2*z^2 + u*v*z^2 + 6*v^2*z^2 - 
        9*u*y*z^2 + 24*v*y*z^2 - 30*y^2*z^2 - 7*u*z^3 - 8*v*z^3 + 12*y*z^3 + 
        3*z^4)*I2[v, y, z]*lnbar[u])/((v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + 
        z^2)*psi[u, v, y, z]) + ((-8*u^4 + 31*u^3*v - 45*u^2*v^2 + 29*u*v^3 - 
        7*v^4 + 12*u^3*y - 9*u^2*v*y - 14*u*v^2*y + 11*v^3*y + 12*u^2*y^2 + 
        5*u*v*y^2 + 11*v^2*y^2 - 28*u*y^3 - 27*v*y^3 + 12*y^4 + 12*u^3*z - 
        9*u^2*v*z - 14*u*v^2*z + 11*v^3*z + 48*u^2*y*z - 2*u*v*y*z - 
        102*v^2*y*z - 52*u*y^2*z + 107*v*y^2*z - 8*y^3*z + 12*u^2*z^2 + 
        5*u*v*z^2 + 11*v^2*z^2 - 52*u*y*z^2 + 107*v*y*z^2 - 8*y^2*z^2 - 
        28*u*z^3 - 27*v*z^3 - 8*y*z^3 + 12*z^4)*lnbar[v])/
      (4*psi[u, v, y, z]) + ((-u^3 + 3*u^2*v - 3*u*v^2 + v^3 + 3*u^2*y - 
        2*u*v*y - v^2*y - 3*u*y^2 - v*y^2 + y^3 + 3*u^2*z - 2*u*v*z - v^2*z - 
        2*u*y*z + 10*v*y*z - y^2*z - 3*u*z^2 - v*z^2 - y*z^2 + z^3)*
       I2[u, y, z]*lnbar[v])/psi[u, v, y, z] - 
     (2*u*(u^3*v*y - 5*u^2*v^2*y + 7*u*v^3*y - 3*v^4*y - u^3*y^2 + 
        2*u^2*v*y^2 - u*v^2*y^2 + 8*v^3*y^2 + 3*u^2*y^3 - 3*u*v*y^3 - 
        6*v^2*y^3 - 3*u*y^4 + y^5 + u^3*v*z - 5*u^2*v^2*z + 7*u*v^3*z - 
        3*v^4*z + 2*u^3*y*z - 12*u^2*v*y*z + 18*u*v^2*y*z - 24*v^3*y*z - 
        3*u^2*y^2*z + 3*u*v*y^2*z + 6*v^2*y^2*z + 4*u*y^3*z + 24*v*y^3*z - 
        3*y^4*z - u^3*z^2 + 2*u^2*v*z^2 - u*v^2*z^2 + 8*v^3*z^2 - 
        3*u^2*y*z^2 + 3*u*v*y*z^2 + 6*v^2*y*z^2 - 2*u*y^2*z^2 - 
        48*v*y^2*z^2 + 2*y^3*z^2 + 3*u^2*z^3 - 3*u*v*z^3 - 6*v^2*z^3 + 
        4*u*y*z^3 + 24*v*y*z^3 + 2*y^2*z^3 - 3*u*z^4 - 3*y*z^4 + z^5)*
       lnbar[u]*lnbar[v])/((v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2)*
       psi[u, v, y, z]) + (y*(10*u + 10*v - 9*y + 10*z)*
       (-u^2 + 2*u*v - v^2 + 2*u*y + 2*v*y - y^2 - 2*u*z - 2*v*z - 2*y*z + 
        3*z^2)*lnbar[y])/(2*psi[u, v, y, z]) - 
     (2*y*(u^2 - 2*u*v + v^2 - 2*u*y - 2*v*y + y^2 + 2*u*z + 2*v*z + 2*y*z - 
        3*z^2)*I2[u, v, z]*lnbar[y])/psi[u, v, y, z] - 
     (2*u*y*(u^3*v - 5*u^2*v^2 + 7*u*v^3 - 3*v^4 - u^3*y + 2*u^2*v*y - 
        u*v^2*y + 8*v^3*y + 3*u^2*y^2 - 3*u*v*y^2 - 6*v^2*y^2 - 3*u*y^3 + 
        y^4 - u^3*z + 2*u^2*v*z - 9*u*v^2*z + 10*u^2*y*z - 2*u*v*y*z - 
        36*v^2*y*z - 21*u*y^2*z + 24*v*y^2*z + 12*y^3*z + 3*u^2*z^2 + 
        13*u*v*z^2 + 18*v^2*z^2 + 3*u*y*z^2 + 32*v*y*z^2 - 18*y^2*z^2 - 
        11*u*z^3 - 24*v*z^3 - 4*y*z^3 + 9*z^4)*lnbar[u]*lnbar[y])/
      ((v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2)*psi[u, v, y, z]) - 
     (2*y*(-u - v + y + z)*(u^2 - 2*u*v + v^2 - 2*u*y - 2*v*y + y^2 - 2*u*z + 
        6*v*z - 2*y*z + z^2)*lnbar[v]*lnbar[y])/psi[u, v, y, z] - 
     (u*y*(-(u^3*v) + 5*u^2*v^2 - 7*u*v^3 + 3*v^4 + u^3*y - 2*u^2*v*y + 
        u*v^2*y - 8*v^3*y - 3*u^2*y^2 + 3*u*v*y^2 + 6*v^2*y^2 + 3*u*y^3 - 
        y^4 - u^3*z + 6*u^2*v*z - 9*u*v^2*z + 12*v^3*z - 2*u^2*y*z + 
        6*u*v*y*z + 24*v^2*y*z + 3*u*y^2*z - 36*v*y^2*z + 5*u^2*z^2 - 
        9*u*v*z^2 - 30*v^2*z^2 + u*y*z^2 + 24*v*y*z^2 + 6*y^2*z^2 - 7*u*z^3 + 
        12*v*z^3 - 8*y*z^3 + 3*z^4)*lnbar[u]*lnbar[v]*lnbar[y])/
      ((v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2)*psi[u, v, y, z]) + 
     (z*(-10*u - 10*v - 10*y + 9*z)*(u^2 - 2*u*v + v^2 + 2*u*y + 2*v*y - 
        3*y^2 - 2*u*z - 2*v*z + 2*y*z + z^2)*lnbar[z])/(2*psi[u, v, y, z]) - 
     (2*z*(u^2 - 2*u*v + v^2 + 2*u*y + 2*v*y - 3*y^2 - 2*u*z - 2*v*z + 
        2*y*z + z^2)*I2[u, v, y]*lnbar[z])/psi[u, v, y, z] - 
     (2*u*z*(u^3*v - 5*u^2*v^2 + 7*u*v^3 - 3*v^4 - u^3*y + 2*u^2*v*y - 
        9*u*v^2*y + 3*u^2*y^2 + 13*u*v*y^2 + 18*v^2*y^2 - 11*u*y^3 - 
        24*v*y^3 + 9*y^4 - u^3*z + 2*u^2*v*z - u*v^2*z + 8*v^3*z + 
        10*u^2*y*z - 2*u*v*y*z - 36*v^2*y*z + 3*u*y^2*z + 32*v*y^2*z - 
        4*y^3*z + 3*u^2*z^2 - 3*u*v*z^2 - 6*v^2*z^2 - 21*u*y*z^2 + 
        24*v*y*z^2 - 18*y^2*z^2 - 3*u*z^3 + 12*y*z^3 + z^4)*lnbar[u]*
       lnbar[z])/((v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2)*
       psi[u, v, y, z]) - (2*z*(-u - v + y + z)*(u^2 - 2*u*v + v^2 - 2*u*y + 
        6*v*y + y^2 - 2*u*z - 2*v*z - 2*y*z + z^2)*lnbar[v]*lnbar[z])/
      psi[u, v, y, z] + (u*z*(u^3*v - 5*u^2*v^2 + 7*u*v^3 - 3*v^4 + u^3*y - 
        6*u^2*v*y + 9*u*v^2*y - 12*v^3*y - 5*u^2*y^2 + 9*u*v*y^2 + 
        30*v^2*y^2 + 7*u*y^3 - 12*v*y^3 - 3*y^4 - u^3*z + 2*u^2*v*z - 
        u*v^2*z + 8*v^3*z + 2*u^2*y*z - 6*u*v*y*z - 24*v^2*y*z - u*y^2*z - 
        24*v*y^2*z + 8*y^3*z + 3*u^2*z^2 - 3*u*v*z^2 - 6*v^2*z^2 - 
        3*u*y*z^2 + 36*v*y*z^2 - 6*y^2*z^2 - 3*u*z^3 + z^4)*lnbar[u]*lnbar[v]*
       lnbar[z])/((v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2)*
       psi[u, v, y, z]) - (8*y*z*(u - v - y + z)*(-u + v - y + z)*lnbar[y]*
       lnbar[z])/psi[u, v, y, z] + 
     (2*u*y*z*(-u^3 + 4*u^2*v - 9*u*v^2 + 6*v^3 + 4*u^2*y + 2*u*v*y - 
        6*v^2*y - 9*u*y^2 - 6*v*y^2 + 6*y^3 + 4*u^2*z + 2*u*v*z - 6*v^2*z + 
        2*u*y*z + 28*v*y*z - 6*y^2*z - 9*u*z^2 - 6*v*z^2 - 6*y*z^2 + 6*z^3)*
       lnbar[u]*lnbar[y]*lnbar[z])/((v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2)*
       psi[u, v, y, z]) + (2*y*z*(u^2 + 2*u*v - 3*v^2 - 2*u*y + 2*v*y + y^2 - 
        2*u*z + 2*v*z - 2*y*z + z^2)*lnbar[v]*lnbar[y]*lnbar[z])/
      psi[u, v, y, z]
 
dG[1, 0, 0, 0, 0][w_, u_, z_, v_, y_] := 
    -((u*(u - w - z)*F[u, v, y, z])/(w*lambda[u, w, z])) + 
     ((u + w - z)*z*F[z, u, v, y])/(w*lambda[u, w, z]) + 
     ((u - w - z)*(u + w - z)*I2[v, w, y])/(w*lambda[u, w, z]) + 
     (v*(-v + w + y)*F[v, u, y, z])/(w*lambda[v, w, y]) + 
     ((v + w - y)*y*F[y, u, v, z])/(w*lambda[v, w, y]) - 
     ((v + w - y)*(-v + w + y)*I2[u, w, z])/(w*lambda[v, w, y]) + 
     (-11*u^3*v^2 - 11*u^2*v^3 - 6*u^3*v*w + 10*u^2*v^2*w - 6*u*v^3*w + 
       17*u^3*w^2 + 58*u^2*v*w^2 + 58*u*v^2*w^2 + 17*v^3*w^2 - 57*u^2*w^3 - 
       104*u*v*w^3 - 57*v^2*w^3 + 52*u*w^4 + 52*v*w^4 - 12*w^5 + 22*u^3*v*y + 
       11*u^2*v^2*y - 6*u^3*w*y - 14*u^2*v*w*y + 6*u*v^2*w*y + 58*u^2*w^2*y + 
       96*u*v*w^2*y - 17*v^2*w^2*y - 104*u*w^3*y - 104*v*w^3*y + 52*w^4*y - 
       11*u^3*y^2 + 11*u^2*v*y^2 + 10*u^2*w*y^2 + 6*u*v*w*y^2 + 
       58*u*w^2*y^2 - 17*v*w^2*y^2 - 57*w^3*y^2 - 11*u^2*y^3 - 6*u*w*y^3 + 
       17*w^2*y^3 + 11*u^2*v^2*z + 22*u*v^3*z + 6*u^2*v*w*z - 14*u*v^2*w*z - 
       6*v^3*w*z - 17*u^2*w^2*z + 96*u*v*w^2*z + 58*v^2*w^2*z - 104*u*w^3*z - 
       104*v*w^3*z + 52*w^4*z - 22*u^2*v*y*z - 22*u*v^2*y*z + 6*u^2*w*y*z + 
       16*u*v*w*y*z + 6*v^2*w*y*z + 96*u*w^2*y*z + 96*v*w^2*y*z - 
       104*w^3*y*z + 11*u^2*y^2*z - 22*u*v*y^2*z - 14*u*w*y^2*z + 
       6*v*w*y^2*z + 58*w^2*y^2*z + 22*u*y^3*z - 6*w*y^3*z + 11*u*v^2*z^2 - 
       11*v^3*z^2 + 6*u*v*w*z^2 + 10*v^2*w*z^2 - 17*u*w^2*z^2 + 
       58*v*w^2*z^2 - 57*w^3*z^2 - 22*u*v*y*z^2 + 11*v^2*y*z^2 + 
       6*u*w*y*z^2 - 14*v*w*y*z^2 + 58*w^2*y*z^2 + 11*u*y^2*z^2 + 
       11*v*y^2*z^2 + 10*w*y^2*z^2 - 11*y^3*z^2 - 11*v^2*z^3 - 6*v*w*z^3 + 
       17*w^2*z^3 + 22*v*y*z^3 - 6*w*y*z^3 - 11*y^2*z^3)/
      (12*w*lambda[u, w, z]*lambda[v, w, y]) + 
     ((-(u^2*v^2) + u^2*v*w + u*v^2*w - u*w^3 - v*w^3 + w^4 + 2*u^2*v*y + 
        u^2*w*y - 2*u*v*w*y - w^3*y - u^2*y^2 + u*w*y^2 + 2*u*v^2*z - 
        2*u*v*w*z + v^2*w*z - w^3*z - 4*u*v*y*z - 2*u*w*y*z - 2*v*w*y*z + 
        2*u*y^2*z + w*y^2*z - v^2*z^2 + v*w*z^2 + 2*v*y*z^2 + w*y*z^2 - 
        y^2*z^2)*G[w, u, z, v, y])/(w*lambda[u, w, z]*lambda[v, w, y]) - 
     (u*(u - w - z)*I2[v, w, y]*lnbar[u])/(w*lambda[u, w, z]) - 
     (u*(-(u^2*v^2) - 2*u^2*v*w + u*v^2*w + 3*u^2*w^2 + 6*u*v*w^2 - 7*u*w^3 - 
        4*v*w^3 + 4*w^4 + 2*u^2*v*y - 2*u^2*w*y - 2*u*v*w*y + 6*u*w^2*y - 
        4*w^3*y - u^2*y^2 + u*w*y^2 + u*v^2*z + 6*u*v*w*z - 7*u*w^2*z + 
        8*v*w^2*z - 8*w^3*z - 2*u*v*y*z + 6*u*w*y*z + 8*w^2*y*z + u*y^2*z - 
        4*v*w*z^2 + 4*w^2*z^2 - 4*w*y*z^2)*lnbar[u])/
      (4*w*lambda[u, w, z]*lambda[v, w, y]) - 
     (v*(v - w - y)*I2[u, w, z]*lnbar[v])/(w*lambda[v, w, y]) - 
     (v*(-(u^2*v^2) + u^2*v*w - 2*u*v^2*w + 6*u*v*w^2 + 3*v^2*w^2 - 4*u*w^3 - 
        7*v*w^3 + 4*w^4 + u^2*v*y + 6*u*v*w*y + 8*u*w^2*y - 7*v*w^2*y - 
        8*w^3*y - 4*u*w*y^2 + 4*w^2*y^2 + 2*u*v^2*z - 2*u*v*w*z - 2*v^2*w*z + 
        6*v*w^2*z - 4*w^3*z - 2*u*v*y*z + 6*v*w*y*z + 8*w^2*y*z - 4*w*y^2*z - 
        v^2*z^2 + v*w*z^2 + v*y*z^2)*lnbar[v])/(4*w*lambda[u, w, z]*
       lambda[v, w, y]) + ((v + w - y)*y*I2[u, w, z]*lnbar[y])/
      (w*lambda[v, w, y]) - (y*(-4*u*v^2*w + 8*u*v*w^2 + 4*v^2*w^2 - 
        4*u*w^3 - 8*v*w^3 + 4*w^4 + u^2*v*y + u^2*w*y + 6*u*v*w*y + 
        6*u*w^2*y - 7*v*w^2*y - 7*w^3*y - u^2*y^2 - 2*u*w*y^2 + 3*w^2*y^2 - 
        4*v^2*w*z + 8*v*w^2*z - 4*w^3*z - 2*u*v*y*z - 2*u*w*y*z + 6*v*w*y*z + 
        6*w^2*y*z + 2*u*y^2*z - 2*w*y^2*z + v*y*z^2 + w*y*z^2 - y^2*z^2)*
       lnbar[y])/(4*w*lambda[u, w, z]*lambda[v, w, y]) + 
     ((u + w - z)*z*I2[v, w, y]*lnbar[z])/(w*lambda[u, w, z]) - 
     (z*(-4*u^2*v*w + 4*u^2*w^2 + 8*u*v*w^2 - 8*u*w^3 - 4*v*w^3 + 4*w^4 - 
        4*u^2*w*y + 8*u*w^2*y - 4*w^3*y + u*v^2*z + 6*u*v*w*z + v^2*w*z - 
        7*u*w^2*z + 6*v*w^2*z - 7*w^3*z - 2*u*v*y*z + 6*u*w*y*z - 2*v*w*y*z + 
        6*w^2*y*z + u*y^2*z + w*y^2*z - v^2*z^2 - 2*v*w*z^2 + 3*w^2*z^2 + 
        2*v*y*z^2 - 2*w*y*z^2 - y^2*z^2)*lnbar[z])/(4*w*lambda[u, w, z]*
       lambda[v, w, y])
 
dG[0, 1, 0, 0, 0][w_, u_, z_, v_, y_] := 
     (19*u^2 + 28*u*v - 27*u*w - 28*v*w + 8*w^2 + 28*u*y - 28*w*y + 
       3*u*z - 28*v*z - 8*w*z - 28*y*z - 22*z^2)/(12*lambda[u, w, z]) + 
     ((u - w + z)*F[u, v, y, z])/lambda[u, w, z] - 
     (2*z*F[z, u, v, y])/lambda[u, w, z] + ((u - w - z)*G[w, u, z, v, y])/
      lambda[u, w, z] - (2*(u - w - z)*I2[v, w, y])/lambda[u, w, z] - 
     (u*(u - w + z)*lnbar[u])/(4*lambda[u, w, z]) + 
     ((u - w + z)*I2[v, w, y]*lnbar[u])/lambda[u, w, z] - 
     (v*(u - w - z)*lnbar[v])/lambda[u, w, z] - (y*(u - w - z)*lnbar[y])/
      lambda[u, w, z] + (z^2*lnbar[z])/(2*lambda[u, w, z]) - 
     (2*z*I2[v, w, y]*lnbar[z])/lambda[u, w, z]
 
dH[1, 0, 0, 0, 0, 0][u_, v_, w_, x_, y_, z_] := 
     (y*F[y, u, v, z])/chi[u, v, w, x, y, z] + 
     (y*F[y, u, w, x])/chi[u, v, w, x, y, z] - (y*G[y, v, w, x, z])/
      chi[u, v, w, x, y, z] + (v*(u*x + v*x - 2*w*x - x^2 + u*y - v*y + x*y - 
        u*z + v*z + x*z)*F[v, u, y, z])/(chi[u, v, w, x, y, z]*
       lambda[u, v, x]) + (v*(u*x + v*x - 2*w*x - x^2 + u*y - v*y + x*y - 
        u*z + v*z + x*z)*F[v, w, x, z])/(chi[u, v, w, x, y, z]*
       lambda[u, v, x]) + (x*(u*v - v^2 - u*w + v*w + v*x + w*x + u*y + v*y - 
        x*y - 2*v*z)*F[x, u, w, y])/(chi[u, v, w, x, y, z]*lambda[u, v, x]) + 
     (x*(u*v - v^2 - u*w + v*w + v*x + w*x + u*y + v*y - x*y - 2*v*z)*
       F[x, v, w, z])/(chi[u, v, w, x, y, z]*lambda[u, v, x]) - 
     (v*(u*x + v*x - 2*w*x - x^2 + u*y - v*y + x*y - u*z + v*z + x*z)*
       G[v, u, x, w, y])/(chi[u, v, w, x, y, z]*lambda[u, v, x]) - 
     (x*(u*v - v^2 - u*w + v*w + v*x + w*x + u*y + v*y - x*y - 2*v*z)*
       G[x, u, v, y, z])/(chi[u, v, w, x, y, z]*lambda[u, v, x]) - 
     (2*(2*u*v*x - u*w*x - v*w*x + w*x^2 + u^2*y - u*v*y - u*x*y - u*v*z + 
        v^2*z - v*x*z)*I2[u, w, z])/(chi[u, v, w, x, y, z]*lambda[u, v, x]) + 
     (w*(-(u*x) + w*x + u*y - w*y + u*z - 2*v*z + w*z + x*z + y*z - z^2)*
       F[w, u, x, y])/(chi[u, v, w, x, y, z]*lambda[u, w, z]) + 
     (w*(-(u*x) + w*x + u*y - w*y + u*z - 2*v*z + w*z + x*z + y*z - z^2)*
       F[w, v, x, z])/(chi[u, v, w, x, y, z]*lambda[u, w, z]) + 
     (z*(-(u*v) + u*w + v*w - w^2 - 2*w*x + u*y + w*y + v*z + w*z - y*z)*
       F[z, u, v, y])/(chi[u, v, w, x, y, z]*lambda[u, w, z]) + 
     (z*(-(u*v) + u*w + v*w - w^2 - 2*w*x + u*y + w*y + v*z + w*z - y*z)*
       F[z, v, w, x])/(chi[u, v, w, x, y, z]*lambda[u, w, z]) - 
     (w*(-(u*x) + w*x + u*y - w*y + u*z - 2*v*z + w*z + x*z + y*z - z^2)*
       G[w, u, z, v, y])/(chi[u, v, w, x, y, z]*lambda[u, w, z]) - 
     (z*(-(u*v) + u*w + v*w - w^2 - 2*w*x + u*y + w*y + v*z + w*z - y*z)*
       G[z, u, w, x, y])/(chi[u, v, w, x, y, z]*lambda[u, w, z]) + 
     (2*(u*w*x - w^2*x - u^2*y + u*w*y + u*v*z - 2*u*w*z + v*w*z + w*x*z + 
        u*y*z - v*z^2)*I2[u, v, x])/(chi[u, v, w, x, y, z]*lambda[u, w, z]) - 
     (30*u^4*v*x - 15*u^3*v^2*x - 15*u^2*v^3*x - 30*u^4*w*x - 59*u^3*v*w*x + 
       59*u^2*v^2*w*x + 30*u*v^3*w*x + 74*u^3*w^2*x + 14*u^2*v*w^2*x - 
       73*u*v^2*w^2*x - 15*v^3*w^2*x - 58*u^2*w^3*x + 29*u*v*w^3*x + 
       29*v^2*w^3*x + 14*u*w^4*x - 14*v*w^4*x - 15*u^3*v*x^2 + 
       30*u^2*v^2*x^2 + 74*u^3*w*x^2 + 3*u^2*v*w*x^2 - 46*u*v^2*w*x^2 - 
       148*u^2*w^2*x^2 + 11*u*v*w^2*x^2 + 16*v^2*w^2*x^2 + 88*u*w^3*x^2 + 
       v*w^3*x^2 - 14*w^4*x^2 - 15*u^2*v*x^3 - 58*u^2*w*x^3 + 2*u*v*w*x^3 + 
       88*u*w^2*x^3 + 13*v*w^2*x^3 - 30*w^3*x^3 + 14*u*w*x^4 - 14*w^2*x^4 + 
       u^5*y + 13*u^4*v*y - 29*u^3*v^2*y + 15*u^2*v^3*y + 13*u^4*w*y - 
       56*u^3*v*w*y + 73*u^2*v^2*w*y - 30*u*v^3*w*y - 29*u^3*w^2*y + 
       73*u^2*v*w^2*y - 59*u*v^2*w^2*y + 15*v^3*w^2*y + 15*u^2*w^3*y - 
       30*u*v*w^3*y + 15*v^2*w^3*y + 13*u^4*x*y + 56*u^3*v*x*y - 
       15*u^2*v^2*x*y - 112*u^3*w*x*y - 114*u^2*v*w*x*y + 2*u*v^2*w*x*y + 
       157*u^2*w^2*x*y + 116*u*v*w^2*x*y + 13*v^2*w^2*x*y - 58*u*w^3*x*y - 
       58*v*w^3*x*y - 29*u^3*x^2*y - 15*u^2*v*x^2*y + 157*u^2*w*x^2*y + 
       86*u*v*w*x^2*y - 171*u*w^2*x^2*y - 71*v*w^2*x^2*y + 43*w^3*x^2*y + 
       15*u^2*x^3*y - 58*u*w*x^3*y + 43*w^2*x^3*y - u^4*y^2 + 16*u^3*v*y^2 - 
       15*u^2*v^2*y^2 + 16*u^3*w*y^2 - 60*u^2*v*w*y^2 + 44*u*v^2*w*y^2 - 
       15*u^2*w^2*y^2 + 44*u*v*w^2*y^2 - 29*v^2*w^2*y^2 + 16*u^3*x*y^2 + 
       30*u^2*v*x*y^2 - 60*u^2*w*x*y^2 - 88*u*v*w*x*y^2 + 44*u*w^2*x*y^2 + 
       58*v*w^2*x*y^2 - 15*u^2*x^2*y^2 + 44*u*w*x^2*y^2 - 29*w^2*x^2*y^2 - 
       30*u^4*v*z + 74*u^3*v^2*z - 58*u^2*v^3*z + 14*u*v^4*z + 30*u^4*w*z - 
       59*u^3*v*w*z + 14*u^2*v^2*w*z + 29*u*v^3*w*z - 14*v^4*w*z - 
       15*u^3*w^2*z + 59*u^2*v*w^2*z - 73*u*v^2*w^2*z + 29*v^3*w^2*z - 
       15*u^2*w^3*z + 30*u*v*w^3*z - 15*v^2*w^3*z - 59*u^3*v*x*z + 
       3*u^2*v^2*x*z + 2*u*v^3*x*z - 59*u^3*w*x*z + 224*u^2*v*w*x*z - 
       55*u*v^2*w*x*z + 114*v^3*w*x*z + 3*u^2*w^2*x*z - 55*u*v*w^2*x*z - 
       234*v^2*w^2*x*z + 2*u*w^3*x*z + 114*v*w^3*x*z + 59*u^2*v*x^2*z - 
       46*u*v^2*x^2*z + 14*u^2*w*x^2*z - 55*u*v*w*x^2*z - 200*v^2*w*x^2*z + 
       11*u*w^2*x^2*z + 204*v*w^2*x^2*z + 13*w^3*x^2*z + 30*u*v*x^3*z + 
       29*u*w*x^3*z + 114*v*w*x^3*z + w^2*x^3*z - 14*w*x^4*z + 13*u^4*y*z - 
       112*u^3*v*y*z + 157*u^2*v^2*y*z - 58*u*v^3*y*z + 56*u^3*w*y*z - 
       114*u^2*v*w*y*z + 116*u*v^2*w*y*z - 58*v^3*w*y*z - 15*u^2*w^2*y*z + 
       2*u*v*w^2*y*z + 13*v^2*w^2*y*z - 56*u^3*x*y*z - 114*u^2*v*x*y*z + 
       86*u*v^2*x*y*z - 114*u^2*w*x*y*z - 4*u*v*w*x*y*z + 58*v^2*w*x*y*z + 
       86*u*w^2*x*y*z + 58*v*w^2*x*y*z + 73*u^2*x^2*y*z + 2*u*v*x^2*y*z + 
       116*u*w*x^2*y*z + 58*v*w*x^2*y*z - 71*w^2*x^2*y*z - 30*u*x^3*y*z - 
       58*w*x^3*y*z + 16*u^3*y^2*z - 60*u^2*v*y^2*z + 44*u*v^2*y^2*z + 
       30*u^2*w*y^2*z - 88*u*v*w*y^2*z + 58*v^2*w*y^2*z - 60*u^2*x*y^2*z - 
       88*u*v*x*y^2*z - 88*u*w*x*y^2*z - 116*v*w*x*y^2*z + 44*u*x^2*y^2*z + 
       58*w*x^2*y^2*z + 74*u^3*v*z^2 - 148*u^2*v^2*z^2 + 88*u*v^3*z^2 - 
       14*v^4*z^2 - 15*u^3*w*z^2 + 3*u^2*v*w*z^2 + 11*u*v^2*w*z^2 + 
       v^3*w*z^2 + 30*u^2*w^2*z^2 - 46*u*v*w^2*z^2 + 16*v^2*w^2*z^2 + 
       14*u^2*v*x*z^2 + 11*u*v^2*x*z^2 + 13*v^3*x*z^2 + 59*u^2*w*x*z^2 - 
       55*u*v*w*x*z^2 + 204*v^2*w*x*z^2 - 46*u*w^2*x*z^2 - 200*v*w^2*x*z^2 - 
       73*u*v*x^2*z^2 + 16*v^2*x^2*z^2 - 73*u*w*x^2*z^2 - 234*v*w*x^2*z^2 + 
       16*w^2*x^2*z^2 - 15*v*x^3*z^2 + 29*w*x^3*z^2 - 29*u^3*y*z^2 + 
       157*u^2*v*y*z^2 - 171*u*v^2*y*z^2 + 43*v^3*y*z^2 - 15*u^2*w*y*z^2 + 
       86*u*v*w*y*z^2 - 71*v^2*w*y*z^2 + 73*u^2*x*y*z^2 + 116*u*v*x*y*z^2 - 
       71*v^2*x*y*z^2 + 2*u*w*x*y*z^2 + 58*v*w*x*y*z^2 - 59*u*x^2*y*z^2 + 
       13*v*x^2*y*z^2 + 13*w*x^2*y*z^2 + 15*x^3*y*z^2 - 15*u^2*y^2*z^2 + 
       44*u*v*y^2*z^2 - 29*v^2*y^2*z^2 + 44*u*x*y^2*z^2 + 58*v*x*y^2*z^2 - 
       29*x^2*y^2*z^2 - 58*u^2*v*z^3 + 88*u*v^2*z^3 - 30*v^3*z^3 - 
       15*u^2*w*z^3 + 2*u*v*w*z^3 + 13*v^2*w*z^3 + 29*u*v*x*z^3 + v^2*x*z^3 + 
       30*u*w*x*z^3 + 114*v*w*x*z^3 + 29*v*x^2*z^3 - 15*w*x^2*z^3 + 
       15*u^2*y*z^3 - 58*u*v*y*z^3 + 43*v^2*y*z^3 - 30*u*x*y*z^3 - 
       58*v*x*y*z^3 + 15*x^2*y*z^3 + 14*u*v*z^4 - 14*v^2*z^4 - 14*v*x*z^4)/
      (6*chi[u, v, w, x, y, z]*lambda[u, v, x]*lambda[u, w, z]) - 
     ((2*u^3*v*x - 2*u^3*w*x - 3*u^2*v*w*x - u*v^2*w*x + 3*u^2*w^2*x + 
        2*u*v*w^2*x + v^2*w^2*x - u*w^3*x - v*w^3*x + 3*u^2*w*x^2 + 
        2*u*v*w*x^2 - 4*u*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - u*w*x^3 + 
        w^2*x^3 + u^4*y - u^3*v*y - u^3*w*y + u*v^2*w*y + u*v*w^2*y - 
        v^2*w^2*y - u^3*x*y - 2*u*v*w*x*y + u*w^2*x*y + 2*v*w^2*x*y + 
        u*w*x^2*y - w^2*x^2*y - 2*u^3*v*z + 3*u^2*v^2*z - u*v^3*z + 
        2*u^3*w*z - 3*u^2*v*w*z + 2*u*v^2*w*z - v^3*w*z - u*v*w^2*z + 
        v^2*w^2*z - 3*u^2*v*x*z + 2*u*v^2*x*z - 3*u^2*w*x*z + v^2*w*x*z + 
        2*u*w^2*x*z + v*w^2*x*z - u*v*x^2*z + 2*u*w*x^2*z + v*w*x^2*z - 
        2*w^2*x^2*z - w*x^3*z - u^3*y*z + u*v^2*y*z - 2*u*v*w*y*z + 
        2*v^2*w*y*z - 2*u*v*x*y*z - 2*u*w*x*y*z - 4*v*w*x*y*z + u*x^2*y*z + 
        2*w*x^2*y*z + 3*u^2*v*z^2 - 4*u*v^2*z^2 + v^3*z^2 + 2*u*v*w*z^2 - 
        2*v^2*w*z^2 + 2*u*v*x*z^2 - 2*v^2*x*z^2 - u*w*x*z^2 + v*w*x*z^2 + 
        v*x^2*z^2 + w*x^2*z^2 + u*v*y*z^2 - v^2*y*z^2 + u*x*y*z^2 + 
        2*v*x*y*z^2 - x^2*y*z^2 - u*v*z^3 + v^2*z^3 - v*x*z^3)*F[u, v, y, z])/
      (chi[u, v, w, x, y, z]*lambda[u, v, x]*lambda[u, w, z]) - 
     ((2*u^3*v*x - 2*u^3*w*x - 3*u^2*v*w*x - u*v^2*w*x + 3*u^2*w^2*x + 
        2*u*v*w^2*x + v^2*w^2*x - u*w^3*x - v*w^3*x + 3*u^2*w*x^2 + 
        2*u*v*w*x^2 - 4*u*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - u*w*x^3 + 
        w^2*x^3 + u^4*y - u^3*v*y - u^3*w*y + u*v^2*w*y + u*v*w^2*y - 
        v^2*w^2*y - u^3*x*y - 2*u*v*w*x*y + u*w^2*x*y + 2*v*w^2*x*y + 
        u*w*x^2*y - w^2*x^2*y - 2*u^3*v*z + 3*u^2*v^2*z - u*v^3*z + 
        2*u^3*w*z - 3*u^2*v*w*z + 2*u*v^2*w*z - v^3*w*z - u*v*w^2*z + 
        v^2*w^2*z - 3*u^2*v*x*z + 2*u*v^2*x*z - 3*u^2*w*x*z + v^2*w*x*z + 
        2*u*w^2*x*z + v*w^2*x*z - u*v*x^2*z + 2*u*w*x^2*z + v*w*x^2*z - 
        2*w^2*x^2*z - w*x^3*z - u^3*y*z + u*v^2*y*z - 2*u*v*w*y*z + 
        2*v^2*w*y*z - 2*u*v*x*y*z - 2*u*w*x*y*z - 4*v*w*x*y*z + u*x^2*y*z + 
        2*w*x^2*y*z + 3*u^2*v*z^2 - 4*u*v^2*z^2 + v^3*z^2 + 2*u*v*w*z^2 - 
        2*v^2*w*z^2 + 2*u*v*x*z^2 - 2*v^2*x*z^2 - u*w*x*z^2 + v*w*x*z^2 + 
        v*x^2*z^2 + w*x^2*z^2 + u*v*y*z^2 - v^2*y*z^2 + u*x*y*z^2 + 
        2*v*x*y*z^2 - x^2*y*z^2 - u*v*z^3 + v^2*z^3 - v*x*z^3)*F[u, w, x, y])/
      (chi[u, v, w, x, y, z]*lambda[u, v, x]*lambda[u, w, z]) + 
     ((2*u^3*v*x - 2*u^3*w*x - 3*u^2*v*w*x - u*v^2*w*x + 3*u^2*w^2*x + 
        2*u*v*w^2*x + v^2*w^2*x - u*w^3*x - v*w^3*x + 3*u^2*w*x^2 + 
        2*u*v*w*x^2 - 4*u*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - u*w*x^3 + 
        w^2*x^3 + u^4*y - u^3*v*y - u^3*w*y + u*v^2*w*y + u*v*w^2*y - 
        v^2*w^2*y - u^3*x*y - 2*u*v*w*x*y + u*w^2*x*y + 2*v*w^2*x*y + 
        u*w*x^2*y - w^2*x^2*y - 2*u^3*v*z + 3*u^2*v^2*z - u*v^3*z + 
        2*u^3*w*z - 3*u^2*v*w*z + 2*u*v^2*w*z - v^3*w*z - u*v*w^2*z + 
        v^2*w^2*z - 3*u^2*v*x*z + 2*u*v^2*x*z - 3*u^2*w*x*z + v^2*w*x*z + 
        2*u*w^2*x*z + v*w^2*x*z - u*v*x^2*z + 2*u*w*x^2*z + v*w*x^2*z - 
        2*w^2*x^2*z - w*x^3*z - u^3*y*z + u*v^2*y*z - 2*u*v*w*y*z + 
        2*v^2*w*y*z - 2*u*v*x*y*z - 2*u*w*x*y*z - 4*v*w*x*y*z + u*x^2*y*z + 
        2*w*x^2*y*z + 3*u^2*v*z^2 - 4*u*v^2*z^2 + v^3*z^2 + 2*u*v*w*z^2 - 
        2*v^2*w*z^2 + 2*u*v*x*z^2 - 2*v^2*x*z^2 - u*w*x*z^2 + v*w*x*z^2 + 
        v*x^2*z^2 + w*x^2*z^2 + u*v*y*z^2 - v^2*y*z^2 + u*x*y*z^2 + 
        2*v*x*y*z^2 - x^2*y*z^2 - u*v*z^3 + v^2*z^3 - v*x*z^3)*
       G[u, v, x, w, z])/(chi[u, v, w, x, y, z]*lambda[u, v, x]*
       lambda[u, w, z]) + (2*(u^3*v*x + u^2*v^2*x - u^3*w*x - 2*u^2*v*w*x - 
        3*u*v^2*w*x + u^2*w^2*x + 3*u*v*w^2*x + 2*v^2*w^2*x - 2*v*w^3*x - 
        u^2*v*x^2 + 2*u^2*w*x^2 + 4*u*v*w*x^2 - 2*u*w^2*x^2 - 3*v*w^2*x^2 - 
        u*w*x^3 + w^2*x^3 + u^4*y - u^3*v*y - u^3*w*y + u*v^2*w*y + 
        u*v*w^2*y - v^2*w^2*y - 2*u^3*x*y - u^2*v*x*y + 2*u^2*w*x*y + 
        v*w^2*x*y + u^2*x^2*y - u*w*x^2*y - u^3*v*z + u^2*v^2*z + u^3*w*z - 
        2*u^2*v*w*z + 3*u*v^2*w*z - 2*v^3*w*z + u^2*w^2*z - 3*u*v*w^2*z + 
        2*v^2*w^2*z - u^2*v*x*z - 2*u*v^2*x*z - u^2*w*x*z + 3*v^2*w*x*z - 
        2*u*w^2*x*z + 3*v*w^2*x*z + 2*u*v*x^2*z - u*w*x^2*z - 2*v*w*x^2*z + 
        w^2*x^2*z + w*x^3*z - 2*u^3*y*z + 2*u^2*v*y*z - u^2*w*y*z + 
        v^2*w*y*z + 4*u^2*x*y*z + 2*u*v*x*y*z + 2*u*w*x*y*z - 2*u*x^2*y*z - 
        w*x^2*y*z + 2*u^2*v*z^2 - 2*u*v^2*z^2 - u^2*w*z^2 + 4*u*v*w*z^2 - 
        3*v^2*w*z^2 - u*v*x*z^2 + v^2*x*z^2 + 2*u*w*x*z^2 - 2*v*w*x*z^2 - 
        v*x^2*z^2 - w*x^2*z^2 + u^2*y*z^2 - u*v*y*z^2 - 2*u*x*y*z^2 - 
        v*x*y*z^2 + x^2*y*z^2 - u*v*z^3 + v^2*z^3 + v*x*z^3)*I2[v, w, y])/
      (chi[u, v, w, x, y, z]*lambda[u, v, x]*lambda[u, w, z]) + 
     (2*(u^3*v*x - u^2*v^2*x - u^3*w*x - u^2*v*w*x + 2*u*v^2*w*x + 
        2*u^2*w^2*x - u*v*w^2*x - v^2*w^2*x - u*w^3*x + v*w^3*x + u^2*v*x^2 + 
        u^2*w*x^2 - 2*u*v*w*x^2 - 2*u*w^2*x^2 + v*w^2*x^2 + w^3*x^2 + u^4*y - 
        2*u^3*v*y + u^2*v^2*y - 2*u^3*w*y + 4*u^2*v*w*y - 2*u*v^2*w*y + 
        u^2*w^2*y - 2*u*v*w^2*y + v^2*w^2*y - u^3*x*y - u^2*v*x*y + 
        2*u^2*w*x*y + 2*u*v*w*x*y - u*w^2*x*y - v*w^2*x*y - u^3*v*z + 
        2*u^2*v^2*z - u*v^3*z + u^3*w*z - u^2*v*w*z - u*v^2*w*z + v^3*w*z - 
        u^2*w^2*z + 2*u*v*w^2*z - v^2*w^2*z - 2*u^2*v*x*z + 4*u*v^2*x*z - 
        2*u^2*w*x*z - 2*v^2*w*x*z + 4*u*w^2*x*z - 2*v*w^2*x*z - 3*u*v*x^2*z + 
        3*u*w*x^2*z + 3*v*w*x^2*z - 3*w^2*x^2*z - 2*w*x^3*z - u^3*y*z + 
        2*u^2*v*y*z - u*v^2*y*z - u^2*w*y*z + 2*u*v*w*y*z - v^2*w*y*z + 
        u*x^2*y*z + w*x^2*y*z + u^2*v*z^2 - 2*u*v^2*z^2 + v^3*z^2 + 
        u^2*w*z^2 - 2*u*v*w*z^2 + v^2*w*z^2 + 3*u*v*x*z^2 - 3*v^2*x*z^2 - 
        3*u*w*x*z^2 + 3*v*w*x*z^2 + 2*v*x^2*z^2 + 2*w*x^2*z^2 + u*x*y*z^2 + 
        v*x*y*z^2 - x^2*y*z^2 - 2*v*x*z^3)*I2[x, y, z])/
      (chi[u, v, w, x, y, z]*lambda[u, v, x]*lambda[u, w, z]) - 
     (u*(-2*u^3*v*x + 2*u^3*w*x + 3*u^2*v*w*x + u*v^2*w*x - 3*u^2*w^2*x - 
        2*u*v*w^2*x - v^2*w^2*x + u*w^3*x + v*w^3*x - 3*u^2*w*x^2 - 
        2*u*v*w*x^2 + 4*u*w^2*x^2 + 2*v*w^2*x^2 - w^3*x^2 + u*w*x^3 - 
        w^2*x^3 + u^4*y - 3*u^3*v*y + 2*u^2*v^2*y - 3*u^3*w*y + 8*u^2*v*w*y - 
        5*u*v^2*w*y + 2*u^2*w^2*y - 5*u*v*w^2*y + 3*v^2*w^2*y - 3*u^3*x*y - 
        4*u^2*v*x*y + 8*u^2*w*x*y + 10*u*v*w*x*y - 5*u*w^2*x*y - 
        6*v*w^2*x*y + 2*u^2*x^2*y - 5*u*w*x^2*y + 3*w^2*x^2*y + 2*u^3*v*z - 
        3*u^2*v^2*z + u*v^3*z - 2*u^3*w*z + 3*u^2*v*w*z - 2*u*v^2*w*z + 
        v^3*w*z + u*v*w^2*z - v^2*w^2*z + 3*u^2*v*x*z - 2*u*v^2*x*z + 
        3*u^2*w*x*z - v^2*w*x*z - 2*u*w^2*x*z - v*w^2*x*z + u*v*x^2*z - 
        2*u*w*x^2*z - v*w*x^2*z + 2*w^2*x^2*z + w*x^3*z - 3*u^3*y*z + 
        8*u^2*v*y*z - 5*u*v^2*y*z - 4*u^2*w*y*z + 10*u*v*w*y*z - 
        6*v^2*w*y*z + 8*u^2*x*y*z + 10*u*v*x*y*z + 10*u*w*x*y*z + 
        12*v*w*x*y*z - 5*u*x^2*y*z - 6*w*x^2*y*z - 3*u^2*v*z^2 + 
        4*u*v^2*z^2 - v^3*z^2 - 2*u*v*w*z^2 + 2*v^2*w*z^2 - 2*u*v*x*z^2 + 
        2*v^2*x*z^2 + u*w*x*z^2 - v*w*x*z^2 - v*x^2*z^2 - w*x^2*z^2 + 
        2*u^2*y*z^2 - 5*u*v*y*z^2 + 3*v^2*y*z^2 - 5*u*x*y*z^2 - 6*v*x*y*z^2 + 
        3*x^2*y*z^2 + u*v*z^3 - v^2*z^3 + v*x*z^3)*lnbar[u])/
      (2*chi[u, v, w, x, y, z]*lambda[u, v, x]*lambda[u, w, z]) - 
     ((2*u^3*v*x - 2*u^3*w*x - 3*u^2*v*w*x - u*v^2*w*x + 3*u^2*w^2*x + 
        2*u*v*w^2*x + v^2*w^2*x - u*w^3*x - v*w^3*x + 3*u^2*w*x^2 + 
        2*u*v*w*x^2 - 4*u*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - u*w*x^3 + 
        w^2*x^3 + u^4*y - u^3*v*y - u^3*w*y + u*v^2*w*y + u*v*w^2*y - 
        v^2*w^2*y - u^3*x*y - 2*u*v*w*x*y + u*w^2*x*y + 2*v*w^2*x*y + 
        u*w*x^2*y - w^2*x^2*y - 2*u^3*v*z + 3*u^2*v^2*z - u*v^3*z + 
        2*u^3*w*z - 3*u^2*v*w*z + 2*u*v^2*w*z - v^3*w*z - u*v*w^2*z + 
        v^2*w^2*z - 3*u^2*v*x*z + 2*u*v^2*x*z - 3*u^2*w*x*z + v^2*w*x*z + 
        2*u*w^2*x*z + v*w^2*x*z - u*v*x^2*z + 2*u*w*x^2*z + v*w*x^2*z - 
        2*w^2*x^2*z - w*x^3*z - u^3*y*z + u*v^2*y*z - 2*u*v*w*y*z + 
        2*v^2*w*y*z - 2*u*v*x*y*z - 2*u*w*x*y*z - 4*v*w*x*y*z + u*x^2*y*z + 
        2*w*x^2*y*z + 3*u^2*v*z^2 - 4*u*v^2*z^2 + v^3*z^2 + 2*u*v*w*z^2 - 
        2*v^2*w*z^2 + 2*u*v*x*z^2 - 2*v^2*x*z^2 - u*w*x*z^2 + v*w*x*z^2 + 
        v*x^2*z^2 + w*x^2*z^2 + u*v*y*z^2 - v^2*y*z^2 + u*x*y*z^2 + 
        2*v*x*y*z^2 - x^2*y*z^2 - u*v*z^3 + v^2*z^3 - v*x*z^3)*I2[v, w, y]*
       lnbar[u])/(chi[u, v, w, x, y, z]*lambda[u, v, x]*lambda[u, w, z]) - 
     ((2*u^3*v*x - 2*u^3*w*x - 3*u^2*v*w*x - u*v^2*w*x + 3*u^2*w^2*x + 
        2*u*v*w^2*x + v^2*w^2*x - u*w^3*x - v*w^3*x + 3*u^2*w*x^2 + 
        2*u*v*w*x^2 - 4*u*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - u*w*x^3 + 
        w^2*x^3 + u^4*y - u^3*v*y - u^3*w*y + u*v^2*w*y + u*v*w^2*y - 
        v^2*w^2*y - u^3*x*y - 2*u*v*w*x*y + u*w^2*x*y + 2*v*w^2*x*y + 
        u*w*x^2*y - w^2*x^2*y - 2*u^3*v*z + 3*u^2*v^2*z - u*v^3*z + 
        2*u^3*w*z - 3*u^2*v*w*z + 2*u*v^2*w*z - v^3*w*z - u*v*w^2*z + 
        v^2*w^2*z - 3*u^2*v*x*z + 2*u*v^2*x*z - 3*u^2*w*x*z + v^2*w*x*z + 
        2*u*w^2*x*z + v*w^2*x*z - u*v*x^2*z + 2*u*w*x^2*z + v*w*x^2*z - 
        2*w^2*x^2*z - w*x^3*z - u^3*y*z + u*v^2*y*z - 2*u*v*w*y*z + 
        2*v^2*w*y*z - 2*u*v*x*y*z - 2*u*w*x*y*z - 4*v*w*x*y*z + u*x^2*y*z + 
        2*w*x^2*y*z + 3*u^2*v*z^2 - 4*u*v^2*z^2 + v^3*z^2 + 2*u*v*w*z^2 - 
        2*v^2*w*z^2 + 2*u*v*x*z^2 - 2*v^2*x*z^2 - u*w*x*z^2 + v*w*x*z^2 + 
        v*x^2*z^2 + w*x^2*z^2 + u*v*y*z^2 - v^2*y*z^2 + u*x*y*z^2 + 
        2*v*x*y*z^2 - x^2*y*z^2 - u*v*z^3 + v^2*z^3 - v*x*z^3)*I2[x, y, z]*
       lnbar[u])/(chi[u, v, w, x, y, z]*lambda[u, v, x]*lambda[u, w, z]) + 
     (v*(u*x + v*x - 2*w*x - x^2 + u*y - v*y + x*y - u*z + v*z + x*z)*
       I2[u, w, z]*lnbar[v])/(chi[u, v, w, x, y, z]*lambda[u, v, x]) + 
     (v*(u*x + v*x - 2*w*x - x^2 + u*y - v*y + x*y - u*z + v*z + x*z)*
       I2[x, y, z]*lnbar[v])/(chi[u, v, w, x, y, z]*lambda[u, v, x]) + 
     (v*(-(u^3*v*x) - u^2*v^2*x + 4*u^2*v*w*x + 2*u*v^2*w*x - 5*u*v*w^2*x - 
        v^2*w^2*x + 2*v*w^3*x + u^2*v*x^2 - 2*u*v*w*x^2 + v*w^2*x^2 - 
        u^3*v*y + u^2*v^2*y + 2*u^2*v*w*y - 2*u*v^2*w*y - u*v*w^2*y + 
        v^2*w^2*y - u^2*v*x*y + 2*u*v*w*x*y - v*w^2*x*y + 3*u^3*v*z - 
        5*u^2*v^2*z + 2*u*v^3*z - 2*u^3*w*z + 4*u*v^2*w*z - 2*v^3*w*z + 
        2*u^2*w^2*z - 3*u*v*w^2*z + v^2*w^2*z - 3*u^2*v*x*z - 2*u*v^2*x*z + 
        8*u^2*w*x*z + 10*v^2*w*x*z - 4*u*w^2*x*z - 9*v*w^2*x*z - 
        10*u*w*x^2*z - 12*v*w*x^2*z + 2*w^2*x^2*z + 4*w*x^3*z - 2*u^3*y*z + 
        6*u^2*v*y*z - 4*u*v^2*y*z - 2*u^2*w*y*z + 6*u*v*w*y*z - 4*v^2*w*y*z + 
        4*u^2*x*y*z + 6*u*v*x*y*z + 4*u*w*x*y*z + 6*v*w*x*y*z - 2*u*x^2*y*z - 
        2*w*x^2*y*z - 4*u^2*v*z^2 + 6*u*v^2*z^2 - 2*v^3*z^2 - 2*u^2*w*z^2 + 
        2*u*v*w*z^2 + 5*u*v*x*z^2 + 3*v^2*x*z^2 + 4*u*w*x*z^2 + 8*v*w*x*z^2 - 
        v*x^2*z^2 - 2*w*x^2*z^2 + 2*u^2*y*z^2 - 5*u*v*y*z^2 + 3*v^2*y*z^2 - 
        4*u*x*y*z^2 - 5*v*x*y*z^2 + 2*x^2*y*z^2 + u*v*z^3 - v^2*z^3 - 
        v*x*z^3)*lnbar[v])/(2*chi[u, v, w, x, y, z]*lambda[u, v, x]*
       lambda[u, w, z]) + (w*(-(u*x) + w*x + u*y - w*y + u*z - 2*v*z + w*z + 
        x*z + y*z - z^2)*I2[u, v, x]*lnbar[w])/(chi[u, v, w, x, y, z]*
       lambda[u, w, z]) + (w*(-(u*x) + w*x + u*y - w*y + u*z - 2*v*z + w*z + 
        x*z + y*z - z^2)*I2[x, y, z]*lnbar[w])/(chi[u, v, w, x, y, z]*
       lambda[u, w, z]) + (w*(-2*u^3*v*x + 2*u^2*v^2*x + 3*u^3*w*x - 
        3*u*v^2*w*x - 5*u^2*w^2*x + 4*u*v*w^2*x + v^2*w^2*x + 2*u*w^3*x - 
        2*v*w^3*x - 2*u^2*v*x^2 - 4*u^2*w*x^2 + 2*u*v*w*x^2 + 6*u*w^2*x^2 - 
        2*w^3*x^2 + u*w*x^3 - w^2*x^3 - u^3*w*y + 2*u^2*v*w*y - u*v^2*w*y + 
        u^2*w^2*y - 2*u*v*w^2*y + v^2*w^2*y - 2*u^3*x*y - 2*u^2*v*x*y + 
        6*u^2*w*x*y + 6*u*v*w*x*y - 4*u*w^2*x*y - 4*v*w^2*x*y + 2*u^2*x^2*y - 
        5*u*w*x^2*y + 3*w^2*x^2*y - u^3*w*z + 4*u^2*v*w*z - 5*u*v^2*w*z + 
        2*v^3*w*z - u^2*w^2*z + 2*u*v*w^2*z - v^2*w^2*z + 8*u^2*v*x*z - 
        4*u*v^2*x*z - 3*u^2*w*x*z - 9*v^2*w*x*z - 2*u*w^2*x*z + 
        10*v*w^2*x*z + 4*u*v*x^2*z + 5*u*w*x^2*z + 8*v*w*x^2*z + 
        3*w^2*x^2*z - w*x^3*z - u^2*w*y*z + 2*u*v*w*y*z - v^2*w*y*z + 
        4*u^2*x*y*z + 4*u*v*x*y*z + 6*u*w*x*y*z + 6*v*w*x*y*z - 4*u*x^2*y*z - 
        5*w*x^2*y*z + u^2*w*z^2 - 2*u*v*w*z^2 + v^2*w*z^2 - 10*u*v*x*z^2 + 
        2*v^2*x*z^2 - 12*v*w*x*z^2 - 2*v*x^2*z^2 - w*x^2*z^2 - 2*u*x*y*z^2 - 
        2*v*x*y*z^2 + 2*x^2*y*z^2 + 4*v*x*z^3)*lnbar[w])/
      (2*chi[u, v, w, x, y, z]*lambda[u, v, x]*lambda[u, w, z]) + 
     (x*(u*v - v^2 - u*w + v*w + v*x + w*x + u*y + v*y - x*y - 2*v*z)*
       I2[u, w, z]*lnbar[x])/(chi[u, v, w, x, y, z]*lambda[u, v, x]) + 
     (x*(u*v - v^2 - u*w + v*w + v*x + w*x + u*y + v*y - x*y - 2*v*z)*
       I2[v, w, y]*lnbar[x])/(chi[u, v, w, x, y, z]*lambda[u, v, x]) + 
     (x*(-(u^3*v*x) + u^2*v^2*x + 3*u^3*w*x - 3*u^2*v*w*x - 4*u^2*w^2*x + 
        5*u*v*w^2*x - v^2*w^2*x + u*w^3*x - v*w^3*x - u^2*v*x^2 - 
        5*u^2*w*x^2 - 2*u*v*w*x^2 + 6*u*w^2*x^2 + 3*v*w^2*x^2 - w^3*x^2 + 
        2*u*w*x^3 - 2*w^2*x^3 - 2*u^3*w*y + 4*u^2*v*w*y - 2*u*v^2*w*y + 
        2*u^2*w^2*y - 4*u*v*w^2*y + 2*v^2*w^2*y - u^3*x*y - u^2*v*x*y + 
        6*u^2*w*x*y + 6*u*v*w*x*y - 5*u*w^2*x*y - 5*v*w^2*x*y + u^2*x^2*y - 
        4*u*w*x^2*y + 3*w^2*x^2*y - 2*u^3*w*z + 8*u^2*v*w*z - 10*u*v^2*w*z + 
        4*v^3*w*z - 2*u^2*w^2*z + 4*u*v*w^2*z - 2*v^2*w^2*z + 4*u^2*v*x*z - 
        2*u*v^2*x*z - 12*v^2*w*x*z + 2*u*w^2*x*z + 8*v*w^2*x*z + 
        2*u*v*x^2*z + 4*u*w*x^2*z + 10*v*w*x^2*z - 2*w*x^3*z - 2*u^2*w*y*z + 
        4*u*v*w*y*z - 2*v^2*w*y*z + 2*u^2*x*y*z + 2*u*v*x*y*z + 6*u*w*x*y*z + 
        6*v*w*x*y*z - 2*u*x^2*y*z - 4*w*x^2*y*z + 2*u^2*w*z^2 - 4*u*v*w*z^2 + 
        2*v^2*w*z^2 - 5*u*v*x*z^2 + v^2*x*z^2 - 3*u*w*x*z^2 - 9*v*w*x*z^2 - 
        v*x^2*z^2 + w*x^2*z^2 - u*x*y*z^2 - v*x*y*z^2 + x^2*y*z^2 + 
        2*v*x*z^3)*lnbar[x])/(2*chi[u, v, w, x, y, z]*lambda[u, v, x]*
       lambda[u, w, z]) + (y*I2[u, v, x]*lnbar[y])/chi[u, v, w, x, y, z] + 
     (y*I2[u, w, z]*lnbar[y])/chi[u, v, w, x, y, z] + 
     (y*(4*u^3*v*x - 4*u^3*w*x - 6*u^2*v*w*x - 2*u*v^2*w*x + 6*u^2*w^2*x + 
        4*u*v*w^2*x + 2*v^2*w^2*x - 2*u*w^3*x - 2*v*w^3*x + 6*u^2*w*x^2 + 
        4*u*v*w*x^2 - 8*u*w^2*x^2 - 4*v*w^2*x^2 + 2*w^3*x^2 - 2*u*w*x^3 + 
        2*w^2*x^3 + u^4*y - u^2*v^2*y - 4*u^2*v*w*y + 4*u*v^2*w*y - 
        u^2*w^2*y + 4*u*v*w^2*y - 3*v^2*w^2*y + 2*u^2*v*x*y - 4*u^2*w*x*y - 
        8*u*v*w*x*y + 4*u*w^2*x*y + 6*v*w^2*x*y - u^2*x^2*y + 4*u*w*x^2*y - 
        3*w^2*x^2*y - 4*u^3*v*z + 6*u^2*v^2*z - 2*u*v^3*z + 4*u^3*w*z - 
        6*u^2*v*w*z + 4*u*v^2*w*z - 2*v^3*w*z - 2*u*v*w^2*z + 2*v^2*w^2*z - 
        6*u^2*v*x*z + 4*u*v^2*x*z - 6*u^2*w*x*z + 2*v^2*w*x*z + 4*u*w^2*x*z + 
        2*v*w^2*x*z - 2*u*v*x^2*z + 4*u*w*x^2*z + 2*v*w*x^2*z - 4*w^2*x^2*z - 
        2*w*x^3*z - 4*u^2*v*y*z + 4*u*v^2*y*z + 2*u^2*w*y*z - 8*u*v*w*y*z + 
        6*v^2*w*y*z - 4*u^2*x*y*z - 8*u*v*x*y*z - 8*u*w*x*y*z - 
        12*v*w*x*y*z + 4*u*x^2*y*z + 6*w*x^2*y*z + 6*u^2*v*z^2 - 
        8*u*v^2*z^2 + 2*v^3*z^2 + 4*u*v*w*z^2 - 4*v^2*w*z^2 + 4*u*v*x*z^2 - 
        4*v^2*x*z^2 - 2*u*w*x*z^2 + 2*v*w*x*z^2 + 2*v*x^2*z^2 + 2*w*x^2*z^2 - 
        u^2*y*z^2 + 4*u*v*y*z^2 - 3*v^2*y*z^2 + 4*u*x*y*z^2 + 6*v*x*y*z^2 - 
        3*x^2*y*z^2 - 2*u*v*z^3 + 2*v^2*z^3 - 2*v*x*z^3)*lnbar[y])/
      (2*chi[u, v, w, x, y, z]*lambda[u, v, x]*lambda[u, w, z]) + 
     (z*(-(u*v) + u*w + v*w - w^2 - 2*w*x + u*y + w*y + v*z + w*z - y*z)*
       I2[u, v, x]*lnbar[z])/(chi[u, v, w, x, y, z]*lambda[u, w, z]) + 
     (z*(-(u*v) + u*w + v*w - w^2 - 2*w*x + u*y + w*y + v*z + w*z - y*z)*
       I2[v, w, y]*lnbar[z])/(chi[u, v, w, x, y, z]*lambda[u, w, z]) + 
     (z*(-2*u^3*v*x - 2*u^2*v^2*x + 8*u^2*v*w*x + 4*u*v^2*w*x - 
        10*u*v*w^2*x - 2*v^2*w^2*x + 4*v*w^3*x + 2*u^2*v*x^2 - 4*u*v*w*x^2 + 
        2*v*w^2*x^2 - 2*u^3*v*y + 2*u^2*v^2*y + 4*u^2*v*w*y - 4*u*v^2*w*y - 
        2*u*v*w^2*y + 2*v^2*w^2*y - 2*u^2*v*x*y + 4*u*v*w*x*y - 2*v*w^2*x*y + 
        3*u^3*v*z - 4*u^2*v^2*z + u*v^3*z - u^3*w*z - 3*u^2*v*w*z + 
        5*u*v^2*w*z - v^3*w*z + u^2*w^2*z - v^2*w^2*z + 2*u*v^2*x*z + 
        4*u^2*w*x*z + 8*v^2*w*x*z - 2*u*w^2*x*z - 12*v*w^2*x*z - 
        3*u*v*x^2*z - 5*u*w*x^2*z - 9*v*w*x^2*z + w^2*x^2*z + 2*w*x^3*z - 
        u^3*y*z + 6*u^2*v*y*z - 5*u*v^2*y*z - u^2*w*y*z + 6*u*v*w*y*z - 
        5*v^2*w*y*z + 2*u^2*x*y*z + 6*u*v*x*y*z + 2*u*w*x*y*z + 6*v*w*x*y*z - 
        u*x^2*y*z - w*x^2*y*z - 5*u^2*v*z^2 + 6*u*v^2*z^2 - v^3*z^2 - 
        u^2*w*z^2 - 2*u*v*w*z^2 + 3*v^2*w*z^2 + 4*u*v*x*z^2 + 2*u*w*x*z^2 + 
        10*v*w*x*z^2 + v*x^2*z^2 - w*x^2*z^2 + u^2*y*z^2 - 4*u*v*y*z^2 + 
        3*v^2*y*z^2 - 2*u*x*y*z^2 - 4*v*x*y*z^2 + x^2*y*z^2 + 2*u*v*z^3 - 
        2*v^2*z^3 - 2*v*x*z^3)*lnbar[z])/(2*chi[u, v, w, x, y, z]*
       lambda[u, v, x]*lambda[u, w, z]) - 
     (2*(v*x - w*x + 2*u*y - v*y - w*y - x*y + y^2 - v*z + w*z - y*z)*
       Zeta[3])/chi[u, v, w, x, y, z];

(* Other derivatives related by symmetries: *)

dII[0, 1, 0][y_, x_, z_] := dII[1, 0, 0][x, y, z];
dII[0, 0, 1][y_, z_, x_] := dII[1, 0, 0][x, y, z];

dFF[0, 0, 1, 0][u_, y_, v_, z_] := dFF[0, 1, 0, 0][u, v, y, z];
dFF[0, 0, 0, 1][u_, y_, z_, v_] := dFF[0, 1, 0, 0][u, v, y, z];

dGG[0, 0, 1, 0, 0][w_, z_, u_, v_, y_] := dGG[0, 1, 0, 0, 0][w, u, z, v, y];
dGG[0, 0, 0, 1, 0][w_, v_, y_, u_, z_] := dGG[0, 1, 0, 0, 0][w, u, z, v, y];
dGG[0, 0, 0, 0, 1][w_, v_, y_, z_, u_] := dGG[0, 1, 0, 0, 0][w, u, z, v, y];

dHH[0, 0, 0, 0, 0, 1][v_, y_, x_, w_, z_, u_] :=
dHH[1, 0, 0, 0, 0, 0][u, v, w, x, y, z];

dHH[0, 0, 0, 0, 1, 0][y_, x_, v_, z_, u_, w_] :=
dHH[1, 0, 0, 0, 0, 0][u, v, w, x, y, z];

dHH[0, 0, 0, 1, 0, 0][v_, x_, y_, u_, z_, w_] :=
dHH[1, 0, 0, 0, 0, 0][u, v, w, x, y, z];

dHH[0, 0, 1, 0, 0, 0][w_, v_, u_, y_, x_, z_] :=
dHH[1, 0, 0, 0, 0, 0][u, v, w, x, y, z];

dHH[0, 1, 0, 0, 0, 0][v_, u_, w_, x_, z_, y_] :=
dHH[1, 0, 0, 0, 0, 0][u, v, w, x, y, z];

dI2[0, 1, 0][y_, x_, z_] := dI2[1, 0, 0][x, y, z];
dI2[0, 0, 1][y_, z_, x_] := dI2[1, 0, 0][x, y, z];

dF[0, 0, 1, 0][u_, y_, v_, z_] := dF[0, 1, 0, 0][u, v, y, z];
dF[0, 0, 0, 1][u_, y_, z_, v_] := dF[0, 1, 0, 0][u, v, y, z];

dFbar[0, 0, 1, 0][u_, y_, v_, z_] := dFbar[0, 1, 0, 0][u, v, y, z];
dFbar[0, 0, 0, 1][u_, y_, z_, v_] := dFbar[0, 1, 0, 0][u, v, y, z];

dG[0, 0, 1, 0, 0][w_, z_, u_, v_, y_] := dG[0, 1, 0, 0, 0][w, u, z, v, y];
dG[0, 0, 0, 1, 0][w_, v_, y_, u_, z_] := dG[0, 1, 0, 0, 0][w, u, z, v, y];
dG[0, 0, 0, 0, 1][w_, v_, y_, z_, u_] := dG[0, 1, 0, 0, 0][w, u, z, v, y];

dH[0, 0, 0, 0, 0, 1][v_, y_, x_, w_, z_, u_] :=
dH[1, 0, 0, 0, 0, 0][u, v, w, x, y, z];

dH[0, 0, 0, 0, 1, 0][y_, x_, v_, z_, u_, w_] :=
dH[1, 0, 0, 0, 0, 0][u, v, w, x, y, z];

dH[0, 0, 0, 1, 0, 0][v_, x_, y_, u_, z_, w_] :=
dH[1, 0, 0, 0, 0, 0][u, v, w, x, y, z];

dH[0, 0, 1, 0, 0, 0][w_, v_, u_, y_, x_, z_] :=
dH[1, 0, 0, 0, 0, 0][u, v, w, x, y, z];

dH[0, 1, 0, 0, 0, 0][v_, u_, w_, x_, z_, y_] :=
dH[1, 0, 0, 0, 0, 0][u, v, w, x, y, z];



==> anc/texpansions.txt <==
(*
   This file contains the expansions for small t given in eqs. (7.1)-(7.4)
   of the paper 
   "Evaluation of the general 3-loop vacuum Feynman integral"
   by Stephen P. Martin and David G. Robertson.

   The notation is such that:
   eq. (7.1) is the sum from n=0 of t^n Iexp[n,x,y,z]
   eq. (7.2) is the sum from n=0 of t^n Fbarexp[n,u,v,y,z]
   eq. (7.3) is the sum from n=0 of t^n Gexp[n,w,u,z,v,y]
   eq. (7.4) is the sum from n=0 of t^n Hexp[n,u,v,w,x,y,z]

   The transcendental numbers appearing below are:

   Ls[2] = eq. (5.1) =  0.67662773760643575001413503618301352396112620502020;
   a4trans = 0.51747906167389938633075816189886294562237747514138;
   Zeta[3] = 1.20205690315959428539973816151144999076498629234050;

   This file can be read into Mathematica.
*)

Iexp[0,x_,y_,z_] := (-15*a)/2 + 6*a*lnbar[a] - (3*a*lnbar[a]^2)/2 + 3*Sqrt[3]*a*Ls[2]
 
Iexp[1,x_,y_,z_] := (3*a - x - y - z)/2 + (-3*a + x + y + z)*lnbar[a] + 
     ((3*a - x - y - z)*lnbar[a]^2)/2 - Sqrt[3]*(3*a - x - y - z)*Ls[2]
 
Iexp[2,x_,y_,z_] := (3*a^2 - 2*a*x + x^2 - 2*a*y + y^2 - 2*a*z + z^2)/(2*a) - 
     ((3*a^2 - 2*a*x + x^2 - 2*a*y + y^2 - 2*a*z + z^2)*lnbar[a])/(2*a) - 
     (2*(x^2 - x*y + y^2 - x*z - y*z + z^2)*Ls[2])/(Sqrt[3]*a)
 
Iexp[3,x_,y_,z_] := (18*a^3 - 18*a^2*x + 18*a*x^2 - 4*x^3 - 18*a^2*y - 3*x^2*y + 
       18*a*y^2 - 3*x*y^2 - 4*y^3 - 18*a^2*z - 3*x^2*z + 12*x*y*z - 3*y^2*z + 
       18*a*z^2 - 3*x*z^2 - 3*y*z^2 - 4*z^3)/(18*a^2) - 
     ((3*a^3 - 3*a^2*x + 3*a*x^2 - x^3 - 3*a^2*y + 3*a*y^2 - y^3 - 3*a^2*z + 
        3*a*z^2 - z^3)*lnbar[a])/(6*a^2) - 
     (2*(3*a - x - y - z)*(x^2 - x*y + y^2 - x*z - y*z + z^2)*Ls[2])/
      (3*Sqrt[3]*a^2)
 
Iexp[4,x_,y_,z_] := (135*a^4 - 180*a^3*x + 270*a^2*x^2 - 132*a*x^3 + 35*x^4 - 
       180*a^3*y - 72*a*x^2*y - 4*x^3*y + 270*a^2*y^2 - 72*a*x*y^2 + 
       66*x^2*y^2 - 132*a*y^3 - 4*x*y^3 + 35*y^4 - 180*a^3*z - 72*a*x^2*z - 
       4*x^3*z + 288*a*x*y*z - 48*x^2*y*z - 72*a*y^2*z - 48*x*y^2*z - 
       4*y^3*z + 270*a^2*z^2 - 72*a*x*z^2 + 66*x^2*z^2 - 72*a*y*z^2 - 
       48*x*y*z^2 + 66*y^2*z^2 - 132*a*z^3 - 4*x*z^3 - 4*y*z^3 + 35*z^4)/
      (216*a^3) - ((3*a^4 - 4*a^3*x + 6*a^2*x^2 - 4*a*x^3 + x^4 - 4*a^3*y + 
        6*a^2*y^2 - 4*a*y^3 + y^4 - 4*a^3*z + 6*a^2*z^2 - 4*a*z^3 + z^4)*
       lnbar[a])/(12*a^3) - (2*(x^2 - x*y + y^2 - x*z - y*z + z^2)*
       (9*a^2 - 6*a*x + 2*x^2 - 6*a*y + x*y + 2*y^2 - 6*a*z + x*z + y*z + 
        2*z^2)*Ls[2])/(9*Sqrt[3]*a^3)
 
Iexp[5,x_,y_,z_] := (1377*a^5 - 2295*a^4*x + 4590*a^3*x^2 - 3510*a^2*x^3 + 
       1845*a*x^4 - 359*x^5 - 2295*a^4*y - 1620*a^2*x^2*y - 180*a*x^3*y - 
       25*x^4*y + 4590*a^3*y^2 - 1620*a^2*x*y^2 + 2970*a*x^2*y^2 - 
       440*x^3*y^2 - 3510*a^2*y^3 - 180*a*x*y^3 - 440*x^2*y^3 + 1845*a*y^4 - 
       25*x*y^4 - 359*y^5 - 2295*a^4*z - 1620*a^2*x^2*z - 180*a*x^3*z - 
       25*x^4*z + 6480*a^2*x*y*z - 2160*a*x^2*y*z + 1160*x^3*y*z - 
       1620*a^2*y^2*z - 2160*a*x*y^2*z - 330*x^2*y^2*z - 180*a*y^3*z + 
       1160*x*y^3*z - 25*y^4*z + 4590*a^3*z^2 - 1620*a^2*x*z^2 + 
       2970*a*x^2*z^2 - 440*x^3*z^2 - 1620*a^2*y*z^2 - 2160*a*x*y*z^2 - 
       330*x^2*y*z^2 + 2970*a*y^2*z^2 - 330*x*y^2*z^2 - 440*y^3*z^2 - 
       3510*a^2*z^3 - 180*a*x*z^3 - 440*x^2*z^3 - 180*a*y*z^3 + 
       1160*x*y*z^3 - 440*y^2*z^3 + 1845*a*z^4 - 25*x*z^4 - 25*y*z^4 - 
       359*z^5)/(3240*a^4) - ((3*a^5 - 5*a^4*x + 10*a^3*x^2 - 10*a^2*x^3 + 
        5*a*x^4 - x^5 - 5*a^4*y + 10*a^3*y^2 - 10*a^2*y^3 + 5*a*y^4 - y^5 - 
        5*a^4*z + 10*a^3*z^2 - 10*a^2*z^3 + 5*a*z^4 - z^5)*lnbar[a])/(20*a^4) - 
     (2*(3*a - x - y - z)*(x^2 - x*y + y^2 - x*z - y*z + z^2)*
       (9*a^2 - 6*a*x + 4*x^2 - 6*a*y - x*y + 4*y^2 - 6*a*z - x*z - y*z + 
        4*z^2)*Ls[2])/(27*Sqrt[3]*a^4)
 
Iexp[6,x_,y_,z_] := (999*a^6 - 1998*a^5*x + 4995*a^4*x^2 - 5220*a^3*x^3 + 
       4095*a^2*x^4 - 1598*a*x^5 + 273*x^6 - 1998*a^5*y - 2160*a^3*x^2*y - 
       360*a^2*x^3*y - 100*a*x^4*y - 20*x^5*y + 4995*a^4*y^2 - 
       2160*a^3*x*y^2 + 5940*a^2*x^2*y^2 - 1760*a*x^3*y^2 + 505*x^4*y^2 - 
       5220*a^3*y^3 - 360*a^2*x*y^3 - 1760*a*x^2*y^3 + 30*x^3*y^3 + 
       4095*a^2*y^4 - 100*a*x*y^4 + 505*x^2*y^4 - 1598*a*y^5 - 20*x*y^5 + 
       273*y^6 - 1998*a^5*z - 2160*a^3*x^2*z - 360*a^2*x^3*z - 100*a*x^4*z - 
       20*x^5*z + 8640*a^3*x*y*z - 4320*a^2*x^2*y*z + 4640*a*x^3*y*z - 
       810*x^4*y*z - 2160*a^3*y^2*z - 4320*a^2*x*y^2*z - 1320*a*x^2*y^2*z - 
       350*x^3*y^2*z - 360*a^2*y^3*z + 4640*a*x*y^3*z - 350*x^2*y^3*z - 
       100*a*y^4*z - 810*x*y^4*z - 20*y^5*z + 4995*a^4*z^2 - 2160*a^3*x*z^2 + 
       5940*a^2*x^2*z^2 - 1760*a*x^3*z^2 + 505*x^4*z^2 - 2160*a^3*y*z^2 - 
       4320*a^2*x*y*z^2 - 1320*a*x^2*y*z^2 - 350*x^3*y*z^2 + 
       5940*a^2*y^2*z^2 - 1320*a*x*y^2*z^2 + 1710*x^2*y^2*z^2 - 
       1760*a*y^3*z^2 - 350*x*y^3*z^2 + 505*y^4*z^2 - 5220*a^3*z^3 - 
       360*a^2*x*z^3 - 1760*a*x^2*z^3 + 30*x^3*z^3 - 360*a^2*y*z^3 + 
       4640*a*x*y*z^3 - 350*x^2*y*z^3 - 1760*a*y^2*z^3 - 350*x*y^2*z^3 + 
       30*y^3*z^3 + 4095*a^2*z^4 - 100*a*x*z^4 + 505*x^2*z^4 - 100*a*y*z^4 - 
       810*x*y*z^4 + 505*y^2*z^4 - 1598*a*z^5 - 20*x*z^5 - 20*y*z^5 + 
       273*z^6)/(3240*a^5) - ((3*a^6 - 6*a^5*x + 15*a^4*x^2 - 20*a^3*x^3 + 
        15*a^2*x^4 - 6*a*x^5 + x^6 - 6*a^5*y + 15*a^4*y^2 - 20*a^3*y^3 + 
        15*a^2*y^4 - 6*a*y^5 + y^6 - 6*a^5*z + 15*a^4*z^2 - 20*a^3*z^3 + 
        15*a^2*z^4 - 6*a*z^5 + z^6)*lnbar[a])/(30*a^5) - 
     (2*(x^2 - x*y + y^2 - x*z - y*z + z^2)*(27*a^4 - 36*a^3*x + 36*a^2*x^2 - 
        16*a*x^3 + 3*x^4 - 36*a^3*y + 18*a^2*x*y - 12*a*x^2*y + 2*x^3*y + 
        36*a^2*y^2 - 12*a*x*y^2 + 4*x^2*y^2 - 16*a*y^3 + 2*x*y^3 + 3*y^4 - 
        36*a^3*z + 18*a^2*x*z - 12*a*x^2*z + 2*x^3*z + 18*a^2*y*z + 
        12*a*x*y*z - 2*x^2*y*z - 12*a*y^2*z - 2*x*y^2*z + 2*y^3*z + 
        36*a^2*z^2 - 12*a*x*z^2 + 4*x^2*z^2 - 12*a*y*z^2 - 2*x*y*z^2 + 
        4*y^2*z^2 - 16*a*z^3 + 2*x*z^3 + 2*y*z^3 + 3*z^4)*Ls[2])/
      (27*Sqrt[3]*a^5)
 
Iexp[7,x_,y_,z_] := (15957*a^7 - 37233*a^6*x + 111699*a^5*x^2 - 148365*a^4*x^3 + 
       154665*a^3*x^4 - 90699*a^2*x^5 + 30933*a*x^6 - 4493*x^7 - 
       37233*a^6*y - 56700*a^4*x^2*y - 12600*a^3*x^3*y - 5250*a^2*x^4*y - 
       2100*a*x^5*y + 259*x^6*y + 111699*a^5*y^2 - 56700*a^4*x*y^2 + 
       207900*a^3*x^2*y^2 - 92400*a^2*x^3*y^2 + 53025*a*x^4*y^2 - 
       8358*x^5*y^2 - 148365*a^4*y^3 - 12600*a^3*x*y^3 - 92400*a^2*x^2*y^3 + 
       3150*a*x^3*y^3 - 3640*x^4*y^3 + 154665*a^3*y^4 - 5250*a^2*x*y^4 + 
       53025*a*x^2*y^4 - 3640*x^3*y^4 - 90699*a^2*y^5 - 2100*a*x*y^5 - 
       8358*x^2*y^5 + 30933*a*y^6 + 259*x*y^6 - 4493*y^7 - 37233*a^6*z - 
       56700*a^4*x^2*z - 12600*a^3*x^3*z - 5250*a^2*x^4*z - 2100*a*x^5*z + 
       259*x^6*z + 226800*a^4*x*y*z - 151200*a^3*x^2*y*z + 
       243600*a^2*x^3*y*z - 85050*a*x^4*y*z + 17262*x^5*y*z - 
       56700*a^4*y^2*z - 151200*a^3*x*y^2*z - 69300*a^2*x^2*y^2*z - 
       36750*a*x^3*y^2*z - 315*x^4*y^2*z - 12600*a^3*y^3*z + 
       243600*a^2*x*y^3*z - 36750*a*x^2*y^3*z + 25970*x^3*y^3*z - 
       5250*a^2*y^4*z - 85050*a*x*y^4*z - 315*x^2*y^4*z - 2100*a*y^5*z + 
       17262*x*y^5*z + 259*y^6*z + 111699*a^5*z^2 - 56700*a^4*x*z^2 + 
       207900*a^3*x^2*z^2 - 92400*a^2*x^3*z^2 + 53025*a*x^4*z^2 - 
       8358*x^5*z^2 - 56700*a^4*y*z^2 - 151200*a^3*x*y*z^2 - 
       69300*a^2*x^2*y*z^2 - 36750*a*x^3*y*z^2 - 315*x^4*y*z^2 + 
       207900*a^3*y^2*z^2 - 69300*a^2*x*y^2*z^2 + 179550*a*x^2*y^2*z^2 - 
       19950*x^3*y^2*z^2 - 92400*a^2*y^3*z^2 - 36750*a*x*y^3*z^2 - 
       19950*x^2*y^3*z^2 + 53025*a*y^4*z^2 - 315*x*y^4*z^2 - 8358*y^5*z^2 - 
       148365*a^4*z^3 - 12600*a^3*x*z^3 - 92400*a^2*x^2*z^3 + 
       3150*a*x^3*z^3 - 3640*x^4*z^3 - 12600*a^3*y*z^3 + 243600*a^2*x*y*z^3 - 
       36750*a*x^2*y*z^3 + 25970*x^3*y*z^3 - 92400*a^2*y^2*z^3 - 
       36750*a*x*y^2*z^3 - 19950*x^2*y^2*z^3 + 3150*a*y^3*z^3 + 
       25970*x*y^3*z^3 - 3640*y^4*z^3 + 154665*a^3*z^4 - 5250*a^2*x*z^4 + 
       53025*a*x^2*z^4 - 3640*x^3*z^4 - 5250*a^2*y*z^4 - 85050*a*x*y*z^4 - 
       315*x^2*y*z^4 + 53025*a*y^2*z^4 - 315*x*y^2*z^4 - 3640*y^3*z^4 - 
       90699*a^2*z^5 - 2100*a*x*z^5 - 8358*x^2*z^5 - 2100*a*y*z^5 + 
       17262*x*y*z^5 - 8358*y^2*z^5 + 30933*a*z^6 + 259*x*z^6 + 259*y*z^6 - 
       4493*z^7)/(68040*a^6) + ((-3*a^7 + 7*a^6*x - 21*a^5*x^2 + 35*a^4*x^3 - 
        35*a^3*x^4 + 21*a^2*x^5 - 7*a*x^6 + x^7 + 7*a^6*y - 21*a^5*y^2 + 
        35*a^4*y^3 - 35*a^3*y^4 + 21*a^2*y^5 - 7*a*y^6 + y^7 + 7*a^6*z - 
        21*a^5*z^2 + 35*a^4*z^3 - 35*a^3*z^4 + 21*a^2*z^5 - 7*a*z^6 + z^7)*
       lnbar[a])/(42*a^6) - (2*(3*a - x - y - z)*(x^2 - x*y + y^2 - x*z - y*z + 
        z^2)*(27*a^4 - 36*a^3*x + 48*a^2*x^2 - 24*a*x^3 + 7*x^4 - 36*a^3*y + 
        6*a^2*x*y - 12*a*x^2*y - 2*x^3*y + 48*a^2*y^2 - 12*a*x*y^2 + 
        12*x^2*y^2 - 24*a*y^3 - 2*x*y^3 + 7*y^4 - 36*a^3*z + 6*a^2*x*z - 
        12*a*x^2*z - 2*x^3*z + 6*a^2*y*z + 36*a*x*y*z - 6*x^2*y*z - 
        12*a*y^2*z - 6*x*y^2*z - 2*y^3*z + 48*a^2*z^2 - 12*a*x*z^2 + 
        12*x^2*z^2 - 12*a*y*z^2 - 6*x*y*z^2 + 12*y^2*z^2 - 24*a*z^3 - 
        2*x*z^3 - 2*y*z^3 + 7*z^4)*Ls[2])/(81*Sqrt[3]*a^6)
 
Iexp[8,x_,y_,z_] := (150903*a^8 - 402408*a^7*x + 1408428*a^6*x^2 - 2272536*a^5*x^3 + 
       2954070*a^4*x^4 - 2312856*a^3*x^5 + 1181628*a^2*x^6 - 342936*a*x^7 + 
       43861*x^8 - 402408*a^7*y - 816480*a^5*x^2*y - 226800*a^4*x^3*y - 
       126000*a^3*x^4*y - 75600*a^2*x^5*y + 18648*a*x^6*y - 3976*x^7*y + 
       1408428*a^6*y^2 - 816480*a^5*x*y^2 + 3742200*a^4*x^2*y^2 - 
       2217600*a^3*x^3*y^2 + 1908900*a^2*x^4*y^2 - 601776*a*x^5*y^2 + 
       95872*x^6*y^2 - 2272536*a^5*y^3 - 226800*a^4*x*y^3 - 
       2217600*a^3*x^2*y^3 + 113400*a^2*x^3*y^3 - 262080*a*x^4*y^3 + 
       21140*x^5*y^3 + 2954070*a^4*y^4 - 126000*a^3*x*y^4 + 
       1908900*a^2*x^2*y^4 - 262080*a*x^3*y^4 + 94360*x^4*y^4 - 
       2312856*a^3*y^5 - 75600*a^2*x*y^5 - 601776*a*x^2*y^5 + 21140*x^3*y^5 + 
       1181628*a^2*y^6 + 18648*a*x*y^6 + 95872*x^2*y^6 - 342936*a*y^7 - 
       3976*x*y^7 + 43861*y^8 - 402408*a^7*z - 816480*a^5*x^2*z - 
       226800*a^4*x^3*z - 126000*a^3*x^4*z - 75600*a^2*x^5*z + 
       18648*a*x^6*z - 3976*x^7*z + 3265920*a^5*x*y*z - 2721600*a^4*x^2*y*z + 
       5846400*a^3*x^3*y*z - 3061800*a^2*x^4*y*z + 1242864*a*x^5*y*z - 
       182560*x^6*y*z - 816480*a^5*y^2*z - 2721600*a^4*x*y^2*z - 
       1663200*a^3*x^2*y^2*z - 1323000*a^2*x^3*y^2*z - 22680*a*x^4*y^2*z - 
       36876*x^5*y^2*z - 226800*a^4*y^3*z + 5846400*a^3*x*y^3*z - 
       1323000*a^2*x^2*y^3*z + 1869840*a*x^3*y^3*z - 221060*x^4*y^3*z - 
       126000*a^3*y^4*z - 3061800*a^2*x*y^4*z - 22680*a*x^2*y^4*z - 
       221060*x^3*y^4*z - 75600*a^2*y^5*z + 1242864*a*x*y^5*z - 
       36876*x^2*y^5*z + 18648*a*y^6*z - 182560*x*y^6*z - 3976*y^7*z + 
       1408428*a^6*z^2 - 816480*a^5*x*z^2 + 3742200*a^4*x^2*z^2 - 
       2217600*a^3*x^3*z^2 + 1908900*a^2*x^4*z^2 - 601776*a*x^5*z^2 + 
       95872*x^6*z^2 - 816480*a^5*y*z^2 - 2721600*a^4*x*y*z^2 - 
       1663200*a^3*x^2*y*z^2 - 1323000*a^2*x^3*y*z^2 - 22680*a*x^4*y*z^2 - 
       36876*x^5*y*z^2 + 3742200*a^4*y^2*z^2 - 1663200*a^3*x*y^2*z^2 + 
       6463800*a^2*x^2*y^2*z^2 - 1436400*a*x^3*y^2*z^2 + 435120*x^4*y^2*z^2 - 
       2217600*a^3*y^3*z^2 - 1323000*a^2*x*y^3*z^2 - 1436400*a*x^2*y^3*z^2 - 
       50680*x^3*y^3*z^2 + 1908900*a^2*y^4*z^2 - 22680*a*x*y^4*z^2 + 
       435120*x^2*y^4*z^2 - 601776*a*y^5*z^2 - 36876*x*y^5*z^2 + 
       95872*y^6*z^2 - 2272536*a^5*z^3 - 226800*a^4*x*z^3 - 
       2217600*a^3*x^2*z^3 + 113400*a^2*x^3*z^3 - 262080*a*x^4*z^3 + 
       21140*x^5*z^3 - 226800*a^4*y*z^3 + 5846400*a^3*x*y*z^3 - 
       1323000*a^2*x^2*y*z^3 + 1869840*a*x^3*y*z^3 - 221060*x^4*y*z^3 - 
       2217600*a^3*y^2*z^3 - 1323000*a^2*x*y^2*z^3 - 1436400*a*x^2*y^2*z^3 - 
       50680*x^3*y^2*z^3 + 113400*a^2*y^3*z^3 + 1869840*a*x*y^3*z^3 - 
       50680*x^2*y^3*z^3 - 262080*a*y^4*z^3 - 221060*x*y^4*z^3 + 
       21140*y^5*z^3 + 2954070*a^4*z^4 - 126000*a^3*x*z^4 + 
       1908900*a^2*x^2*z^4 - 262080*a*x^3*z^4 + 94360*x^4*z^4 - 
       126000*a^3*y*z^4 - 3061800*a^2*x*y*z^4 - 22680*a*x^2*y*z^4 - 
       221060*x^3*y*z^4 + 1908900*a^2*y^2*z^4 - 22680*a*x*y^2*z^4 + 
       435120*x^2*y^2*z^4 - 262080*a*y^3*z^4 - 221060*x*y^3*z^4 + 
       94360*y^4*z^4 - 2312856*a^3*z^5 - 75600*a^2*x*z^5 - 601776*a*x^2*z^5 + 
       21140*x^3*z^5 - 75600*a^2*y*z^5 + 1242864*a*x*y*z^5 - 
       36876*x^2*y*z^5 - 601776*a*y^2*z^5 - 36876*x*y^2*z^5 + 21140*y^3*z^5 + 
       1181628*a^2*z^6 + 18648*a*x*z^6 + 95872*x^2*z^6 + 18648*a*y*z^6 - 
       182560*x*y*z^6 + 95872*y^2*z^6 - 342936*a*z^7 - 3976*x*z^7 - 
       3976*y*z^7 + 43861*z^8)/(816480*a^7) - 
     ((3*a^8 - 8*a^7*x + 28*a^6*x^2 - 56*a^5*x^3 + 70*a^4*x^4 - 56*a^3*x^5 + 
        28*a^2*x^6 - 8*a*x^7 + x^8 - 8*a^7*y + 28*a^6*y^2 - 56*a^5*y^3 + 
        70*a^4*y^4 - 56*a^3*y^5 + 28*a^2*y^6 - 8*a*y^7 + y^8 - 8*a^7*z + 
        28*a^6*z^2 - 56*a^5*z^3 + 70*a^4*z^4 - 56*a^3*z^5 + 28*a^2*z^6 - 
        8*a*z^7 + z^8)*lnbar[a])/(56*a^7) - 
     (2*(x^2 - x*y + y^2 - x*z - y*z + z^2)*(243*a^6 - 486*a^5*x + 
        810*a^4*x^2 - 720*a^3*x^3 + 405*a^2*x^4 - 126*a*x^5 + 17*x^6 - 
        486*a^5*y + 405*a^4*x*y - 540*a^3*x^2*y + 270*a^2*x^3*y - 
        90*a*x^4*y + 12*x^5*y + 810*a^4*y^2 - 540*a^3*x*y^2 + 
        540*a^2*x^2*y^2 - 180*a*x^3*y^2 + 30*x^4*y^2 - 720*a^3*y^3 + 
        270*a^2*x*y^3 - 180*a*x^2*y^3 + 25*x^3*y^3 + 405*a^2*y^4 - 
        90*a*x*y^4 + 30*x^2*y^4 - 126*a*y^5 + 12*x*y^5 + 17*y^6 - 486*a^5*z + 
        405*a^4*x*z - 540*a^3*x^2*z + 270*a^2*x^3*z - 90*a*x^4*z + 12*x^5*z + 
        405*a^4*y*z + 540*a^3*x*y*z - 270*a^2*x^2*y*z + 180*a*x^3*y*z - 
        30*x^4*y*z - 540*a^3*y^2*z - 270*a^2*x*y^2*z - 15*x^3*y^2*z + 
        270*a^2*y^3*z + 180*a*x*y^3*z - 15*x^2*y^3*z - 90*a*y^4*z - 
        30*x*y^4*z + 12*y^5*z + 810*a^4*z^2 - 540*a^3*x*z^2 + 
        540*a^2*x^2*z^2 - 180*a*x^3*z^2 + 30*x^4*z^2 - 540*a^3*y*z^2 - 
        270*a^2*x*y*z^2 - 15*x^3*y*z^2 + 540*a^2*y^2*z^2 + 45*x^2*y^2*z^2 - 
        180*a*y^3*z^2 - 15*x*y^3*z^2 + 30*y^4*z^2 - 720*a^3*z^3 + 
        270*a^2*x*z^3 - 180*a*x^2*z^3 + 25*x^3*z^3 + 270*a^2*y*z^3 + 
        180*a*x*y*z^3 - 15*x^2*y*z^3 - 180*a*y^2*z^3 - 15*x*y^2*z^3 + 
        25*y^3*z^3 + 405*a^2*z^4 - 90*a*x*z^4 + 30*x^2*z^4 - 90*a*y*z^4 - 
        30*x*y*z^4 + 30*y^2*z^4 - 126*a*z^5 + 12*x*z^5 + 12*y*z^5 + 17*z^6)*
       Ls[2])/(243*Sqrt[3]*a^7)
 
Iexp[9,x_,y_,z_] := (1100061*a^9 - 3300183*a^8*x + 13200732*a^7*x^2 - 
       25086348*a^6*x^3 + 39058362*a^5*x^4 - 38264562*a^4*x^5 + 
       26038908*a^3*x^6 - 11327364*a^2*x^7 + 2894463*a*x^8 - 328757*x^9 - 
       3300183*a^8*y - 8573040*a^6*x^2*y - 2857680*a^5*x^3*y - 
       1984500*a^4*x^4*y - 1587600*a^3*x^5*y + 587412*a^2*x^6*y - 
       250488*a*x^7*y + 32175*x^8*y + 13200732*a^7*y^2 - 8573040*a^6*x*y^2 + 
       47151720*a^5*x^2*y^2 - 34927200*a^4*x^3*y^2 + 40086900*a^3*x^4*y^2 - 
       18955944*a^2*x^5*y^2 + 6039936*a*x^6*y^2 - 782280*x^7*y^2 - 
       25086348*a^6*y^3 - 2857680*a^5*x*y^3 - 34927200*a^4*x^2*y^3 + 
       2381400*a^3*x^3*y^3 - 8255520*a^2*x^4*y^3 + 1331820*a*x^5*y^3 - 
       237804*x^6*y^3 + 39058362*a^5*y^4 - 1984500*a^4*x*y^4 + 
       40086900*a^3*x^2*y^4 - 8255520*a^2*x^3*y^4 + 5944680*a*x^4*y^4 - 
       675990*x^5*y^4 - 38264562*a^4*y^5 - 1587600*a^3*x*y^5 - 
       18955944*a^2*x^2*y^5 + 1331820*a*x^3*y^5 - 675990*x^4*y^5 + 
       26038908*a^3*y^6 + 587412*a^2*x*y^6 + 6039936*a*x^2*y^6 - 
       237804*x^3*y^6 - 11327364*a^2*y^7 - 250488*a*x*y^7 - 782280*x^2*y^7 + 
       2894463*a*y^8 + 32175*x*y^8 - 328757*y^9 - 3300183*a^8*z - 
       8573040*a^6*x^2*z - 2857680*a^5*x^3*z - 1984500*a^4*x^4*z - 
       1587600*a^3*x^5*z + 587412*a^2*x^6*z - 250488*a*x^7*z + 32175*x^8*z + 
       34292160*a^6*x*y*z - 34292160*a^5*x^2*y*z + 92080800*a^4*x^3*y*z - 
       64297800*a^3*x^4*y*z + 39150216*a^2*x^5*y*z - 11501280*a*x^6*y*z + 
       1557648*x^7*y*z - 8573040*a^6*y^2*z - 34292160*a^5*x*y^2*z - 
       26195400*a^4*x^2*y^2*z - 27783000*a^3*x^3*y^2*z - 
       714420*a^2*x^4*y^2*z - 2323188*a*x^5*y^2*z + 149436*x^6*y^2*z - 
       2857680*a^5*y^3*z + 92080800*a^4*x*y^3*z - 27783000*a^3*x^2*y^3*z + 
       58899960*a^2*x^3*y^3*z - 13926780*a*x^4*y^3*z + 2798964*x^5*y^3*z - 
       1984500*a^4*y^4*z - 64297800*a^3*x*y^4*z - 714420*a^2*x^2*y^4*z - 
       13926780*a*x^3*y^4*z + 815220*x^4*y^4*z - 1587600*a^3*y^5*z + 
       39150216*a^2*x*y^5*z - 2323188*a*x^2*y^5*z + 2798964*x^3*y^5*z + 
       587412*a^2*y^6*z - 11501280*a*x*y^6*z + 149436*x^2*y^6*z - 
       250488*a*y^7*z + 1557648*x*y^7*z + 32175*y^8*z + 13200732*a^7*z^2 - 
       8573040*a^6*x*z^2 + 47151720*a^5*x^2*z^2 - 34927200*a^4*x^3*z^2 + 
       40086900*a^3*x^4*z^2 - 18955944*a^2*x^5*z^2 + 6039936*a*x^6*z^2 - 
       782280*x^7*z^2 - 8573040*a^6*y*z^2 - 34292160*a^5*x*y*z^2 - 
       26195400*a^4*x^2*y*z^2 - 27783000*a^3*x^3*y*z^2 - 
       714420*a^2*x^4*y*z^2 - 2323188*a*x^5*y*z^2 + 149436*x^6*y*z^2 + 
       47151720*a^5*y^2*z^2 - 26195400*a^4*x*y^2*z^2 + 
       135739800*a^3*x^2*y^2*z^2 - 45246600*a^2*x^3*y^2*z^2 + 
       27412560*a*x^4*y^2*z^2 - 3485160*x^5*y^2*z^2 - 34927200*a^4*y^3*z^2 - 
       27783000*a^3*x*y^3*z^2 - 45246600*a^2*x^2*y^3*z^2 - 
       3192840*a*x^3*y^3*z^2 - 1664460*x^4*y^3*z^2 + 40086900*a^3*y^4*z^2 - 
       714420*a^2*x*y^4*z^2 + 27412560*a*x^2*y^4*z^2 - 1664460*x^3*y^4*z^2 - 
       18955944*a^2*y^5*z^2 - 2323188*a*x*y^5*z^2 - 3485160*x^2*y^5*z^2 + 
       6039936*a*y^6*z^2 + 149436*x*y^6*z^2 - 782280*y^7*z^2 - 
       25086348*a^6*z^3 - 2857680*a^5*x*z^3 - 34927200*a^4*x^2*z^3 + 
       2381400*a^3*x^3*z^3 - 8255520*a^2*x^4*z^3 + 1331820*a*x^5*z^3 - 
       237804*x^6*z^3 - 2857680*a^5*y*z^3 + 92080800*a^4*x*y*z^3 - 
       27783000*a^3*x^2*y*z^3 + 58899960*a^2*x^3*y*z^3 - 
       13926780*a*x^4*y*z^3 + 2798964*x^5*y*z^3 - 34927200*a^4*y^2*z^3 - 
       27783000*a^3*x*y^2*z^3 - 45246600*a^2*x^2*y^2*z^3 - 
       3192840*a*x^3*y^2*z^3 - 1664460*x^4*y^2*z^3 + 2381400*a^3*y^3*z^3 + 
       58899960*a^2*x*y^3*z^3 - 3192840*a*x^2*y^3*z^3 + 5502840*x^3*y^3*z^3 - 
       8255520*a^2*y^4*z^3 - 13926780*a*x*y^4*z^3 - 1664460*x^2*y^4*z^3 + 
       1331820*a*y^5*z^3 + 2798964*x*y^5*z^3 - 237804*y^6*z^3 + 
       39058362*a^5*z^4 - 1984500*a^4*x*z^4 + 40086900*a^3*x^2*z^4 - 
       8255520*a^2*x^3*z^4 + 5944680*a*x^4*z^4 - 675990*x^5*z^4 - 
       1984500*a^4*y*z^4 - 64297800*a^3*x*y*z^4 - 714420*a^2*x^2*y*z^4 - 
       13926780*a*x^3*y*z^4 + 815220*x^4*y*z^4 + 40086900*a^3*y^2*z^4 - 
       714420*a^2*x*y^2*z^4 + 27412560*a*x^2*y^2*z^4 - 1664460*x^3*y^2*z^4 - 
       8255520*a^2*y^3*z^4 - 13926780*a*x*y^3*z^4 - 1664460*x^2*y^3*z^4 + 
       5944680*a*y^4*z^4 + 815220*x*y^4*z^4 - 675990*y^5*z^4 - 
       38264562*a^4*z^5 - 1587600*a^3*x*z^5 - 18955944*a^2*x^2*z^5 + 
       1331820*a*x^3*z^5 - 675990*x^4*z^5 - 1587600*a^3*y*z^5 + 
       39150216*a^2*x*y*z^5 - 2323188*a*x^2*y*z^5 + 2798964*x^3*y*z^5 - 
       18955944*a^2*y^2*z^5 - 2323188*a*x*y^2*z^5 - 3485160*x^2*y^2*z^5 + 
       1331820*a*y^3*z^5 + 2798964*x*y^3*z^5 - 675990*y^4*z^5 + 
       26038908*a^3*z^6 + 587412*a^2*x*z^6 + 6039936*a*x^2*z^6 - 
       237804*x^3*z^6 + 587412*a^2*y*z^6 - 11501280*a*x*y*z^6 + 
       149436*x^2*y*z^6 + 6039936*a*y^2*z^6 + 149436*x*y^2*z^6 - 
       237804*y^3*z^6 - 11327364*a^2*z^7 - 250488*a*x*z^7 - 782280*x^2*z^7 - 
       250488*a*y*z^7 + 1557648*x*y*z^7 - 782280*y^2*z^7 + 2894463*a*z^8 + 
       32175*x*z^8 + 32175*y*z^8 - 328757*z^9)/(7348320*a^8) - 
     ((3*a^9 - 9*a^8*x + 36*a^7*x^2 - 84*a^6*x^3 + 126*a^5*x^4 - 
        126*a^4*x^5 + 84*a^3*x^6 - 36*a^2*x^7 + 9*a*x^8 - x^9 - 9*a^8*y + 
        36*a^7*y^2 - 84*a^6*y^3 + 126*a^5*y^4 - 126*a^4*y^5 + 84*a^3*y^6 - 
        36*a^2*y^7 + 9*a*y^8 - y^9 - 9*a^8*z + 36*a^7*z^2 - 84*a^6*z^3 + 
        126*a^5*z^4 - 126*a^4*z^5 + 84*a^3*z^6 - 36*a^2*z^7 + 9*a*z^8 - z^9)*
       lnbar[a])/(72*a^8) - (2*(3*a - x - y - z)*(x^2 - x*y + y^2 - x*z - y*z + 
        z^2)*(729*a^6 - 1458*a^5*x + 2916*a^4*x^2 - 2808*a^3*x^3 + 
        1899*a^2*x^4 - 690*a*x^5 + 127*x^6 - 1458*a^5*y + 729*a^4*x*y - 
        1620*a^3*x^2*y + 414*a^2*x^3*y - 174*a*x^4*y - 36*x^5*y + 
        2916*a^4*y^2 - 1620*a^3*x*y^2 + 2700*a^2*x^2*y^2 - 852*a*x^3*y^2 + 
        288*x^4*y^2 - 2808*a^3*y^3 + 414*a^2*x*y^3 - 852*a*x^2*y^3 - 
        43*x^3*y^3 + 1899*a^2*y^4 - 174*a*x*y^4 + 288*x^2*y^4 - 690*a*y^5 - 
        36*x*y^5 + 127*y^6 - 1458*a^5*z + 729*a^4*x*z - 1620*a^3*x^2*z + 
        414*a^2*x^3*z - 174*a*x^4*z - 36*x^5*z + 729*a^4*y*z + 
        3564*a^3*x*y*z - 1782*a^2*x^2*y*z + 1572*a*x^3*y*z - 222*x^4*y*z - 
        1620*a^3*y^2*z - 1782*a^2*x*y^2*z - 288*a*x^2*y^2*z - 171*x^3*y^2*z + 
        414*a^2*y^3*z + 1572*a*x*y^3*z - 171*x^2*y^3*z - 174*a*y^4*z - 
        222*x*y^4*z - 36*y^5*z + 2916*a^4*z^2 - 1620*a^3*x*z^2 + 
        2700*a^2*x^2*z^2 - 852*a*x^3*z^2 + 288*x^4*z^2 - 1620*a^3*y*z^2 - 
        1782*a^2*x*y*z^2 - 288*a*x^2*y*z^2 - 171*x^3*y*z^2 + 
        2700*a^2*y^2*z^2 - 288*a*x*y^2*z^2 + 657*x^2*y^2*z^2 - 
        852*a*y^3*z^2 - 171*x*y^3*z^2 + 288*y^4*z^2 - 2808*a^3*z^3 + 
        414*a^2*x*z^3 - 852*a*x^2*z^3 - 43*x^3*z^3 + 414*a^2*y*z^3 + 
        1572*a*x*y*z^3 - 171*x^2*y*z^3 - 852*a*y^2*z^3 - 171*x*y^2*z^3 - 
        43*y^3*z^3 + 1899*a^2*z^4 - 174*a*x*z^4 + 288*x^2*z^4 - 174*a*y*z^4 - 
        222*x*y*z^4 + 288*y^2*z^4 - 690*a*z^5 - 36*x*z^5 - 36*y*z^5 + 
        127*z^6)*Ls[2])/(2187*Sqrt[3]*a^8)
 
Fbarexp[0, u_, v_, y_, z_] := (53*a)/12 - (17*a*lnbar[a])/4 + 2*a*lnbar[a]^2 - 
     (a*lnbar[a]^3)/2 + 3*Sqrt[3]*a*lnbar[a]*Ls[2]
 
Fbarexp[1, u_, v_, y_, z_] := (-a - 2*v + 7*u - 2*y - 2*z)/6 + 
     ((a + 2*v - 7*u + 2*y + 2*z)*lnbar[a])/4 + ((-a + u)*lnbar[a]^2)/2 + 
     ((3*a - v - y - z)*lnbar[a]^3)/6 - 3*Sqrt[3]*(a - u)*Ls[2] - 
     Sqrt[3]*(3*a - v - y - z)*lnbar[a]*Ls[2] + (7*(v - 3*u + y + z)*Zeta[3])/3
 
Fbarexp[2, u_, v_, y_, z_] := -(a^2 + 4*a*v - 2*v^2 - 14*a*u + 7*u^2 + 4*a*y - 
        2*y^2 + 4*a*z - 2*z^2)/(8*a) + ((a - u)^2*lnbar[a])/(2*a) - 
     ((3*a^2 - 2*a*v + v^2 - 2*a*y + y^2 - 2*a*z + z^2)*lnbar[a]^2)/(4*a) + 
     (Sqrt[3]*(a - u)*(3*a - 2*v + 3*u - 2*y - 2*z)*Ls[2])/(2*a) - 
     (2*(v^2 - v*y + y^2 - v*z - y*z + z^2)*lnbar[a]*Ls[2])/(Sqrt[3]*a) - 
     (7*(v^2 + 2*v*u - 3*u^2 - 2*v*y + 2*u*y + y^2 - 2*v*z + 2*u*z - 2*y*z + 
        z^2)*Zeta[3])/(8*a)
 
Fbarexp[3, u_, v_, y_, z_] := -(10*a^3 + 12*a^2*v - 12*a*v^2 + 5*v^3 - 66*a^2*u - 
        9*v^2*u + 66*a*u^2 + 3*v*u^2 - 25*u^3 + 12*a^2*y + 3*v^2*y + 
        6*v*u*y + 3*u^2*y - 12*a*y^2 + 3*v*y^2 - 9*u*y^2 + 5*y^3 + 12*a^2*z + 
        3*v^2*z + 6*v*u*z + 3*u^2*z - 18*v*y*z + 6*u*y*z + 3*y^2*z - 
        12*a*z^2 + 3*v*z^2 - 9*u*z^2 + 3*y*z^2 + 5*z^3)/(48*a^2) + 
     ((12*a^3 - 9*a^2*v + 9*a*v^2 - v^3 - 9*a^2*u + 9*a*u^2 - 3*u^3 - 
        9*a^2*y - 3*v^2*y + 9*a*y^2 - 3*v*y^2 - y^3 - 9*a^2*z - 3*v^2*z + 
        12*v*y*z - 3*y^2*z + 9*a*z^2 - 3*v*z^2 - 3*y*z^2 - z^3)*lnbar[a])/
      (18*a^2) - ((3*a^3 - 3*a^2*v + 3*a*v^2 - v^3 - 3*a^2*y + 3*a*y^2 - 
        y^3 - 3*a^2*z + 3*a*z^2 - z^3)*lnbar[a]^2)/(12*a^2) + 
     ((a - u)*(3*a^2 - 3*a*v + 4*v^2 + 3*a*u + 3*v*u - 6*u^2 - 3*a*y - 
        4*v*y + 3*u*y + 4*y^2 - 3*a*z - 4*v*z + 3*u*z - 4*y*z + 4*z^2)*Ls[2])/
      (2*Sqrt[3]*a^2) - (2*(3*a - v - y - z)*(v^2 - v*y + y^2 - v*z - y*z + 
        z^2)*lnbar[a]*Ls[2])/(3*Sqrt[3]*a^2) - 
     (7*(4*a*v^2 - v^3 + 8*a*v*u - 3*v^2*u - 12*a*u^2 - 3*v*u^2 + 7*u^3 - 
        8*a*v*y + v^2*y + 8*a*u*y + 2*v*u*y - 3*u^2*y + 4*a*y^2 + v*y^2 - 
        3*u*y^2 - y^3 - 8*a*v*z + v^2*z + 8*a*u*z + 2*v*u*z - 3*u^2*z - 
        8*a*y*z + 2*v*y*z + 2*u*y*z + y^2*z + 4*a*z^2 + v*z^2 - 3*u*z^2 + 
        y*z^2 - z^3)*Zeta[3])/(32*a^2)
 
Fbarexp[4, u_, v_, y_, z_] := -(78*a^4 + 44*a*v^3 - 18*v^4 - 312*a^3*u - 
        108*a*v^2*u + 22*v^3*u + 468*a^2*u^2 + 36*a*v*u^2 + 9*v^2*u^2 - 
        348*a*u^3 - 24*v*u^3 + 105*u^4 - 12*a*v^2*y + 3*v^3*y + 72*a*v*u*y + 
        12*v^2*u*y + 36*a*u^2*y + 9*v*u^2*y - 24*u^3*y - 12*a*v*y^2 - 
        18*v^2*y^2 - 108*a*u*y^2 + 12*v*u*y^2 + 9*u^2*y^2 + 44*a*y^3 + 
        3*v*y^3 + 22*u*y^3 - 18*y^4 - 12*a*v^2*z + 3*v^3*z + 72*a*v*u*z + 
        12*v^2*u*z + 36*a*u^2*z + 9*v*u^2*z - 24*u^3*z - 24*a*v*y*z + 
        27*v^2*y*z + 72*a*u*y*z - 138*v*u*y*z + 9*u^2*y*z - 12*a*y^2*z + 
        27*v*y^2*z + 12*u*y^2*z + 3*y^3*z - 12*a*v*z^2 - 18*v^2*z^2 - 
        108*a*u*z^2 + 12*v*u*z^2 + 9*u^2*z^2 - 12*a*y*z^2 + 27*v*y*z^2 + 
        12*u*y*z^2 - 18*y^2*z^2 + 44*a*z^3 + 3*v*z^3 + 22*u*z^3 + 3*y*z^3 - 
        18*z^4)/(288*a^3) + ((99*a^4 - 108*a^3*v + 162*a^2*v^2 - 60*a*v^3 + 
        17*v^4 - 72*a^3*u + 108*a^2*u^2 - 72*a*u^3 + 18*u^4 - 108*a^3*y - 
        72*a*v^2*y - 4*v^3*y + 162*a^2*y^2 - 72*a*v*y^2 + 66*v^2*y^2 - 
        60*a*y^3 - 4*v*y^3 + 17*y^4 - 108*a^3*z - 72*a*v^2*z - 4*v^3*z + 
        288*a*v*y*z - 48*v^2*y*z - 72*a*y^2*z - 48*v*y^2*z - 4*y^3*z + 
        162*a^2*z^2 - 72*a*v*z^2 + 66*v^2*z^2 - 72*a*y*z^2 - 48*v*y*z^2 + 
        66*y^2*z^2 - 60*a*z^3 - 4*v*z^3 - 4*y*z^3 + 17*z^4)*lnbar[a])/
      (216*a^3) - ((3*a^4 - 4*a^3*v + 6*a^2*v^2 - 4*a*v^3 + v^4 - 4*a^3*y + 
        6*a^2*y^2 - 4*a*y^3 + y^4 - 4*a^3*z + 6*a^2*z^2 - 4*a*z^3 + z^4)*
       lnbar[a]^2)/(24*a^3) + ((a - u)*(9*a^3 - 12*a^2*v + 36*a*v^2 - 8*v^3 + 
        9*a^2*u + 24*a*v*u - 12*v^2*u - 45*a*u^2 - 12*v*u^2 + 27*u^3 - 
        12*a^2*y - 36*a*v*y + 24*a*u*y + 12*v*u*y - 12*u^2*y + 36*a*y^2 - 
        12*u*y^2 - 8*y^3 - 12*a^2*z - 36*a*v*z + 24*a*u*z + 12*v*u*z - 
        12*u^2*z - 36*a*y*z + 24*v*y*z + 12*u*y*z + 36*a*z^2 - 12*u*z^2 - 
        8*z^3)*Ls[2])/(12*Sqrt[3]*a^3) - 
     (2*(v^2 - v*y + y^2 - v*z - y*z + z^2)*(9*a^2 - 6*a*v + 2*v^2 - 6*a*y + 
        v*y + 2*y^2 - 6*a*z + v*z + y*z + 2*z^2)*lnbar[a]*Ls[2])/
      (9*Sqrt[3]*a^3) - (7*(8*a^2*v^2 - 4*a*v^3 + v^4 + 16*a^2*v*u - 
        12*a*v^2*u + 2*v^3*u - 24*a^2*u^2 - 12*a*v*u^2 + 3*v^2*u^2 + 
        28*a*u^3 + 4*v*u^3 - 10*u^4 - 16*a^2*v*y + 4*a*v^2*y - v^3*y + 
        16*a^2*u*y + 8*a*v*u*y - 12*a*u^2*y - 3*v*u^2*y + 4*u^3*y + 
        8*a^2*y^2 + 4*a*v*y^2 - 12*a*u*y^2 + 3*u^2*y^2 - 4*a*y^3 - v*y^3 + 
        2*u*y^3 + y^4 - 16*a^2*v*z + 4*a*v^2*z - v^3*z + 16*a^2*u*z + 
        8*a*v*u*z - 12*a*u^2*z - 3*v*u^2*z + 4*u^3*z - 16*a^2*y*z + 
        8*a*v*y*z - v^2*y*z + 8*a*u*y*z - 2*v*u*y*z - 3*u^2*y*z + 4*a*y^2*z - 
        v*y^2*z - y^3*z + 8*a^2*z^2 + 4*a*v*z^2 - 12*a*u*z^2 + 3*u^2*z^2 + 
        4*a*y*z^2 - v*y*z^2 - 4*a*z^3 - v*z^3 + 2*u*z^3 - y*z^3 + z^4)*
       Zeta[3])/(64*a^3)
 
Fbarexp[5, u_, v_, y_, z_] := -(35136*a^5 - 17280*a^4*v + 34560*a^3*v^2 + 
        12480*a^2*v^3 - 15040*a*v^4 + 5409*v^5 - 123840*a^4*u - 
        77760*a^2*v^2*u + 31680*a*v^3*u - 9935*v^4*u + 247680*a^3*u^2 + 
        25920*a^2*v*u^2 + 12960*a*v^2*u^2 - 3030*v^3*u^2 - 273600*a^2*u^3 - 
        34560*a*v*u^3 + 1890*v^2*u^3 + 162720*a*u^4 + 9765*v*u^4 - 
        38403*u^5 - 17280*a^4*y - 31680*a^2*v^2*y + 1760*a*v^3*y - 
        1035*v^4*y + 51840*a^2*v*u*y + 17280*a*v^2*u*y + 7060*v^3*u*y + 
        25920*a^2*u^2*y + 12960*a*v*u^2*y - 4770*v^2*u^2*y - 34560*a*u^3*y - 
        4140*v*u^3*y + 9765*u^4*y + 34560*a^3*y^2 - 31680*a^2*v*y^2 + 
        16320*a*v^2*y^2 + 2250*v^3*y^2 - 77760*a^2*u*y^2 + 17280*a*v*u*y^2 - 
        27930*v^2*u*y^2 + 12960*a*u^2*y^2 - 4770*v*u^2*y^2 + 1890*u^3*y^2 + 
        12480*a^2*y^3 + 1760*a*v*y^3 + 2250*v^2*y^3 + 31680*a*u*y^3 + 
        7060*v*u*y^3 - 3030*u^2*y^3 - 15040*a*y^4 - 1035*v*y^4 - 9935*u*y^4 + 
        5409*y^5 - 17280*a^4*z - 31680*a^2*v^2*z + 1760*a*v^3*z - 
        1035*v^4*z + 51840*a^2*v*u*z + 17280*a*v^2*u*z + 7060*v^3*u*z + 
        25920*a^2*u^2*z + 12960*a*v*u^2*z - 4770*v^2*u^2*z - 34560*a*u^3*z - 
        4140*v*u^3*z + 9765*u^4*z + 74880*a^2*v*y*z + 8160*a*v^2*y*z - 
        9180*v^3*y*z + 51840*a^2*u*y*z - 198720*a*v*u*y*z + 26940*v^2*u*y*z + 
        12960*a*u^2*y*z + 18540*v*u^2*y*z - 4140*u^3*y*z - 31680*a^2*y^2*z + 
        8160*a*v*y^2*z - 1890*v^2*y^2*z + 17280*a*u*y^2*z + 26940*v*u*y^2*z - 
        4770*u^2*y^2*z + 1760*a*y^3*z - 9180*v*y^3*z + 7060*u*y^3*z - 
        1035*y^4*z + 34560*a^3*z^2 - 31680*a^2*v*z^2 + 16320*a*v^2*z^2 + 
        2250*v^3*z^2 - 77760*a^2*u*z^2 + 17280*a*v*u*z^2 - 27930*v^2*u*z^2 + 
        12960*a*u^2*z^2 - 4770*v*u^2*z^2 + 1890*u^3*z^2 - 31680*a^2*y*z^2 + 
        8160*a*v*y*z^2 - 1890*v^2*y*z^2 + 17280*a*u*y*z^2 + 26940*v*u*y*z^2 - 
        4770*u^2*y*z^2 + 16320*a*y^2*z^2 - 1890*v*y^2*z^2 - 27930*u*y^2*z^2 + 
        2250*y^3*z^2 + 12480*a^2*z^3 + 1760*a*v*z^3 + 2250*v^2*z^3 + 
        31680*a*u*z^3 + 7060*v*u*z^3 - 3030*u^2*z^3 + 1760*a*y*z^3 - 
        9180*v*y*z^3 + 7060*u*y*z^3 + 2250*y^2*z^3 - 15040*a*z^4 - 
        1035*v*z^4 - 9935*u*z^4 - 1035*y*z^4 + 5409*z^5)/(138240*a^4) + 
     ((1053*a^5 - 1485*a^4*v + 2970*a^3*v^2 - 1890*a^2*v^3 + 1035*a*v^4 - 
        197*v^5 - 810*a^4*u + 1620*a^3*u^2 - 1620*a^2*u^3 + 810*a*u^4 - 
        162*u^5 - 1485*a^4*y - 1620*a^2*v^2*y - 180*a*v^3*y - 25*v^4*y + 
        2970*a^3*y^2 - 1620*a^2*v*y^2 + 2970*a*v^2*y^2 - 440*v^3*y^2 - 
        1890*a^2*y^3 - 180*a*v*y^3 - 440*v^2*y^3 + 1035*a*y^4 - 25*v*y^4 - 
        197*y^5 - 1485*a^4*z - 1620*a^2*v^2*z - 180*a*v^3*z - 25*v^4*z + 
        6480*a^2*v*y*z - 2160*a*v^2*y*z + 1160*v^3*y*z - 1620*a^2*y^2*z - 
        2160*a*v*y^2*z - 330*v^2*y^2*z - 180*a*y^3*z + 1160*v*y^3*z - 
        25*y^4*z + 2970*a^3*z^2 - 1620*a^2*v*z^2 + 2970*a*v^2*z^2 - 
        440*v^3*z^2 - 1620*a^2*y*z^2 - 2160*a*v*y*z^2 - 330*v^2*y*z^2 + 
        2970*a*y^2*z^2 - 330*v*y^2*z^2 - 440*y^3*z^2 - 1890*a^2*z^3 - 
        180*a*v*z^3 - 440*v^2*z^3 - 180*a*y*z^3 + 1160*v*y*z^3 - 
        440*y^2*z^3 + 1035*a*z^4 - 25*v*z^4 - 25*y*z^4 - 197*z^5)*lnbar[a])/
      (3240*a^4) - ((3*a^5 - 5*a^4*v + 10*a^3*v^2 - 10*a^2*v^3 + 5*a*v^4 - 
        v^5 - 5*a^4*y + 10*a^3*y^2 - 10*a^2*y^3 + 5*a*y^4 - y^5 - 5*a^4*z + 
        10*a^3*z^2 - 10*a^2*z^3 + 5*a*z^4 - z^5)*lnbar[a]^2)/(40*a^4) + 
     ((a - u)*(81*a^4 - 135*a^3*v + 660*a^2*v^2 - 300*a*v^3 + 80*v^4 + 
        81*a^3*u + 405*a^2*v*u - 420*a*v^2*u + 60*v^3*u - 729*a^2*u^2 - 
        405*a*v*u^2 + 120*v^2*u^2 + 891*a*u^3 + 135*v*u^3 - 324*u^4 - 
        135*a^3*y - 660*a^2*v*y - 40*v^3*y + 405*a^2*u*y + 420*a*v*u*y - 
        405*a*u^2*y - 120*v*u^2*y + 135*u^3*y + 660*a^2*y^2 + 120*v^2*y^2 - 
        420*a*u*y^2 + 120*u^2*y^2 - 300*a*y^3 - 40*v*y^3 + 60*u*y^3 + 
        80*y^4 - 135*a^3*z - 660*a^2*v*z - 40*v^3*z + 405*a^2*u*z + 
        420*a*v*u*z - 405*a*u^2*z - 120*v*u^2*z + 135*u^3*z - 660*a^2*y*z + 
        900*a*v*y*z - 120*v^2*y*z + 420*a*u*y*z - 180*v*u*y*z - 120*u^2*y*z - 
        120*v*y^2*z - 40*y^3*z + 660*a^2*z^2 + 120*v^2*z^2 - 420*a*u*z^2 + 
        120*u^2*z^2 - 120*v*y*z^2 + 120*y^2*z^2 - 300*a*z^3 - 40*v*z^3 + 
        60*u*z^3 - 40*y*z^3 + 80*z^4)*Ls[2])/(180*Sqrt[3]*a^4) - 
     (2*(3*a - v - y - z)*(v^2 - v*y + y^2 - v*z - y*z + z^2)*
       (9*a^2 - 6*a*v + 4*v^2 - 6*a*y - v*y + 4*y^2 - 6*a*z - v*z - y*z + 
        4*z^2)*lnbar[a]*Ls[2])/(27*Sqrt[3]*a^4) - 
     (7*(256*a^3*v^2 - 192*a^2*v^3 + 96*a*v^4 - 19*v^5 + 512*a^3*v*u - 
        576*a^2*v^2*u + 192*a*v^3*u - 35*v^4*u - 768*a^3*u^2 - 
        576*a^2*v*u^2 + 288*a*v^2*u^2 - 30*v^3*u^2 + 1344*a^2*u^3 + 
        384*a*v*u^3 - 70*v^2*u^3 - 960*a*u^4 - 95*v*u^4 + 249*u^5 - 
        512*a^3*v*y + 192*a^2*v^2*y - 96*a*v^3*y + 17*v^4*y + 512*a^3*u*y + 
        384*a^2*v*u*y + 4*v^3*u*y - 576*a^2*u^2*y - 288*a*v*u^2*y + 
        6*v^2*u^2*y + 384*a*u^3*y + 68*v*u^3*y - 95*u^4*y + 256*a^3*y^2 + 
        192*a^2*v*y^2 + 2*v^3*y^2 - 576*a^2*u*y^2 - 18*v^2*u*y^2 + 
        288*a*u^2*y^2 + 6*v*u^2*y^2 - 70*u^3*y^2 - 192*a^2*y^3 - 96*a*v*y^3 + 
        2*v^2*y^3 + 192*a*u*y^3 + 4*v*u*y^3 - 30*u^2*y^3 + 96*a*y^4 + 
        17*v*y^4 - 35*u*y^4 - 19*y^5 - 512*a^3*v*z + 192*a^2*v^2*z - 
        96*a*v^3*z + 17*v^4*z + 512*a^3*u*z + 384*a^2*v*u*z + 4*v^3*u*z - 
        576*a^2*u^2*z - 288*a*v*u^2*z + 6*v^2*u^2*z + 384*a*u^3*z + 
        68*v*u^3*z - 95*u^4*z - 512*a^3*y*z + 384*a^2*v*y*z - 96*a*v^2*y*z + 
        20*v^3*y*z + 384*a^2*u*y*z - 192*a*v*u*y*z + 12*v^2*u*y*z - 
        288*a*u^2*y*z + 60*v*u^2*y*z + 68*u^3*y*z + 192*a^2*y^2*z - 
        96*a*v*y^2*z + 6*v^2*y^2*z + 12*v*u*y^2*z + 6*u^2*y^2*z - 
        96*a*y^3*z + 20*v*y^3*z + 4*u*y^3*z + 17*y^4*z + 256*a^3*z^2 + 
        192*a^2*v*z^2 + 2*v^3*z^2 - 576*a^2*u*z^2 - 18*v^2*u*z^2 + 
        288*a*u^2*z^2 + 6*v*u^2*z^2 - 70*u^3*z^2 + 192*a^2*y*z^2 - 
        96*a*v*y*z^2 + 6*v^2*y*z^2 + 12*v*u*y*z^2 + 6*u^2*y*z^2 + 
        6*v*y^2*z^2 - 18*u*y^2*z^2 + 2*y^3*z^2 - 192*a^2*z^3 - 96*a*v*z^3 + 
        2*v^2*z^3 + 192*a*u*z^3 + 4*v*u*z^3 - 30*u^2*z^3 - 96*a*y*z^3 + 
        20*v*y*z^3 + 4*u*y*z^3 + 2*y^2*z^3 + 96*a*z^4 + 17*v*z^4 - 35*u*z^4 + 
        17*y*z^4 - 19*z^5)*Zeta[3])/(2048*a^4)
 
Fbarexp[6, u_, v_, y_, z_] := -(741888*a^6 - 635904*a^5*v + 1589760*a^4*v^2 - 
        245760*a^3*v^3 - 192000*a^2*v^4 + 317536*a*v^5 - 88821*v^6 - 
        2543616*a^5*u - 2488320*a^3*v^2*u + 1520640*a^2*v^3*u - 
        953760*a*v^4*u + 173810*v^5*u + 6359040*a^4*u^2 + 829440*a^3*v*u^2 + 
        622080*a^2*v^2*u^2 - 290880*a*v^3*u^2 + 85065*v^4*u^2 - 
        9308160*a^3*u^3 - 1658880*a^2*v*u^3 + 181440*a*v^2*u^3 + 
        780*v^3*u^3 + 8225280*a^2*u^4 + 937440*a*v*u^4 - 69795*v^2*u^4 - 
        3852576*a*u^5 - 201150*v*u^5 + 742671*u^6 - 635904*a^5*y - 
        1566720*a^3*v^2*y - 7680*a^2*v^3*y - 124960*a*v^4*y + 20790*v^5*y + 
        1658880*a^3*v*u*y + 829440*a^2*v^2*u*y + 677760*a*v^3*u*y - 
        42710*v^4*u*y + 829440*a^3*u^2*y + 622080*a^2*v*u^2*y - 
        457920*a*v^2*u^2*y - 25860*v^3*u^2*y - 1658880*a^2*u^3*y - 
        397440*a*v*u^3*y + 47700*v^2*u^3*y + 937440*a*u^4*y + 
        103950*v*u^4*y - 201150*u^5*y + 1589760*a^4*y^2 - 1566720*a^3*v*y^2 + 
        2304000*a^2*v^2*y^2 - 234560*a*v^3*y^2 - 34155*v^4*y^2 - 
        2488320*a^3*u*y^2 + 829440*a^2*v*u*y^2 - 2681280*a*v^2*u*y^2 + 
        307460*v^3*u*y^2 + 622080*a^2*u^2*y^2 - 457920*a*v*u^2*y^2 + 
        292230*v^2*u^2*y^2 + 181440*a*u^3*y^2 + 47700*v*u^3*y^2 - 
        69795*u^4*y^2 - 245760*a^3*y^3 - 7680*a^2*v*y^3 - 234560*a*v^2*y^3 + 
        1620*v^3*y^3 + 1520640*a^2*u*y^3 + 677760*a*v*u*y^3 + 
        307460*v^2*u*y^3 - 290880*a*u^2*y^3 - 25860*v*u^2*y^3 + 780*u^3*y^3 - 
        192000*a^2*y^4 - 124960*a*v*y^4 - 34155*v^2*y^4 - 953760*a*u*y^4 - 
        42710*v*u*y^4 + 85065*u^2*y^4 + 317536*a*y^5 + 20790*v*y^5 + 
        173810*u*y^5 - 88821*y^6 - 635904*a^5*z - 1566720*a^3*v^2*z - 
        7680*a^2*v^3*z - 124960*a*v^4*z + 20790*v^5*z + 1658880*a^3*v*u*z + 
        829440*a^2*v^2*u*z + 677760*a*v^3*u*z - 42710*v^4*u*z + 
        829440*a^3*u^2*z + 622080*a^2*v*u^2*z - 457920*a*v^2*u^2*z - 
        25860*v^3*u^2*z - 1658880*a^2*u^3*z - 397440*a*v*u^3*z + 
        47700*v^2*u^3*z + 937440*a*u^4*z + 103950*v*u^4*z - 201150*u^5*z + 
        4608000*a^3*v*y*z - 714240*a^2*v^2*y*z + 306560*a*v^3*y*z + 
        132030*v^4*y*z + 1658880*a^3*u*y*z - 9538560*a^2*v*u*y*z + 
        2586240*a*v^2*u*y*z - 1070120*v^3*u*y*z + 622080*a^2*u^2*y*z + 
        1779840*a*v*u^2*y*z - 192060*v^2*u^2*y*z - 397440*a*u^3*y*z - 
        209160*v*u^3*y*z + 103950*u^4*y*z - 1566720*a^3*y^2*z - 
        714240*a^2*v*y^2*z - 519360*a*v^2*y^2*z + 58860*v^3*y^2*z + 
        829440*a^2*u*y^2*z + 2586240*a*v*u*y^2*z + 252060*v^2*u*y^2*z - 
        457920*a*u^2*y^2*z - 192060*v*u^2*y^2*z + 47700*u^3*y^2*z - 
        7680*a^2*y^3*z + 306560*a*v*y^3*z + 58860*v^2*y^3*z + 
        677760*a*u*y^3*z - 1070120*v*u*y^3*z - 25860*u^2*y^3*z - 
        124960*a*y^4*z + 132030*v*y^4*z - 42710*u*y^4*z + 20790*y^5*z + 
        1589760*a^4*z^2 - 1566720*a^3*v*z^2 + 2304000*a^2*v^2*z^2 - 
        234560*a*v^3*z^2 - 34155*v^4*z^2 - 2488320*a^3*u*z^2 + 
        829440*a^2*v*u*z^2 - 2681280*a*v^2*u*z^2 + 307460*v^3*u*z^2 + 
        622080*a^2*u^2*z^2 - 457920*a*v*u^2*z^2 + 292230*v^2*u^2*z^2 + 
        181440*a*u^3*z^2 + 47700*v*u^3*z^2 - 69795*u^4*z^2 - 
        1566720*a^3*y*z^2 - 714240*a^2*v*y*z^2 - 519360*a*v^2*y*z^2 + 
        58860*v^3*y*z^2 + 829440*a^2*u*y*z^2 + 2586240*a*v*u*y*z^2 + 
        252060*v^2*u*y*z^2 - 457920*a*u^2*y*z^2 - 192060*v*u^2*y*z^2 + 
        47700*u^3*y*z^2 + 2304000*a^2*y^2*z^2 - 519360*a*v*y^2*z^2 - 
        42930*v^2*y^2*z^2 - 2681280*a*u*y^2*z^2 + 252060*v*u*y^2*z^2 + 
        292230*u^2*y^2*z^2 - 234560*a*y^3*z^2 + 58860*v*y^3*z^2 + 
        307460*u*y^3*z^2 - 34155*y^4*z^2 - 245760*a^3*z^3 - 7680*a^2*v*z^3 - 
        234560*a*v^2*z^3 + 1620*v^3*z^3 + 1520640*a^2*u*z^3 + 
        677760*a*v*u*z^3 + 307460*v^2*u*z^3 - 290880*a*u^2*z^3 - 
        25860*v*u^2*z^3 + 780*u^3*z^3 - 7680*a^2*y*z^3 + 306560*a*v*y*z^3 + 
        58860*v^2*y*z^3 + 677760*a*u*y*z^3 - 1070120*v*u*y*z^3 - 
        25860*u^2*y*z^3 - 234560*a*y^2*z^3 + 58860*v*y^2*z^3 + 
        307460*u*y^2*z^3 + 1620*y^3*z^3 - 192000*a^2*z^4 - 124960*a*v*z^4 - 
        34155*v^2*z^4 - 953760*a*u*z^4 - 42710*v*u*z^4 + 85065*u^2*z^4 - 
        124960*a*y*z^4 + 132030*v*y*z^4 - 42710*u*y*z^4 - 34155*y^2*z^4 + 
        317536*a*z^5 + 20790*v*z^5 + 173810*u*z^5 + 20790*y*z^5 - 88821*z^6)/
      (3317760*a^5) + ((783*a^6 - 1350*a^5*v + 3375*a^4*v^2 - 3060*a^3*v^3 + 
        2475*a^2*v^4 - 950*a*v^5 + 165*v^6 - 648*a^5*u + 1620*a^4*u^2 - 
        2160*a^3*u^3 + 1620*a^2*u^4 - 648*a*u^5 + 108*u^6 - 1350*a^5*y - 
        2160*a^3*v^2*y - 360*a^2*v^3*y - 100*a*v^4*y - 20*v^5*y + 
        3375*a^4*y^2 - 2160*a^3*v*y^2 + 5940*a^2*v^2*y^2 - 1760*a*v^3*y^2 + 
        505*v^4*y^2 - 3060*a^3*y^3 - 360*a^2*v*y^3 - 1760*a*v^2*y^3 + 
        30*v^3*y^3 + 2475*a^2*y^4 - 100*a*v*y^4 + 505*v^2*y^4 - 950*a*y^5 - 
        20*v*y^5 + 165*y^6 - 1350*a^5*z - 2160*a^3*v^2*z - 360*a^2*v^3*z - 
        100*a*v^4*z - 20*v^5*z + 8640*a^3*v*y*z - 4320*a^2*v^2*y*z + 
        4640*a*v^3*y*z - 810*v^4*y*z - 2160*a^3*y^2*z - 4320*a^2*v*y^2*z - 
        1320*a*v^2*y^2*z - 350*v^3*y^2*z - 360*a^2*y^3*z + 4640*a*v*y^3*z - 
        350*v^2*y^3*z - 100*a*y^4*z - 810*v*y^4*z - 20*y^5*z + 3375*a^4*z^2 - 
        2160*a^3*v*z^2 + 5940*a^2*v^2*z^2 - 1760*a*v^3*z^2 + 505*v^4*z^2 - 
        2160*a^3*y*z^2 - 4320*a^2*v*y*z^2 - 1320*a*v^2*y*z^2 - 
        350*v^3*y*z^2 + 5940*a^2*y^2*z^2 - 1320*a*v*y^2*z^2 + 
        1710*v^2*y^2*z^2 - 1760*a*y^3*z^2 - 350*v*y^3*z^2 + 505*y^4*z^2 - 
        3060*a^3*z^3 - 360*a^2*v*z^3 - 1760*a*v^2*z^3 + 30*v^3*z^3 - 
        360*a^2*y*z^3 + 4640*a*v*y*z^3 - 350*v^2*y*z^3 - 1760*a*y^2*z^3 - 
        350*v*y^2*z^3 + 30*y^3*z^3 + 2475*a^2*z^4 - 100*a*v*z^4 + 
        505*v^2*z^4 - 100*a*y*z^4 - 810*v*y*z^4 + 505*y^2*z^4 - 950*a*z^5 - 
        20*v*z^5 - 20*y*z^5 + 165*z^6)*lnbar[a])/(3240*a^5) - 
     ((3*a^6 - 6*a^5*v + 15*a^4*v^2 - 20*a^3*v^3 + 15*a^2*v^4 - 6*a*v^5 + 
        v^6 - 6*a^5*y + 15*a^4*y^2 - 20*a^3*y^3 + 15*a^2*y^4 - 6*a*y^5 + 
        y^6 - 6*a^5*z + 15*a^4*z^2 - 20*a^3*z^3 + 15*a^2*z^4 - 6*a*z^5 + z^6)*
       lnbar[a]^2)/(60*a^5) + ((a - u)*(81*a^5 - 162*a^4*v + 1125*a^3*v^2 - 
        780*a^2*v^3 + 420*a*v^4 - 80*v^5 + 81*a^4*u + 648*a^3*v*u - 
        1035*a^2*v^2*u + 300*a*v^3*u - 60*v^4*u - 1134*a^3*u^2 - 
        972*a^2*v*u^2 + 585*a*v^2*u^2 - 60*v^3*u^2 + 2106*a^2*u^3 + 
        648*a*v*u^3 - 135*v^2*u^3 - 1539*a*u^4 - 162*v*u^4 + 405*u^5 - 
        162*a^4*y - 1125*a^3*v*y - 210*a*v^3*y + 20*v^4*y + 648*a^3*u*y + 
        1035*a^2*v*u*y + 30*v^3*u*y - 972*a^2*u^2*y - 585*a*v*u^2*y + 
        648*a*u^3*y + 135*v*u^3*y - 162*u^4*y + 1125*a^3*y^2 + 
        630*a*v^2*y^2 - 80*v^3*y^2 - 1035*a^2*u*y^2 - 90*v^2*u*y^2 + 
        585*a*u^2*y^2 - 135*u^3*y^2 - 780*a^2*y^3 - 210*a*v*y^3 - 
        80*v^2*y^3 + 300*a*u*y^3 + 30*v*u*y^3 - 60*u^2*y^3 + 420*a*y^4 + 
        20*v*y^4 - 60*u*y^4 - 80*y^5 - 162*a^4*z - 1125*a^3*v*z - 
        210*a*v^3*z + 20*v^4*z + 648*a^3*u*z + 1035*a^2*v*u*z + 30*v^3*u*z - 
        972*a^2*u^2*z - 585*a*v*u^2*z + 648*a*u^3*z + 135*v*u^3*z - 
        162*u^4*z - 1125*a^3*y*z + 2340*a^2*v*y*z - 630*a*v^2*y*z + 
        260*v^3*y*z + 1035*a^2*u*y*z - 900*a*v*u*y*z + 90*v^2*u*y*z - 
        585*a*u^2*y*z + 180*v*u^2*y*z + 135*u^3*y*z - 630*a*v*y^2*z - 
        60*v^2*y^2*z + 90*v*u*y^2*z - 210*a*y^3*z + 260*v*y^3*z + 
        30*u*y^3*z + 20*y^4*z + 1125*a^3*z^2 + 630*a*v^2*z^2 - 80*v^3*z^2 - 
        1035*a^2*u*z^2 - 90*v^2*u*z^2 + 585*a*u^2*z^2 - 135*u^3*z^2 - 
        630*a*v*y*z^2 - 60*v^2*y*z^2 + 90*v*u*y*z^2 + 630*a*y^2*z^2 - 
        60*v*y^2*z^2 - 90*u*y^2*z^2 - 80*y^3*z^2 - 780*a^2*z^3 - 
        210*a*v*z^3 - 80*v^2*z^3 + 300*a*u*z^3 + 30*v*u*z^3 - 60*u^2*z^3 - 
        210*a*y*z^3 + 260*v*y*z^3 + 30*u*y*z^3 - 80*y^2*z^3 + 420*a*z^4 + 
        20*v*z^4 - 60*u*z^4 + 20*y*z^4 - 80*z^5)*Ls[2])/(270*Sqrt[3]*a^5) - 
     (2*(v^2 - v*y + y^2 - v*z - y*z + z^2)*(27*a^4 - 36*a^3*v + 36*a^2*v^2 - 
        16*a*v^3 + 3*v^4 - 36*a^3*y + 18*a^2*v*y - 12*a*v^2*y + 2*v^3*y + 
        36*a^2*y^2 - 12*a*v*y^2 + 4*v^2*y^2 - 16*a*y^3 + 2*v*y^3 + 3*y^4 - 
        36*a^3*z + 18*a^2*v*z - 12*a*v^2*z + 2*v^3*z + 18*a^2*y*z + 
        12*a*v*y*z - 2*v^2*y*z - 12*a*y^2*z - 2*v*y^2*z + 2*y^3*z + 
        36*a^2*z^2 - 12*a*v*z^2 + 4*v^2*z^2 - 12*a*y*z^2 - 2*v*y*z^2 + 
        4*y^2*z^2 - 16*a*z^3 + 2*v*z^3 + 2*y*z^3 + 3*z^4)*lnbar[a]*Ls[2])/
      (27*Sqrt[3]*a^5) - (7*(2048*a^4*v^2 - 2048*a^3*v^3 + 1536*a^2*v^4 - 
        608*a*v^5 + 101*v^6 + 4096*a^4*v*u - 6144*a^3*v^2*u + 
        3072*a^2*v^3*u - 1120*a*v^4*u + 174*v^5*u - 6144*a^4*u^2 - 
        6144*a^3*v*u^2 + 4608*a^2*v^2*u^2 - 960*a*v^3*u^2 + 135*v^4*u^2 + 
        14336*a^3*u^3 + 6144*a^2*v*u^3 - 2240*a*v^2*u^3 + 180*v^3*u^3 - 
        15360*a^2*u^4 - 3040*a*v*u^4 + 435*v^2*u^4 + 7968*a*u^5 + 606*v*u^5 - 
        1631*u^6 - 4096*a^4*v*y + 2048*a^3*v^2*y - 1536*a^2*v^3*y + 
        544*a*v^4*y - 86*v^5*y + 4096*a^4*u*y + 4096*a^3*v*u*y + 
        128*a*v^3*u*y - 10*v^4*u*y - 6144*a^3*u^2*y - 4608*a^2*v*u^2*y + 
        192*a*v^2*u^2*y - 60*v^3*u^2*y + 6144*a^2*u^3*y + 2176*a*v*u^3*y - 
        20*v^2*u^3*y - 3040*a*u^4*y - 430*v*u^4*y + 606*u^5*y + 
        2048*a^4*y^2 + 2048*a^3*v*y^2 + 64*a*v^3*y^2 - 5*v^4*y^2 - 
        6144*a^3*u*y^2 - 576*a*v^2*u*y^2 + 60*v^3*u*y^2 + 4608*a^2*u^2*y^2 + 
        192*a*v*u^2*y^2 + 90*v^2*u^2*y^2 - 2240*a*u^3*y^2 - 20*v*u^3*y^2 + 
        435*u^4*y^2 - 2048*a^3*y^3 - 1536*a^2*v*y^3 + 64*a*v^2*y^3 - 
        20*v^3*y^3 + 3072*a^2*u*y^3 + 128*a*v*u*y^3 + 60*v^2*u*y^3 - 
        960*a*u^2*y^3 - 60*v*u^2*y^3 + 180*u^3*y^3 + 1536*a^2*y^4 + 
        544*a*v*y^4 - 5*v^2*y^4 - 1120*a*u*y^4 - 10*v*u*y^4 + 135*u^2*y^4 - 
        608*a*y^5 - 86*v*y^5 + 174*u*y^5 + 101*y^6 - 4096*a^4*v*z + 
        2048*a^3*v^2*z - 1536*a^2*v^3*z + 544*a*v^4*z - 86*v^5*z + 
        4096*a^4*u*z + 4096*a^3*v*u*z + 128*a*v^3*u*z - 10*v^4*u*z - 
        6144*a^3*u^2*z - 4608*a^2*v*u^2*z + 192*a*v^2*u^2*z - 60*v^3*u^2*z + 
        6144*a^2*u^3*z + 2176*a*v*u^3*z - 20*v^2*u^3*z - 3040*a*u^4*z - 
        430*v*u^4*z + 606*u^5*z - 4096*a^4*y*z + 4096*a^3*v*y*z - 
        1536*a^2*v^2*y*z + 640*a*v^3*y*z - 94*v^4*y*z + 4096*a^3*u*y*z - 
        3072*a^2*v*u*y*z + 384*a*v^2*u*y*z - 88*v^3*u*y*z - 
        4608*a^2*u^2*y*z + 1920*a*v*u^2*y*z - 132*v^2*u^2*y*z + 
        2176*a*u^3*y*z - 376*v*u^3*y*z - 430*u^4*y*z + 2048*a^3*y^2*z - 
        1536*a^2*v*y^2*z + 192*a*v^2*y^2*z - 44*v^3*y^2*z + 384*a*v*u*y^2*z + 
        36*v^2*u*y^2*z + 192*a*u^2*y^2*z - 132*v*u^2*y^2*z - 20*u^3*y^2*z - 
        1536*a^2*y^3*z + 640*a*v*y^3*z - 44*v^2*y^3*z + 128*a*u*y^3*z - 
        88*v*u*y^3*z - 60*u^2*y^3*z + 544*a*y^4*z - 94*v*y^4*z - 10*u*y^4*z - 
        86*y^5*z + 2048*a^4*z^2 + 2048*a^3*v*z^2 + 64*a*v^3*z^2 - 5*v^4*z^2 - 
        6144*a^3*u*z^2 - 576*a*v^2*u*z^2 + 60*v^3*u*z^2 + 4608*a^2*u^2*z^2 + 
        192*a*v*u^2*z^2 + 90*v^2*u^2*z^2 - 2240*a*u^3*z^2 - 20*v*u^3*z^2 + 
        435*u^4*z^2 + 2048*a^3*y*z^2 - 1536*a^2*v*y*z^2 + 192*a*v^2*y*z^2 - 
        44*v^3*y*z^2 + 384*a*v*u*y*z^2 + 36*v^2*u*y*z^2 + 192*a*u^2*y*z^2 - 
        132*v*u^2*y*z^2 - 20*u^3*y*z^2 + 192*a*v*y^2*z^2 + 18*v^2*y^2*z^2 - 
        576*a*u*y^2*z^2 + 36*v*u*y^2*z^2 + 90*u^2*y^2*z^2 + 64*a*y^3*z^2 - 
        44*v*y^3*z^2 + 60*u*y^3*z^2 - 5*y^4*z^2 - 2048*a^3*z^3 - 
        1536*a^2*v*z^3 + 64*a*v^2*z^3 - 20*v^3*z^3 + 3072*a^2*u*z^3 + 
        128*a*v*u*z^3 + 60*v^2*u*z^3 - 960*a*u^2*z^3 - 60*v*u^2*z^3 + 
        180*u^3*z^3 - 1536*a^2*y*z^3 + 640*a*v*y*z^3 - 44*v^2*y*z^3 + 
        128*a*u*y*z^3 - 88*v*u*y*z^3 - 60*u^2*y*z^3 + 64*a*y^2*z^3 - 
        44*v*y^2*z^3 + 60*u*y^2*z^3 - 20*y^3*z^3 + 1536*a^2*z^4 + 
        544*a*v*z^4 - 5*v^2*z^4 - 1120*a*u*z^4 - 10*v*u*z^4 + 135*u^2*z^4 + 
        544*a*y*z^4 - 94*v*y*z^4 - 10*u*y*z^4 - 5*y^2*z^4 - 608*a*z^5 - 
        86*v*z^5 + 174*u*z^5 - 86*y*z^5 + 101*z^6)*Zeta[3])/(16384*a^5)

Fbarexp[7, u_, v_, y_, z_] := 
        -(4511232*a^7 - 15611904*a^6*u + 46835712*a^5*u^2 - 
        85317120*a^4*u^3 + 99832320*a^3*u^4 - 69742512*a^2*u^5 + 
        26767629*a*u^6 - 4347891*u^7 - 5322240*a^6*v + 7257600*a^4*u^2*v - 
        19353600*a^3*u^3*v + 16405200*a^2*u^4*v - 7040250*a*u^5*v + 
        1222536*u^6*v + 15966720*a^5*v^2 - 21772800*a^4*u*v^2 + 
        7257600*a^3*u^2*v^2 + 3175200*a^2*u^3*v^2 - 2442825*a*u^4*v^2 + 
        529011*u^5*v^2 - 7633920*a^4*v^3 + 17740800*a^3*u*v^3 - 
        5090400*a^2*u^2*v^3 + 27300*a*u^3*v^3 + 86100*u^4*v^3 + 
        3673600*a^3*v^4 - 16690800*a^2*u*v^4 + 2977275*a*u^2*v^4 - 
        166705*u^3*v^4 + 2152080*a^2*v^5 + 6083350*a*u*v^5 - 460852*u^2*v^5 - 
        1926015*a*v^6 - 1006383*u*v^6 + 451128*v^7 - 5322240*a^6*y + 
        7257600*a^4*u^2*y - 19353600*a^3*u^3*y + 16405200*a^2*u^4*y - 
        7040250*a*u^5*y + 1222536*u^6*y + 14515200*a^4*u*v*y + 
        7257600*a^3*u^2*v*y - 6955200*a^2*u^3*v*y + 3638250*a*u^4*v*y - 
        676494*u^5*v*y - 17579520*a^4*v^2*y + 9676800*a^3*u*v^2*y - 
        8013600*a^2*u^2*v^2*y + 1669500*a*u^3*v^2*y - 230265*u^4*v^2*y - 
        949760*a^3*v^3*y + 11860800*a^2*u*v^3*y - 905100*a*u^2*v^3*y + 
        147560*u^3*v^3*y - 2545200*a^2*v^4*y - 1494850*a*u*v^4*y - 
        86450*u^2*v^4*y + 584290*a*v^5*y + 438326*u*v^5*y - 112749*v^6*y + 
        15966720*a^5*y^2 - 21772800*a^4*u*y^2 + 7257600*a^3*u^2*y^2 + 
        3175200*a^2*u^3*y^2 - 2442825*a*u^4*y^2 + 529011*u^5*y^2 - 
        17579520*a^4*v*y^2 + 9676800*a^3*u*v*y^2 - 8013600*a^2*u^2*v*y^2 + 
        1669500*a*u^3*v*y^2 - 230265*u^4*v*y^2 + 41072640*a^3*v^2*y^2 - 
        46922400*a^2*u*v^2*y^2 + 10228050*a*u^2*v^2*y^2 - 
        983850*u^3*v^2*y^2 - 10412640*a^2*v^3*y^2 + 10761100*a*u*v^3*y^2 - 
        1035790*u^2*v^3*y^2 + 2424415*a*v^4*y^2 - 2929045*u*v^4*y^2 + 
        147483*v^5*y^2 - 7633920*a^4*y^3 + 17740800*a^3*u*y^3 - 
        5090400*a^2*u^2*y^3 + 27300*a*u^3*y^3 + 86100*u^4*y^3 - 
        949760*a^3*v*y^3 + 11860800*a^2*u*v*y^3 - 905100*a*u^2*v*y^3 + 
        147560*u^3*v*y^3 - 10412640*a^2*v^2*y^3 + 10761100*a*u*v^2*y^3 - 
        1035790*u^2*v^2*y^3 + 271740*a*v^3*y^3 + 145740*u*v^3*y^3 + 
        1050*v^4*y^3 + 3673600*a^3*y^4 - 16690800*a^2*u*y^4 + 
        2977275*a*u^2*y^4 - 166705*u^3*y^4 - 2545200*a^2*v*y^4 - 
        1494850*a*u*v*y^4 - 86450*u^2*v*y^4 + 2424415*a*v^2*y^4 - 
        2929045*u*v^2*y^4 + 1050*v^3*y^4 + 2152080*a^2*y^5 + 
        6083350*a*u*y^5 - 460852*u^2*y^5 + 584290*a*v*y^5 + 438326*u*v*y^5 + 
        147483*v^2*y^5 - 1926015*a*y^6 - 1006383*u*y^6 - 112749*v*y^6 + 
        451128*y^7 - 5322240*a^6*z + 7257600*a^4*u^2*z - 19353600*a^3*u^3*z + 
        16405200*a^2*u^4*z - 7040250*a*u^5*z + 1222536*u^6*z + 
        14515200*a^4*u*v*z + 7257600*a^3*u^2*v*z - 6955200*a^2*u^3*v*z + 
        3638250*a*u^4*v*z - 676494*u^5*v*z - 17579520*a^4*v^2*z + 
        9676800*a^3*u*v^2*z - 8013600*a^2*u^2*v^2*z + 1669500*a*u^3*v^2*z - 
        230265*u^4*v^2*z - 949760*a^3*v^3*z + 11860800*a^2*u*v^3*z - 
        905100*a*u^2*v^3*z + 147560*u^3*v^3*z - 2545200*a^2*v^4*z - 
        1494850*a*u*v^4*z - 86450*u^2*v^4*z + 584290*a*v^5*z + 
        438326*u*v^5*z - 112749*v^6*z + 14515200*a^4*u*y*z + 
        7257600*a^3*u^2*y*z - 6955200*a^2*u^3*y*z + 3638250*a*u^4*y*z - 
        676494*u^5*y*z + 55802880*a^4*v*y*z - 111283200*a^3*u*v*y*z + 
        31147200*a^2*u^2*v*y*z - 7320600*a*u^3*v*y*z + 665280*u^4*v*y*z - 
        18654720*a^3*v^2*y*z + 45259200*a^2*u*v^2*y*z - 
        6722100*a*u^2*v^2*y*z + 776580*u^3*v^2*y*z + 21994560*a^2*v^3*y*z - 
        37454200*a*u*v^3*y*z + 2879800*u^2*v^3*y*z - 1185030*a*v^4*y*z + 
        5334210*u*v^4*y*z - 641088*v^5*y*z - 17579520*a^4*y^2*z + 
        9676800*a^3*u*y^2*z - 8013600*a^2*u^2*y^2*z + 1669500*a*u^3*y^2*z - 
        230265*u^4*y^2*z - 18654720*a^3*v*y^2*z + 45259200*a^2*u*v*y^2*z - 
        6722100*a*u^2*v*y^2*z + 776580*u^3*v*y^2*z - 13819680*a^2*v^2*y^2*z + 
        8822100*a*u*v^2*y^2*z - 1061760*u^2*v^2*y^2*z - 448700*a*v^3*y^2*z + 
        2589440*u*v^3*y^2*z - 235935*v^4*y^2*z - 949760*a^3*y^3*z + 
        11860800*a^2*u*y^3*z - 905100*a*u^2*y^3*z + 147560*u^3*y^3*z + 
        21994560*a^2*v*y^3*z - 37454200*a*u*v*y^3*z + 2879800*u^2*v*y^3*z - 
        448700*a*v^2*y^3*z + 2589440*u*v^2*y^3*z - 425880*v^3*y^3*z - 
        2545200*a^2*y^4*z - 1494850*a*u*y^4*z - 86450*u^2*y^4*z - 
        1185030*a*v*y^4*z + 5334210*u*v*y^4*z - 235935*v^2*y^4*z + 
        584290*a*y^5*z + 438326*u*y^5*z - 641088*v*y^5*z - 112749*y^6*z + 
        15966720*a^5*z^2 - 21772800*a^4*u*z^2 + 7257600*a^3*u^2*z^2 + 
        3175200*a^2*u^3*z^2 - 2442825*a*u^4*z^2 + 529011*u^5*z^2 - 
        17579520*a^4*v*z^2 + 9676800*a^3*u*v*z^2 - 8013600*a^2*u^2*v*z^2 + 
        1669500*a*u^3*v*z^2 - 230265*u^4*v*z^2 + 41072640*a^3*v^2*z^2 - 
        46922400*a^2*u*v^2*z^2 + 10228050*a*u^2*v^2*z^2 - 
        983850*u^3*v^2*z^2 - 10412640*a^2*v^3*z^2 + 10761100*a*u*v^3*z^2 - 
        1035790*u^2*v^3*z^2 + 2424415*a*v^4*z^2 - 2929045*u*v^4*z^2 + 
        147483*v^5*z^2 - 17579520*a^4*y*z^2 + 9676800*a^3*u*y*z^2 - 
        8013600*a^2*u^2*y*z^2 + 1669500*a*u^3*y*z^2 - 230265*u^4*y*z^2 - 
        18654720*a^3*v*y*z^2 + 45259200*a^2*u*v*y*z^2 - 
        6722100*a*u^2*v*y*z^2 + 776580*u^3*v*y*z^2 - 13819680*a^2*v^2*y*z^2 + 
        8822100*a*u*v^2*y*z^2 - 1061760*u^2*v^2*y*z^2 - 448700*a*v^3*y*z^2 + 
        2589440*u*v^3*y*z^2 - 235935*v^4*y*z^2 + 41072640*a^3*y^2*z^2 - 
        46922400*a^2*u*y^2*z^2 + 10228050*a*u^2*y^2*z^2 - 
        983850*u^3*y^2*z^2 - 13819680*a^2*v*y^2*z^2 + 8822100*a*u*v*y^2*z^2 - 
        1061760*u^2*v*y^2*z^2 + 10754730*a*v^2*y^2*z^2 - 
        11117610*u*v^2*y^2*z^2 + 40320*v^3*y^2*z^2 - 10412640*a^2*y^3*z^2 + 
        10761100*a*u*y^3*z^2 - 1035790*u^2*y^3*z^2 - 448700*a*v*y^3*z^2 + 
        2589440*u*v*y^3*z^2 + 40320*v^2*y^3*z^2 + 2424415*a*y^4*z^2 - 
        2929045*u*y^4*z^2 - 235935*v*y^4*z^2 + 147483*y^5*z^2 - 
        7633920*a^4*z^3 + 17740800*a^3*u*z^3 - 5090400*a^2*u^2*z^3 + 
        27300*a*u^3*z^3 + 86100*u^4*z^3 - 949760*a^3*v*z^3 + 
        11860800*a^2*u*v*z^3 - 905100*a*u^2*v*z^3 + 147560*u^3*v*z^3 - 
        10412640*a^2*v^2*z^3 + 10761100*a*u*v^2*z^3 - 1035790*u^2*v^2*z^3 + 
        271740*a*v^3*z^3 + 145740*u*v^3*z^3 + 1050*v^4*z^3 - 
        949760*a^3*y*z^3 + 11860800*a^2*u*y*z^3 - 905100*a*u^2*y*z^3 + 
        147560*u^3*y*z^3 + 21994560*a^2*v*y*z^3 - 37454200*a*u*v*y*z^3 + 
        2879800*u^2*v*y*z^3 - 448700*a*v^2*y*z^3 + 2589440*u*v^2*y*z^3 - 
        425880*v^3*y*z^3 - 10412640*a^2*y^2*z^3 + 10761100*a*u*y^2*z^3 - 
        1035790*u^2*y^2*z^3 - 448700*a*v*y^2*z^3 + 2589440*u*v*y^2*z^3 + 
        40320*v^2*y^2*z^3 + 271740*a*y^3*z^3 + 145740*u*y^3*z^3 - 
        425880*v*y^3*z^3 + 1050*y^4*z^3 + 3673600*a^3*z^4 - 
        16690800*a^2*u*z^4 + 2977275*a*u^2*z^4 - 166705*u^3*z^4 - 
        2545200*a^2*v*z^4 - 1494850*a*u*v*z^4 - 86450*u^2*v*z^4 + 
        2424415*a*v^2*z^4 - 2929045*u*v^2*z^4 + 1050*v^3*z^4 - 
        2545200*a^2*y*z^4 - 1494850*a*u*y*z^4 - 86450*u^2*y*z^4 - 
        1185030*a*v*y*z^4 + 5334210*u*v*y*z^4 - 235935*v^2*y*z^4 + 
        2424415*a*y^2*z^4 - 2929045*u*y^2*z^4 - 235935*v*y^2*z^4 + 
        1050*y^3*z^4 + 2152080*a^2*z^5 + 6083350*a*u*z^5 - 460852*u^2*z^5 + 
        584290*a*v*z^5 + 438326*u*v*z^5 + 147483*v^2*z^5 + 584290*a*y*z^5 + 
        438326*u*y*z^5 - 641088*v*y*z^5 + 147483*y^2*z^5 - 1926015*a*z^6 - 
        1006383*u*z^6 - 112749*v*z^6 - 112749*y*z^6 + 451128*z^7)/
      (23224320*a^6) + ((12717*a^7 - 11340*a^6*u + 34020*a^5*u^2 - 
        56700*a^4*u^3 + 56700*a^3*u^4 - 34020*a^2*u^5 + 11340*a*u^6 - 
        1620*u^7 - 25893*a^6*v + 77679*a^5*v^2 - 91665*a^4*v^3 + 
        97965*a^3*v^4 - 56679*a^2*v^5 + 19593*a*v^6 - 2873*v^7 - 
        25893*a^6*y - 56700*a^4*v^2*y - 12600*a^3*v^3*y - 5250*a^2*v^4*y - 
        2100*a*v^5*y + 259*v^6*y + 77679*a^5*y^2 - 56700*a^4*v*y^2 + 
        207900*a^3*v^2*y^2 - 92400*a^2*v^3*y^2 + 53025*a*v^4*y^2 - 
        8358*v^5*y^2 - 91665*a^4*y^3 - 12600*a^3*v*y^3 - 92400*a^2*v^2*y^3 + 
        3150*a*v^3*y^3 - 3640*v^4*y^3 + 97965*a^3*y^4 - 5250*a^2*v*y^4 + 
        53025*a*v^2*y^4 - 3640*v^3*y^4 - 56679*a^2*y^5 - 2100*a*v*y^5 - 
        8358*v^2*y^5 + 19593*a*y^6 + 259*v*y^6 - 2873*y^7 - 25893*a^6*z - 
        56700*a^4*v^2*z - 12600*a^3*v^3*z - 5250*a^2*v^4*z - 2100*a*v^5*z + 
        259*v^6*z + 226800*a^4*v*y*z - 151200*a^3*v^2*y*z + 
        243600*a^2*v^3*y*z - 85050*a*v^4*y*z + 17262*v^5*y*z - 
        56700*a^4*y^2*z - 151200*a^3*v*y^2*z - 69300*a^2*v^2*y^2*z - 
        36750*a*v^3*y^2*z - 315*v^4*y^2*z - 12600*a^3*y^3*z + 
        243600*a^2*v*y^3*z - 36750*a*v^2*y^3*z + 25970*v^3*y^3*z - 
        5250*a^2*y^4*z - 85050*a*v*y^4*z - 315*v^2*y^4*z - 2100*a*y^5*z + 
        17262*v*y^5*z + 259*y^6*z + 77679*a^5*z^2 - 56700*a^4*v*z^2 + 
        207900*a^3*v^2*z^2 - 92400*a^2*v^3*z^2 + 53025*a*v^4*z^2 - 
        8358*v^5*z^2 - 56700*a^4*y*z^2 - 151200*a^3*v*y*z^2 - 
        69300*a^2*v^2*y*z^2 - 36750*a*v^3*y*z^2 - 315*v^4*y*z^2 + 
        207900*a^3*y^2*z^2 - 69300*a^2*v*y^2*z^2 + 179550*a*v^2*y^2*z^2 - 
        19950*v^3*y^2*z^2 - 92400*a^2*y^3*z^2 - 36750*a*v*y^3*z^2 - 
        19950*v^2*y^3*z^2 + 53025*a*y^4*z^2 - 315*v*y^4*z^2 - 8358*y^5*z^2 - 
        91665*a^4*z^3 - 12600*a^3*v*z^3 - 92400*a^2*v^2*z^3 + 
        3150*a*v^3*z^3 - 3640*v^4*z^3 - 12600*a^3*y*z^3 + 
        243600*a^2*v*y*z^3 - 36750*a*v^2*y*z^3 + 25970*v^3*y*z^3 - 
        92400*a^2*y^2*z^3 - 36750*a*v*y^2*z^3 - 19950*v^2*y^2*z^3 + 
        3150*a*y^3*z^3 + 25970*v*y^3*z^3 - 3640*y^4*z^3 + 97965*a^3*z^4 - 
        5250*a^2*v*z^4 + 53025*a*v^2*z^4 - 3640*v^3*z^4 - 5250*a^2*y*z^4 - 
        85050*a*v*y*z^4 - 315*v^2*y*z^4 + 53025*a*y^2*z^4 - 315*v*y^2*z^4 - 
        3640*y^3*z^4 - 56679*a^2*z^5 - 2100*a*v*z^5 - 8358*v^2*z^5 - 
        2100*a*y*z^5 + 17262*v*y*z^5 - 8358*y^2*z^5 + 19593*a*z^6 + 
        259*v*z^6 + 259*y*z^6 - 2873*z^7)*lnbar[a])/(68040*a^6) - 
     ((3*a^7 - 7*a^6*v + 21*a^5*v^2 - 35*a^4*v^3 + 35*a^3*v^4 - 21*a^2*v^5 + 
        7*a*v^6 - v^7 - 7*a^6*y + 21*a^5*y^2 - 35*a^4*y^3 + 35*a^3*y^4 - 
        21*a^2*y^5 + 7*a*y^6 - y^7 - 7*a^6*z + 21*a^5*z^2 - 35*a^4*z^3 + 
        35*a^3*z^4 - 21*a^2*z^5 + 7*a*z^6 - z^7)*lnbar[a]^2)/(84*a^6) + 
     ((a - u)*(405*a^6 + 405*a^5*u - 8100*a^4*u^2 + 20250*a^3*u^3 - 
        22275*a^2*u^4 + 11745*a*u^5 - 2430*u^6 - 945*a^5*v + 4725*a^4*u*v - 
        9450*a^3*u^2*v + 9450*a^2*u^3*v - 4725*a*u^4*v + 945*u^5*v + 
        8631*a^4*v^2 - 10269*a^3*u*v^2 + 8631*a^2*u^2*v^2 - 3969*a*u^3*v^2 + 
        756*u^4*v^2 - 8085*a^3*v^3 + 4515*a^2*u*v^3 - 1785*a*u^2*v^3 + 
        315*u^3*v^3 + 6580*a^2*v^4 - 1820*a*u*v^4 + 280*u^2*v^4 - 
        2520*a*v^5 + 280*u*v^5 + 420*v^6 - 945*a^5*y + 4725*a^4*u*y - 
        9450*a^3*u^2*y + 9450*a^2*u^3*y - 4725*a*u^4*y + 945*u^5*y - 
        8631*a^4*v*y + 10269*a^3*u*v*y - 8631*a^2*u^2*v*y + 3969*a*u^3*v*y - 
        756*u^4*v*y - 3290*a^2*v^3*y + 910*a*u*v^3*y - 140*u^2*v^3*y + 
        630*a*v^4*y - 70*u*v^4*y - 140*v^5*y + 8631*a^4*y^2 - 
        10269*a^3*u*y^2 + 8631*a^2*u^2*y^2 - 3969*a*u^3*y^2 + 756*u^4*y^2 + 
        9870*a^2*v^2*y^2 - 2730*a*u*v^2*y^2 + 420*u^2*v^2*y^2 - 
        2520*a*v^3*y^2 + 280*u*v^3*y^2 + 700*v^4*y^2 - 8085*a^3*y^3 + 
        4515*a^2*u*y^3 - 1785*a*u^2*y^3 + 315*u^3*y^3 - 3290*a^2*v*y^3 + 
        910*a*u*v*y^3 - 140*u^2*v*y^3 - 2520*a*v^2*y^3 + 280*u*v^2*y^3 + 
        6580*a^2*y^4 - 1820*a*u*y^4 + 280*u^2*y^4 + 630*a*v*y^4 - 
        70*u*v*y^4 + 700*v^2*y^4 - 2520*a*y^5 + 280*u*y^5 - 140*v*y^5 + 
        420*y^6 - 945*a^5*z + 4725*a^4*u*z - 9450*a^3*u^2*z + 
        9450*a^2*u^3*z - 4725*a*u^4*z + 945*u^5*z - 8631*a^4*v*z + 
        10269*a^3*u*v*z - 8631*a^2*u^2*v*z + 3969*a*u^3*v*z - 756*u^4*v*z - 
        3290*a^2*v^3*z + 910*a*u*v^3*z - 140*u^2*v^3*z + 630*a*v^4*z - 
        70*u*v^4*z - 140*v^5*z - 8631*a^4*y*z + 10269*a^3*u*y*z - 
        8631*a^2*u^2*y*z + 3969*a*u^3*y*z - 756*u^4*y*z + 24255*a^3*v*y*z - 
        13545*a^2*u*v*y*z + 5355*a*u^2*v*y*z - 945*u^3*v*y*z - 
        9870*a^2*v^2*y*z + 2730*a*u*v^2*y*z - 420*u^2*v^2*y*z + 
        8190*a*v^3*y*z - 910*u*v^3*y*z - 1260*v^4*y*z - 9870*a^2*v*y^2*z + 
        2730*a*u*v*y^2*z - 420*u^2*v*y^2*z - 1890*a*v^2*y^2*z + 
        210*u*v^2*y^2*z - 560*v^3*y^2*z - 3290*a^2*y^3*z + 910*a*u*y^3*z - 
        140*u^2*y^3*z + 8190*a*v*y^3*z - 910*u*v*y^3*z - 560*v^2*y^3*z + 
        630*a*y^4*z - 70*u*y^4*z - 1260*v*y^4*z - 140*y^5*z + 8631*a^4*z^2 - 
        10269*a^3*u*z^2 + 8631*a^2*u^2*z^2 - 3969*a*u^3*z^2 + 756*u^4*z^2 + 
        9870*a^2*v^2*z^2 - 2730*a*u*v^2*z^2 + 420*u^2*v^2*z^2 - 
        2520*a*v^3*z^2 + 280*u*v^3*z^2 + 700*v^4*z^2 - 9870*a^2*v*y*z^2 + 
        2730*a*u*v*y*z^2 - 420*u^2*v*y*z^2 - 1890*a*v^2*y*z^2 + 
        210*u*v^2*y*z^2 - 560*v^3*y*z^2 + 9870*a^2*y^2*z^2 - 
        2730*a*u*y^2*z^2 + 420*u^2*y^2*z^2 - 1890*a*v*y^2*z^2 + 
        210*u*v*y^2*z^2 + 2520*v^2*y^2*z^2 - 2520*a*y^3*z^2 + 280*u*y^3*z^2 - 
        560*v*y^3*z^2 + 700*y^4*z^2 - 8085*a^3*z^3 + 4515*a^2*u*z^3 - 
        1785*a*u^2*z^3 + 315*u^3*z^3 - 3290*a^2*v*z^3 + 910*a*u*v*z^3 - 
        140*u^2*v*z^3 - 2520*a*v^2*z^3 + 280*u*v^2*z^3 - 3290*a^2*y*z^3 + 
        910*a*u*y*z^3 - 140*u^2*y*z^3 + 8190*a*v*y*z^3 - 910*u*v*y*z^3 - 
        560*v^2*y*z^3 - 2520*a*y^2*z^3 + 280*u*y^2*z^3 - 560*v*y^2*z^3 + 
        6580*a^2*z^4 - 1820*a*u*z^4 + 280*u^2*z^4 + 630*a*v*z^4 - 
        70*u*v*z^4 + 700*v^2*z^4 + 630*a*y*z^4 - 70*u*y*z^4 - 1260*v*y*z^4 + 
        700*y^2*z^4 - 2520*a*z^5 + 280*u*z^5 - 140*v*z^5 - 140*y*z^5 + 
        420*z^6)*Ls[2])/(1890*Sqrt[3]*a^6) - 
     (2*(3*a - v - y - z)*(v^2 - v*y + y^2 - v*z - y*z + z^2)*
       (27*a^4 - 36*a^3*v + 48*a^2*v^2 - 24*a*v^3 + 7*v^4 - 36*a^3*y + 
        6*a^2*v*y - 12*a*v^2*y - 2*v^3*y + 48*a^2*y^2 - 12*a*v*y^2 + 
        12*v^2*y^2 - 24*a*y^3 - 2*v*y^3 + 7*y^4 - 36*a^3*z + 6*a^2*v*z - 
        12*a*v^2*z - 2*v^3*z + 6*a^2*y*z + 36*a*v*y*z - 6*v^2*y*z - 
        12*a*y^2*z - 6*v*y^2*z - 2*y^3*z + 48*a^2*z^2 - 12*a*v*z^2 + 
        12*v^2*z^2 - 12*a*y*z^2 - 6*v*y*z^2 + 12*y^2*z^2 - 24*a*z^3 - 
        2*v*z^3 - 2*y*z^3 + 7*z^4)*lnbar[a]*Ls[2])/(81*Sqrt[3]*a^6) + 
     (7*(6144*a^5*u^2 - 17920*a^4*u^3 + 25600*a^3*u^4 - 19920*a^2*u^5 + 
        8155*a*u^6 - 1381*u^7 - 4096*a^5*u*v + 7680*a^4*u^2*v - 
        10240*a^3*u^3*v + 7600*a^2*u^4*v - 3030*a*u^5*v + 504*u^6*v - 
        2048*a^5*v^2 + 7680*a^4*u*v^2 - 7680*a^3*u^2*v^2 + 5600*a^2*u^3*v^2 - 
        2175*a*u^4*v^2 + 357*u^5*v^2 + 2560*a^4*v^3 - 5120*a^3*u*v^3 + 
        2400*a^2*u^2*v^3 - 900*a*u^3*v^3 + 140*u^4*v^3 - 2560*a^3*v^4 + 
        2800*a^2*u*v^4 - 675*a*u^2*v^4 + 105*u^3*v^4 + 1520*a^2*v^5 - 
        870*a*u*v^5 + 84*u^2*v^5 - 505*a*v^6 + 119*u*v^6 + 72*v^7 - 
        4096*a^5*u*y + 7680*a^4*u^2*y - 10240*a^3*u^3*y + 7600*a^2*u^4*y - 
        3030*a*u^5*y + 504*u^6*y + 4096*a^5*v*y - 5120*a^4*u*v*y + 
        7680*a^3*u^2*v*y - 5440*a^2*u^3*v*y + 2150*a*u^4*v*y - 354*u^5*v*y - 
        2560*a^4*v^2*y - 480*a^2*u^2*v^2*y + 100*a*u^3*v^2*y - 15*u^4*v^2*y + 
        2560*a^3*v^3*y - 320*a^2*u*v^3*y + 300*a*u^2*v^3*y - 40*u^3*v^3*y - 
        1360*a^2*v^4*y + 50*a*u*v^4*y - 30*u^2*v^4*y + 430*a*v^5*y - 
        6*u*v^5*y - 59*v^6*y - 2048*a^5*y^2 + 7680*a^4*u*y^2 - 
        7680*a^3*u^2*y^2 + 5600*a^2*u^3*y^2 - 2175*a*u^4*y^2 + 357*u^5*y^2 - 
        2560*a^4*v*y^2 - 480*a^2*u^2*v*y^2 + 100*a*u^3*v*y^2 - 15*u^4*v*y^2 + 
        1440*a^2*u*v^2*y^2 - 450*a*u^2*v^2*y^2 + 90*u^3*v^2*y^2 - 
        160*a^2*v^3*y^2 - 300*a*u*v^3*y^2 + 30*u^2*v^3*y^2 + 25*a*v^4*y^2 + 
        45*u*v^4*y^2 - 3*v^5*y^2 + 2560*a^4*y^3 - 5120*a^3*u*y^3 + 
        2400*a^2*u^2*y^3 - 900*a*u^3*y^3 + 140*u^4*y^3 + 2560*a^3*v*y^3 - 
        320*a^2*u*v*y^3 + 300*a*u^2*v*y^3 - 40*u^3*v*y^3 - 160*a^2*v^2*y^3 - 
        300*a*u*v^2*y^3 + 30*u^2*v^2*y^3 + 100*a*v^3*y^3 + 20*u*v^3*y^3 - 
        10*v^4*y^3 - 2560*a^3*y^4 + 2800*a^2*u*y^4 - 675*a*u^2*y^4 + 
        105*u^3*y^4 - 1360*a^2*v*y^4 + 50*a*u*v*y^4 - 30*u^2*v*y^4 + 
        25*a*v^2*y^4 + 45*u*v^2*y^4 - 10*v^3*y^4 + 1520*a^2*y^5 - 
        870*a*u*y^5 + 84*u^2*y^5 + 430*a*v*y^5 - 6*u*v*y^5 - 3*v^2*y^5 - 
        505*a*y^6 + 119*u*y^6 - 59*v*y^6 + 72*y^7 - 4096*a^5*u*z + 
        7680*a^4*u^2*z - 10240*a^3*u^3*z + 7600*a^2*u^4*z - 3030*a*u^5*z + 
        504*u^6*z + 4096*a^5*v*z - 5120*a^4*u*v*z + 7680*a^3*u^2*v*z - 
        5440*a^2*u^3*v*z + 2150*a*u^4*v*z - 354*u^5*v*z - 2560*a^4*v^2*z - 
        480*a^2*u^2*v^2*z + 100*a*u^3*v^2*z - 15*u^4*v^2*z + 2560*a^3*v^3*z - 
        320*a^2*u*v^3*z + 300*a*u^2*v^3*z - 40*u^3*v^3*z - 1360*a^2*v^4*z + 
        50*a*u*v^4*z - 30*u^2*v^4*z + 430*a*v^5*z - 6*u*v^5*z - 59*v^6*z + 
        4096*a^5*y*z - 5120*a^4*u*y*z + 7680*a^3*u^2*y*z - 5440*a^2*u^3*y*z + 
        2150*a*u^4*y*z - 354*u^5*y*z - 5120*a^4*v*y*z + 5120*a^3*u*v*y*z - 
        4800*a^2*u^2*v*y*z + 1880*a*u^3*v*y*z - 320*u^4*v*y*z + 
        2560*a^3*v^2*y*z - 960*a^2*u*v^2*y*z + 660*a*u^2*v^2*y*z - 
        100*u^3*v^2*y*z - 1600*a^2*v^3*y*z + 440*a*u*v^3*y*z - 
        120*u^2*v^3*y*z + 470*a*v^4*y*z - 50*u*v^4*y*z - 64*v^5*y*z - 
        2560*a^4*y^2*z - 480*a^2*u^2*y^2*z + 100*a*u^3*y^2*z - 15*u^4*y^2*z + 
        2560*a^3*v*y^2*z - 960*a^2*u*v*y^2*z + 660*a*u^2*v*y^2*z - 
        100*u^3*v*y^2*z - 480*a^2*v^2*y^2*z - 180*a*u*v^2*y^2*z + 
        220*a*v^3*y^2*z - 25*v^4*y^2*z + 2560*a^3*y^3*z - 320*a^2*u*y^3*z + 
        300*a*u^2*y^3*z - 40*u^3*y^3*z - 1600*a^2*v*y^3*z + 440*a*u*v*y^3*z - 
        120*u^2*v*y^3*z + 220*a*v^2*y^3*z - 40*v^3*y^3*z - 1360*a^2*y^4*z + 
        50*a*u*y^4*z - 30*u^2*y^4*z + 470*a*v*y^4*z - 50*u*v*y^4*z - 
        25*v^2*y^4*z + 430*a*y^5*z - 6*u*y^5*z - 64*v*y^5*z - 59*y^6*z - 
        2048*a^5*z^2 + 7680*a^4*u*z^2 - 7680*a^3*u^2*z^2 + 5600*a^2*u^3*z^2 - 
        2175*a*u^4*z^2 + 357*u^5*z^2 - 2560*a^4*v*z^2 - 480*a^2*u^2*v*z^2 + 
        100*a*u^3*v*z^2 - 15*u^4*v*z^2 + 1440*a^2*u*v^2*z^2 - 
        450*a*u^2*v^2*z^2 + 90*u^3*v^2*z^2 - 160*a^2*v^3*z^2 - 
        300*a*u*v^3*z^2 + 30*u^2*v^3*z^2 + 25*a*v^4*z^2 + 45*u*v^4*z^2 - 
        3*v^5*z^2 - 2560*a^4*y*z^2 - 480*a^2*u^2*y*z^2 + 100*a*u^3*y*z^2 - 
        15*u^4*y*z^2 + 2560*a^3*v*y*z^2 - 960*a^2*u*v*y*z^2 + 
        660*a*u^2*v*y*z^2 - 100*u^3*v*y*z^2 - 480*a^2*v^2*y*z^2 - 
        180*a*u*v^2*y*z^2 + 220*a*v^3*y*z^2 - 25*v^4*y*z^2 + 
        1440*a^2*u*y^2*z^2 - 450*a*u^2*y^2*z^2 + 90*u^3*y^2*z^2 - 
        480*a^2*v*y^2*z^2 - 180*a*u*v*y^2*z^2 - 90*a*v^2*y^2*z^2 + 
        90*u*v^2*y^2*z^2 - 160*a^2*y^3*z^2 - 300*a*u*y^3*z^2 + 
        30*u^2*y^3*z^2 + 220*a*v*y^3*z^2 + 25*a*y^4*z^2 + 45*u*y^4*z^2 - 
        25*v*y^4*z^2 - 3*y^5*z^2 + 2560*a^4*z^3 - 5120*a^3*u*z^3 + 
        2400*a^2*u^2*z^3 - 900*a*u^3*z^3 + 140*u^4*z^3 + 2560*a^3*v*z^3 - 
        320*a^2*u*v*z^3 + 300*a*u^2*v*z^3 - 40*u^3*v*z^3 - 160*a^2*v^2*z^3 - 
        300*a*u*v^2*z^3 + 30*u^2*v^2*z^3 + 100*a*v^3*z^3 + 20*u*v^3*z^3 - 
        10*v^4*z^3 + 2560*a^3*y*z^3 - 320*a^2*u*y*z^3 + 300*a*u^2*y*z^3 - 
        40*u^3*y*z^3 - 1600*a^2*v*y*z^3 + 440*a*u*v*y*z^3 - 120*u^2*v*y*z^3 + 
        220*a*v^2*y*z^3 - 40*v^3*y*z^3 - 160*a^2*y^2*z^3 - 300*a*u*y^2*z^3 + 
        30*u^2*y^2*z^3 + 220*a*v*y^2*z^3 + 100*a*y^3*z^3 + 20*u*y^3*z^3 - 
        40*v*y^3*z^3 - 10*y^4*z^3 - 2560*a^3*z^4 + 2800*a^2*u*z^4 - 
        675*a*u^2*z^4 + 105*u^3*z^4 - 1360*a^2*v*z^4 + 50*a*u*v*z^4 - 
        30*u^2*v*z^4 + 25*a*v^2*z^4 + 45*u*v^2*z^4 - 10*v^3*z^4 - 
        1360*a^2*y*z^4 + 50*a*u*y*z^4 - 30*u^2*y*z^4 + 470*a*v*y*z^4 - 
        50*u*v*y*z^4 - 25*v^2*y*z^4 + 25*a*y^2*z^4 + 45*u*y^2*z^4 - 
        25*v*y^2*z^4 - 10*y^3*z^4 + 1520*a^2*z^5 - 870*a*u*z^5 + 84*u^2*z^5 + 
        430*a*v*z^5 - 6*u*v*z^5 - 3*v^2*z^5 + 430*a*y*z^5 - 6*u*y*z^5 - 
        64*v*y*z^5 - 3*y^2*z^5 - 505*a*z^6 + 119*u*z^6 - 59*v*z^6 - 
        59*y*z^6 + 72*z^7)*Zeta[3])/(16384*a^6)
 
Fbarexp[8, u_, v_, y_, z_] := 
    -(188448768*a^8 - 668860416*a^7*u + 2341011456*a^6*u^2 - 
        5100060672*a^5*u^3 + 7420170240*a^4*u^4 - 6881075712*a^3*u^5 + 
        3947435856*a^2*u^6 - 1278734688*a*u^7 + 179232669*u^8 - 
        279576576*a^7*v + 418037760*a^5*u^2*v - 1393459200*a^4*u^3*v + 
        1574899200*a^3*u^4*v - 1013796000*a^2*u^5*v + 352090368*a*u^6*v - 
        51708888*u^7*v + 978518016*a^6*v^2 - 1254113280*a^5*u*v^2 + 
        522547200*a^4*u^2*v^2 + 304819200*a^3*u^3*v^2 - 
        351766800*a^2*u^4*v^2 + 152355168*a*u^5*v^2 - 24932124*u^6*v^2 - 
        740081664*a^5*v^3 + 1277337600*a^4*u*v^3 - 488678400*a^3*u^2*v^3 + 
        3931200*a^2*u^3*v^3 + 24796800*a*u^4*v^3 - 5949720*u^5*v^3 + 
        665763840*a^4*v^4 - 1602316800*a^3*u*v^4 + 428727600*a^2*u^2*v^4 - 
        48011040*a*u^3*v^4 + 2697030*u^4*v^4 - 102943232*a^3*v^5 + 
        876002400*a^2*u*v^5 - 132725376*a*u^2*v^5 + 7203896*u^3*v^5 - 
        116840304*a^2*v^6 - 289838304*a*u*v^6 + 19217268*u^2*v^6 + 
        82853632*a*v^7 + 39947768*u*v^7 - 16416891*v^8 - 279576576*a^7*y + 
        418037760*a^5*u^2*y - 1393459200*a^4*u^3*y + 1574899200*a^3*u^4*y - 
        1013796000*a^2*u^5*y + 352090368*a*u^6*y - 51708888*u^7*y + 
        836075520*a^5*u*v*y + 522547200*a^4*u^2*v*y - 667699200*a^3*u^3*v*y + 
        523908000*a^2*u^4*v*y - 194830272*a*u^5*v*y + 29868048*u^6*v*y - 
        1198374912*a^5*v^2*y + 696729600*a^4*u*v^2*y - 769305600*a^3*u^2*v^2*
         y + 240408000*a^2*u^3*v^2*y - 66316320*a*u^4*v^2*y + 
        7543368*u^5*v^2*y - 119992320*a^4*v^3*y + 1138636800*a^3*u*v^3*y - 
        130334400*a^2*u^2*v^3*y + 42497280*a*u^3*v^3*y - 2918160*u^4*v^3*y - 
        273011200*a^3*v^4*y - 215258400*a^2*u*v^4*y - 24897600*a*u^2*v^4*y + 
        601720*u^3*v^4*y + 66934560*a^2*v^5*y + 126237888*a*u*v^5*y - 
        2094960*u^2*v^5*y - 28228256*a*v^6*y - 14115304*u*v^6*y + 
        4266864*v^7*y + 978518016*a^6*y^2 - 1254113280*a^5*u*y^2 + 
        522547200*a^4*u^2*y^2 + 304819200*a^3*u^3*y^2 - 
        351766800*a^2*u^4*y^2 + 152355168*a*u^5*y^2 - 24932124*u^6*y^2 - 
        1198374912*a^5*v*y^2 + 696729600*a^4*u*v*y^2 - 769305600*a^3*u^2*v*
         y^2 + 240408000*a^2*u^3*v*y^2 - 66316320*a*u^4*v*y^2 + 
        7543368*u^5*v*y^2 + 3808788480*a^4*v^2*y^2 - 4504550400*a^3*u*v^2*
         y^2 + 1472839200*a^2*u^2*v^2*y^2 - 283348800*a*u^3*v^2*y^2 + 
        28580580*u^4*v^2*y^2 - 1504240640*a^3*v^3*y^2 + 
        1549598400*a^2*u*v^3*y^2 - 298307520*a*u^2*v^3*y^2 + 
        24027920*u^3*v^3*y^2 + 783496560*a^2*v^4*y^2 - 
        843564960*a*u*v^4*y^2 + 67050060*u^2*v^4*y^2 - 94462368*a*v^5*y^2 + 
        114307368*u*v^5*y^2 - 4935924*v^6*y^2 - 740081664*a^5*y^3 + 
        1277337600*a^4*u*y^3 - 488678400*a^3*u^2*y^3 + 3931200*a^2*u^3*y^3 + 
        24796800*a*u^4*y^3 - 5949720*u^5*y^3 - 119992320*a^4*v*y^3 + 
        1138636800*a^3*u*v*y^3 - 130334400*a^2*u^2*v*y^3 + 
        42497280*a*u^3*v*y^3 - 2918160*u^4*v*y^3 - 1504240640*a^3*v^2*y^3 + 
        1549598400*a^2*u*v^2*y^3 - 298307520*a*u^2*v^2*y^3 + 
        24027920*u^3*v^2*y^3 + 64935360*a^2*v^3*y^3 + 41973120*a*u*v^3*y^3 + 
        1290240*u^2*v^3*y^3 - 59335360*a*v^4*y^3 + 46420360*u*v^4*y^3 + 
        448560*v^5*y^3 + 665763840*a^4*y^4 - 1602316800*a^3*u*y^4 + 
        428727600*a^2*u^2*y^4 - 48011040*a*u^3*y^4 + 2697030*u^4*y^4 - 
        273011200*a^3*v*y^4 - 215258400*a^2*u*v*y^4 - 24897600*a*u^2*v*y^4 + 
        601720*u^3*v*y^4 + 783496560*a^2*v^2*y^4 - 843564960*a*u*v^2*y^4 + 
        67050060*u^2*v^2*y^4 - 59335360*a*v^3*y^4 + 46420360*u*v^3*y^4 - 
        566370*v^4*y^4 - 102943232*a^3*y^5 + 876002400*a^2*u*y^5 - 
        132725376*a*u^2*y^5 + 7203896*u^3*y^5 + 66934560*a^2*v*y^5 + 
        126237888*a*u*v*y^5 - 2094960*u^2*v*y^5 - 94462368*a*v^2*y^5 + 
        114307368*u*v^2*y^5 + 448560*v^3*y^5 - 116840304*a^2*y^6 - 
        289838304*a*u*y^6 + 19217268*u^2*y^6 - 28228256*a*v*y^6 - 
        14115304*u*v*y^6 - 4935924*v^2*y^6 + 82853632*a*y^7 + 
        39947768*u*y^7 + 4266864*v*y^7 - 16416891*y^8 - 279576576*a^7*z + 
        418037760*a^5*u^2*z - 1393459200*a^4*u^3*z + 1574899200*a^3*u^4*z - 
        1013796000*a^2*u^5*z + 352090368*a*u^6*z - 51708888*u^7*z + 
        836075520*a^5*u*v*z + 522547200*a^4*u^2*v*z - 667699200*a^3*u^3*v*z + 
        523908000*a^2*u^4*v*z - 194830272*a*u^5*v*z + 29868048*u^6*v*z - 
        1198374912*a^5*v^2*z + 696729600*a^4*u*v^2*z - 769305600*a^3*u^2*v^2*
         z + 240408000*a^2*u^3*v^2*z - 66316320*a*u^4*v^2*z + 
        7543368*u^5*v^2*z - 119992320*a^4*v^3*z + 1138636800*a^3*u*v^3*z - 
        130334400*a^2*u^2*v^3*z + 42497280*a*u^3*v^3*z - 2918160*u^4*v^3*z - 
        273011200*a^3*v^4*z - 215258400*a^2*u*v^4*z - 24897600*a*u^2*v^4*z + 
        601720*u^3*v^4*z + 66934560*a^2*v^5*z + 126237888*a*u*v^5*z - 
        2094960*u^2*v^5*z - 28228256*a*v^6*z - 14115304*u*v^6*z + 
        4266864*v^7*z + 836075520*a^5*u*y*z + 522547200*a^4*u^2*y*z - 
        667699200*a^3*u^3*y*z + 523908000*a^2*u^4*y*z - 194830272*a*u^5*y*z + 
        29868048*u^6*y*z + 3957424128*a^5*v*y*z - 8012390400*a^4*u*v*y*z + 
        2990131200*a^3*u^2*v*y*z - 1054166400*a^2*u^3*v*y*z + 
        191600640*a*u^4*v*y*z - 14551488*u^5*v*y*z - 1962455040*a^4*v^2*y*z + 
        4344883200*a^3*u*v^2*y*z - 967982400*a^2*u^2*v^2*y*z + 
        223655040*a*u^3*v^2*y*z - 19807200*u^4*v^2*y*z + 
        3441858560*a^3*v^3*y*z - 5393404800*a^2*u*v^3*y*z + 
        829382400*a*u^2*v^3*y*z - 81287360*u^3*v^3*y*z - 
        867373920*a^2*v^4*y*z + 1536252480*a*u*v^4*y*z - 
        100532880*u^2*v^4*y*z + 98187264*a*v^5*y*z - 265970880*u*v^5*y*z + 
        22347360*v^6*y*z - 1198374912*a^5*y^2*z + 696729600*a^4*u*y^2*z - 
        769305600*a^3*u^2*y^2*z + 240408000*a^2*u^3*y^2*z - 
        66316320*a*u^4*y^2*z + 7543368*u^5*y^2*z - 1962455040*a^4*v*y^2*z + 
        4344883200*a^3*u*v*y^2*z - 967982400*a^2*u^2*v*y^2*z + 
        223655040*a*u^3*v*y^2*z - 19807200*u^4*v*y^2*z - 
        1705159680*a^3*v^2*y^2*z + 1270382400*a^2*u*v^2*y^2*z - 
        305786880*a*u^2*v^2*y^2*z + 24858960*u^3*v^2*y^2*z - 
        365668800*a^2*v^3*y^2*z + 745758720*a*u*v^3*y^2*z - 
        45847200*u^2*v^3*y^2*z - 73110240*a*v^4*y^2*z - 1333080*u*v^4*y^2*z + 
        8424864*v^5*y^2*z - 119992320*a^4*y^3*z + 1138636800*a^3*u*y^3*z - 
        130334400*a^2*u^2*y^3*z + 42497280*a*u^3*y^3*z - 2918160*u^4*y^3*z + 
        3441858560*a^3*v*y^3*z - 5393404800*a^2*u*v*y^3*z + 
        829382400*a*u^2*v*y^3*z - 81287360*u^3*v*y^3*z - 
        365668800*a^2*v^2*y^3*z + 745758720*a*u*v^2*y^3*z - 
        45847200*u^2*v^2*y^3*z + 302839040*a*v^3*y^3*z - 
        415916480*u*v^3*y^3*z + 12937680*v^4*y^3*z - 273011200*a^3*y^4*z - 
        215258400*a^2*u*y^4*z - 24897600*a*u^2*y^4*z + 601720*u^3*y^4*z - 
        867373920*a^2*v*y^4*z + 1536252480*a*u*v*y^4*z - 
        100532880*u^2*v*y^4*z - 73110240*a*v^2*y^4*z - 1333080*u*v^2*y^4*z + 
        12937680*v^3*y^4*z + 66934560*a^2*y^5*z + 126237888*a*u*y^5*z - 
        2094960*u^2*y^5*z + 98187264*a*v*y^5*z - 265970880*u*v*y^5*z + 
        8424864*v^2*y^5*z - 28228256*a*y^6*z - 14115304*u*y^6*z + 
        22347360*v*y^6*z + 4266864*y^7*z + 978518016*a^6*z^2 - 
        1254113280*a^5*u*z^2 + 522547200*a^4*u^2*z^2 + 
        304819200*a^3*u^3*z^2 - 351766800*a^2*u^4*z^2 + 152355168*a*u^5*z^2 - 
        24932124*u^6*z^2 - 1198374912*a^5*v*z^2 + 696729600*a^4*u*v*z^2 - 
        769305600*a^3*u^2*v*z^2 + 240408000*a^2*u^3*v*z^2 - 
        66316320*a*u^4*v*z^2 + 7543368*u^5*v*z^2 + 3808788480*a^4*v^2*z^2 - 
        4504550400*a^3*u*v^2*z^2 + 1472839200*a^2*u^2*v^2*z^2 - 
        283348800*a*u^3*v^2*z^2 + 28580580*u^4*v^2*z^2 - 
        1504240640*a^3*v^3*z^2 + 1549598400*a^2*u*v^3*z^2 - 
        298307520*a*u^2*v^3*z^2 + 24027920*u^3*v^3*z^2 + 
        783496560*a^2*v^4*z^2 - 843564960*a*u*v^4*z^2 + 
        67050060*u^2*v^4*z^2 - 94462368*a*v^5*z^2 + 114307368*u*v^5*z^2 - 
        4935924*v^6*z^2 - 1198374912*a^5*y*z^2 + 696729600*a^4*u*y*z^2 - 
        769305600*a^3*u^2*y*z^2 + 240408000*a^2*u^3*y*z^2 - 
        66316320*a*u^4*y*z^2 + 7543368*u^5*y*z^2 - 1962455040*a^4*v*y*z^2 + 
        4344883200*a^3*u*v*y*z^2 - 967982400*a^2*u^2*v*y*z^2 + 
        223655040*a*u^3*v*y*z^2 - 19807200*u^4*v*y*z^2 - 
        1705159680*a^3*v^2*y*z^2 + 1270382400*a^2*u*v^2*y*z^2 - 
        305786880*a*u^2*v^2*y*z^2 + 24858960*u^3*v^2*y*z^2 - 
        365668800*a^2*v^3*y*z^2 + 745758720*a*u*v^3*y*z^2 - 
        45847200*u^2*v^3*y*z^2 - 73110240*a*v^4*y*z^2 - 1333080*u*v^4*y*z^2 + 
        8424864*v^5*y*z^2 + 3808788480*a^4*y^2*z^2 - 4504550400*a^3*u*y^2*
         z^2 + 1472839200*a^2*u^2*y^2*z^2 - 283348800*a*u^3*y^2*z^2 + 
        28580580*u^4*y^2*z^2 - 1705159680*a^3*v*y^2*z^2 + 
        1270382400*a^2*u*v*y^2*z^2 - 305786880*a*u^2*v*y^2*z^2 + 
        24858960*u^3*v*y^2*z^2 + 3019554720*a^2*v^2*y^2*z^2 - 
        3201871680*a*u*v^2*y^2*z^2 + 253146600*u^2*v^2*y^2*z^2 - 
        315248640*a*v^3*y^2*z^2 + 299508720*u*v^3*y^2*z^2 - 
        3247020*v^4*y^2*z^2 - 1504240640*a^3*y^3*z^2 + 1549598400*a^2*u*y^3*
         z^2 - 298307520*a*u^2*y^3*z^2 + 24027920*u^3*y^3*z^2 - 
        365668800*a^2*v*y^3*z^2 + 745758720*a*u*v*y^3*z^2 - 
        45847200*u^2*v*y^3*z^2 - 315248640*a*v^2*y^3*z^2 + 
        299508720*u*v^2*y^3*z^2 + 4788000*v^3*y^3*z^2 + 
        783496560*a^2*y^4*z^2 - 843564960*a*u*y^4*z^2 + 
        67050060*u^2*y^4*z^2 - 73110240*a*v*y^4*z^2 - 1333080*u*v*y^4*z^2 - 
        3247020*v^2*y^4*z^2 - 94462368*a*y^5*z^2 + 114307368*u*y^5*z^2 + 
        8424864*v*y^5*z^2 - 4935924*y^6*z^2 - 740081664*a^5*z^3 + 
        1277337600*a^4*u*z^3 - 488678400*a^3*u^2*z^3 + 3931200*a^2*u^3*z^3 + 
        24796800*a*u^4*z^3 - 5949720*u^5*z^3 - 119992320*a^4*v*z^3 + 
        1138636800*a^3*u*v*z^3 - 130334400*a^2*u^2*v*z^3 + 
        42497280*a*u^3*v*z^3 - 2918160*u^4*v*z^3 - 1504240640*a^3*v^2*z^3 + 
        1549598400*a^2*u*v^2*z^3 - 298307520*a*u^2*v^2*z^3 + 
        24027920*u^3*v^2*z^3 + 64935360*a^2*v^3*z^3 + 41973120*a*u*v^3*z^3 + 
        1290240*u^2*v^3*z^3 - 59335360*a*v^4*z^3 + 46420360*u*v^4*z^3 + 
        448560*v^5*z^3 - 119992320*a^4*y*z^3 + 1138636800*a^3*u*y*z^3 - 
        130334400*a^2*u^2*y*z^3 + 42497280*a*u^3*y*z^3 - 2918160*u^4*y*z^3 + 
        3441858560*a^3*v*y*z^3 - 5393404800*a^2*u*v*y*z^3 + 
        829382400*a*u^2*v*y*z^3 - 81287360*u^3*v*y*z^3 - 
        365668800*a^2*v^2*y*z^3 + 745758720*a*u*v^2*y*z^3 - 
        45847200*u^2*v^2*y*z^3 + 302839040*a*v^3*y*z^3 - 
        415916480*u*v^3*y*z^3 + 12937680*v^4*y*z^3 - 1504240640*a^3*y^2*z^3 + 
        1549598400*a^2*u*y^2*z^3 - 298307520*a*u^2*y^2*z^3 + 
        24027920*u^3*y^2*z^3 - 365668800*a^2*v*y^2*z^3 + 
        745758720*a*u*v*y^2*z^3 - 45847200*u^2*v*y^2*z^3 - 
        315248640*a*v^2*y^2*z^3 + 299508720*u*v^2*y^2*z^3 + 
        4788000*v^3*y^2*z^3 + 64935360*a^2*y^3*z^3 + 41973120*a*u*y^3*z^3 + 
        1290240*u^2*y^3*z^3 + 302839040*a*v*y^3*z^3 - 415916480*u*v*y^3*z^3 + 
        4788000*v^2*y^3*z^3 - 59335360*a*y^4*z^3 + 46420360*u*y^4*z^3 + 
        12937680*v*y^4*z^3 + 448560*y^5*z^3 + 665763840*a^4*z^4 - 
        1602316800*a^3*u*z^4 + 428727600*a^2*u^2*z^4 - 48011040*a*u^3*z^4 + 
        2697030*u^4*z^4 - 273011200*a^3*v*z^4 - 215258400*a^2*u*v*z^4 - 
        24897600*a*u^2*v*z^4 + 601720*u^3*v*z^4 + 783496560*a^2*v^2*z^4 - 
        843564960*a*u*v^2*z^4 + 67050060*u^2*v^2*z^4 - 59335360*a*v^3*z^4 + 
        46420360*u*v^3*z^4 - 566370*v^4*z^4 - 273011200*a^3*y*z^4 - 
        215258400*a^2*u*y*z^4 - 24897600*a*u^2*y*z^4 + 601720*u^3*y*z^4 - 
        867373920*a^2*v*y*z^4 + 1536252480*a*u*v*y*z^4 - 
        100532880*u^2*v*y*z^4 - 73110240*a*v^2*y*z^4 - 1333080*u*v^2*y*z^4 + 
        12937680*v^3*y*z^4 + 783496560*a^2*y^2*z^4 - 843564960*a*u*y^2*z^4 + 
        67050060*u^2*y^2*z^4 - 73110240*a*v*y^2*z^4 - 1333080*u*v*y^2*z^4 - 
        3247020*v^2*y^2*z^4 - 59335360*a*y^3*z^4 + 46420360*u*y^3*z^4 + 
        12937680*v*y^3*z^4 - 566370*y^4*z^4 - 102943232*a^3*z^5 + 
        876002400*a^2*u*z^5 - 132725376*a*u^2*z^5 + 7203896*u^3*z^5 + 
        66934560*a^2*v*z^5 + 126237888*a*u*v*z^5 - 2094960*u^2*v*z^5 - 
        94462368*a*v^2*z^5 + 114307368*u*v^2*z^5 + 448560*v^3*z^5 + 
        66934560*a^2*y*z^5 + 126237888*a*u*y*z^5 - 2094960*u^2*y*z^5 + 
        98187264*a*v*y*z^5 - 265970880*u*v*y*z^5 + 8424864*v^2*y*z^5 - 
        94462368*a*y^2*z^5 + 114307368*u*y^2*z^5 + 8424864*v*y^2*z^5 + 
        448560*y^3*z^5 - 116840304*a^2*z^6 - 289838304*a*u*z^6 + 
        19217268*u^2*z^6 - 28228256*a*v*z^6 - 14115304*u*v*z^6 - 
        4935924*v^2*z^6 - 28228256*a*y*z^6 - 14115304*u*y*z^6 + 
        22347360*v*y*z^6 - 4935924*y^2*z^6 + 82853632*a*z^7 + 
        39947768*u*z^7 + 4266864*v*z^7 + 4266864*y*z^7 - 16416891*z^8)/
      (1114767360*a^7) + ((121743*a^8 - 116640*a^7*u + 408240*a^6*u^2 - 
        816480*a^5*u^3 + 1020600*a^4*u^4 - 816480*a^3*u^5 + 408240*a^2*u^6 - 
        116640*a*u^7 + 14580*u^8 - 285768*a^7*v + 1000188*a^6*v^2 - 
        1456056*a^5*v^3 + 1933470*a^4*v^4 - 1496376*a^3*v^5 + 
        773388*a^2*v^6 - 226296*a*v^7 + 29281*v^8 - 285768*a^7*y - 
        816480*a^5*v^2*y - 226800*a^4*v^3*y - 126000*a^3*v^4*y - 
        75600*a^2*v^5*y + 18648*a*v^6*y - 3976*v^7*y + 1000188*a^6*y^2 - 
        816480*a^5*v*y^2 + 3742200*a^4*v^2*y^2 - 2217600*a^3*v^3*y^2 + 
        1908900*a^2*v^4*y^2 - 601776*a*v^5*y^2 + 95872*v^6*y^2 - 
        1456056*a^5*y^3 - 226800*a^4*v*y^3 - 2217600*a^3*v^2*y^3 + 
        113400*a^2*v^3*y^3 - 262080*a*v^4*y^3 + 21140*v^5*y^3 + 
        1933470*a^4*y^4 - 126000*a^3*v*y^4 + 1908900*a^2*v^2*y^4 - 
        262080*a*v^3*y^4 + 94360*v^4*y^4 - 1496376*a^3*y^5 - 
        75600*a^2*v*y^5 - 601776*a*v^2*y^5 + 21140*v^3*y^5 + 773388*a^2*y^6 + 
        18648*a*v*y^6 + 95872*v^2*y^6 - 226296*a*y^7 - 3976*v*y^7 + 
        29281*y^8 - 285768*a^7*z - 816480*a^5*v^2*z - 226800*a^4*v^3*z - 
        126000*a^3*v^4*z - 75600*a^2*v^5*z + 18648*a*v^6*z - 3976*v^7*z + 
        3265920*a^5*v*y*z - 2721600*a^4*v^2*y*z + 5846400*a^3*v^3*y*z - 
        3061800*a^2*v^4*y*z + 1242864*a*v^5*y*z - 182560*v^6*y*z - 
        816480*a^5*y^2*z - 2721600*a^4*v*y^2*z - 1663200*a^3*v^2*y^2*z - 
        1323000*a^2*v^3*y^2*z - 22680*a*v^4*y^2*z - 36876*v^5*y^2*z - 
        226800*a^4*y^3*z + 5846400*a^3*v*y^3*z - 1323000*a^2*v^2*y^3*z + 
        1869840*a*v^3*y^3*z - 221060*v^4*y^3*z - 126000*a^3*y^4*z - 
        3061800*a^2*v*y^4*z - 22680*a*v^2*y^4*z - 221060*v^3*y^4*z - 
        75600*a^2*y^5*z + 1242864*a*v*y^5*z - 36876*v^2*y^5*z + 
        18648*a*y^6*z - 182560*v*y^6*z - 3976*y^7*z + 1000188*a^6*z^2 - 
        816480*a^5*v*z^2 + 3742200*a^4*v^2*z^2 - 2217600*a^3*v^3*z^2 + 
        1908900*a^2*v^4*z^2 - 601776*a*v^5*z^2 + 95872*v^6*z^2 - 
        816480*a^5*y*z^2 - 2721600*a^4*v*y*z^2 - 1663200*a^3*v^2*y*z^2 - 
        1323000*a^2*v^3*y*z^2 - 22680*a*v^4*y*z^2 - 36876*v^5*y*z^2 + 
        3742200*a^4*y^2*z^2 - 1663200*a^3*v*y^2*z^2 + 6463800*a^2*v^2*y^2*
         z^2 - 1436400*a*v^3*y^2*z^2 + 435120*v^4*y^2*z^2 - 
        2217600*a^3*y^3*z^2 - 1323000*a^2*v*y^3*z^2 - 1436400*a*v^2*y^3*z^2 - 
        50680*v^3*y^3*z^2 + 1908900*a^2*y^4*z^2 - 22680*a*v*y^4*z^2 + 
        435120*v^2*y^4*z^2 - 601776*a*y^5*z^2 - 36876*v*y^5*z^2 + 
        95872*y^6*z^2 - 1456056*a^5*z^3 - 226800*a^4*v*z^3 - 
        2217600*a^3*v^2*z^3 + 113400*a^2*v^3*z^3 - 262080*a*v^4*z^3 + 
        21140*v^5*z^3 - 226800*a^4*y*z^3 + 5846400*a^3*v*y*z^3 - 
        1323000*a^2*v^2*y*z^3 + 1869840*a*v^3*y*z^3 - 221060*v^4*y*z^3 - 
        2217600*a^3*y^2*z^3 - 1323000*a^2*v*y^2*z^3 - 1436400*a*v^2*y^2*z^3 - 
        50680*v^3*y^2*z^3 + 113400*a^2*y^3*z^3 + 1869840*a*v*y^3*z^3 - 
        50680*v^2*y^3*z^3 - 262080*a*y^4*z^3 - 221060*v*y^4*z^3 + 
        21140*y^5*z^3 + 1933470*a^4*z^4 - 126000*a^3*v*z^4 + 
        1908900*a^2*v^2*z^4 - 262080*a*v^3*z^4 + 94360*v^4*z^4 - 
        126000*a^3*y*z^4 - 3061800*a^2*v*y*z^4 - 22680*a*v^2*y*z^4 - 
        221060*v^3*y*z^4 + 1908900*a^2*y^2*z^4 - 22680*a*v*y^2*z^4 + 
        435120*v^2*y^2*z^4 - 262080*a*y^3*z^4 - 221060*v*y^3*z^4 + 
        94360*y^4*z^4 - 1496376*a^3*z^5 - 75600*a^2*v*z^5 - 
        601776*a*v^2*z^5 + 21140*v^3*z^5 - 75600*a^2*y*z^5 + 
        1242864*a*v*y*z^5 - 36876*v^2*y*z^5 - 601776*a*y^2*z^5 - 
        36876*v*y^2*z^5 + 21140*y^3*z^5 + 773388*a^2*z^6 + 18648*a*v*z^6 + 
        95872*v^2*z^6 + 18648*a*y*z^6 - 182560*v*y*z^6 + 95872*y^2*z^6 - 
        226296*a*z^7 - 3976*v*z^7 - 3976*y*z^7 + 29281*z^8)*lnbar[a])/
      (816480*a^7) - ((3*a^8 - 8*a^7*v + 28*a^6*v^2 - 56*a^5*v^3 + 
        70*a^4*v^4 - 56*a^3*v^5 + 28*a^2*v^6 - 8*a*v^7 + v^8 - 8*a^7*y + 
        28*a^6*y^2 - 56*a^5*y^3 + 70*a^4*y^4 - 56*a^3*y^5 + 28*a^2*y^6 - 
        8*a*y^7 + y^8 - 8*a^7*z + 28*a^6*z^2 - 56*a^5*z^3 + 70*a^4*z^4 - 
        56*a^3*z^5 + 28*a^2*z^6 - 8*a*z^7 + z^8)*lnbar[a]^2)/(112*a^7) + 
     ((a - u)*(3645*a^7 + 3645*a^6*u - 98415*a^5*u^2 + 309825*a^4*u^3 - 
        455625*a^3*u^4 + 360855*a^2*u^5 - 149445*a*u^6 + 25515*u^7 - 
        9720*a^6*v + 58320*a^5*u*v - 145800*a^4*u^2*v + 194400*a^3*u^3*v - 
        145800*a^2*u^4*v + 58320*a*u^5*v - 9720*u^6*v + 111132*a^5*v^2 - 
        161028*a^4*u*v^2 + 179172*a^3*u^2*v^2 - 123228*a^2*u^3*v^2 + 
        46872*a*u^4*v^2 - 7560*u^5*v^2 - 131544*a^4*v^3 + 95256*a^3*u*v^3 - 
        55944*a^2*u^2*v^3 + 19656*a*u^3*v^3 - 3024*u^4*v^3 + 143640*a^3*v^4 - 
        57960*a^2*u*v^4 + 17640*a*u^2*v^4 - 2520*u^3*v^4 - 82880*a^2*v^5 + 
        17920*a*u*v^5 - 2240*u^2*v^5 + 27720*a*v^6 - 2520*u*v^6 - 3920*v^7 - 
        9720*a^6*y + 58320*a^5*u*y - 145800*a^4*u^2*y + 194400*a^3*u^3*y - 
        145800*a^2*u^4*y + 58320*a*u^5*y - 9720*u^6*y - 111132*a^5*v*y + 
        161028*a^4*u*v*y - 179172*a^3*u^2*v*y + 123228*a^2*u^3*v*y - 
        46872*a*u^4*v*y + 7560*u^5*v*y - 71820*a^3*v^3*y + 
        28980*a^2*u*v^3*y - 8820*a*u^2*v^3*y + 1260*u^3*v^3*y + 
        20720*a^2*v^4*y - 4480*a*u*v^4*y + 560*u^2*v^4*y - 9240*a*v^5*y + 
        840*u*v^5*y + 1120*v^6*y + 111132*a^5*y^2 - 161028*a^4*u*y^2 + 
        179172*a^3*u^2*y^2 - 123228*a^2*u^3*y^2 + 46872*a*u^4*y^2 - 
        7560*u^5*y^2 + 215460*a^3*v^2*y^2 - 86940*a^2*u*v^2*y^2 + 
        26460*a*u^2*v^2*y^2 - 3780*u^3*v^2*y^2 - 82880*a^2*v^3*y^2 + 
        17920*a*u*v^3*y^2 - 2240*u^2*v^3*y^2 + 46200*a*v^4*y^2 - 
        4200*u*v^4*y^2 - 6720*v^5*y^2 - 131544*a^4*y^3 + 95256*a^3*u*y^3 - 
        55944*a^2*u^2*y^3 + 19656*a*u^3*y^3 - 3024*u^4*y^3 - 
        71820*a^3*v*y^3 + 28980*a^2*u*v*y^3 - 8820*a*u^2*v*y^3 + 
        1260*u^3*v*y^3 - 82880*a^2*v^2*y^3 + 17920*a*u*v^2*y^3 - 
        2240*u^2*v^2*y^3 - 2800*v^4*y^3 + 143640*a^3*y^4 - 57960*a^2*u*y^4 + 
        17640*a*u^2*y^4 - 2520*u^3*y^4 + 20720*a^2*v*y^4 - 4480*a*u*v*y^4 + 
        560*u^2*v*y^4 + 46200*a*v^2*y^4 - 4200*u*v^2*y^4 - 2800*v^3*y^4 - 
        82880*a^2*y^5 + 17920*a*u*y^5 - 2240*u^2*y^5 - 9240*a*v*y^5 + 
        840*u*v*y^5 - 6720*v^2*y^5 + 27720*a*y^6 - 2520*u*y^6 + 1120*v*y^6 - 
        3920*y^7 - 9720*a^6*z + 58320*a^5*u*z - 145800*a^4*u^2*z + 
        194400*a^3*u^3*z - 145800*a^2*u^4*z + 58320*a*u^5*z - 9720*u^6*z - 
        111132*a^5*v*z + 161028*a^4*u*v*z - 179172*a^3*u^2*v*z + 
        123228*a^2*u^3*v*z - 46872*a*u^4*v*z + 7560*u^5*v*z - 
        71820*a^3*v^3*z + 28980*a^2*u*v^3*z - 8820*a*u^2*v^3*z + 
        1260*u^3*v^3*z + 20720*a^2*v^4*z - 4480*a*u*v^4*z + 560*u^2*v^4*z - 
        9240*a*v^5*z + 840*u*v^5*z + 1120*v^6*z - 111132*a^5*y*z + 
        161028*a^4*u*y*z - 179172*a^3*u^2*y*z + 123228*a^2*u^3*y*z - 
        46872*a*u^4*y*z + 7560*u^5*y*z + 394632*a^4*v*y*z - 
        285768*a^3*u*v*y*z + 167832*a^2*u^2*v*y*z - 58968*a*u^3*v*y*z + 
        9072*u^4*v*y*z - 215460*a^3*v^2*y*z + 86940*a^2*u*v^2*y*z - 
        26460*a*u^2*v^2*y*z + 3780*u^3*v^2*y*z + 269360*a^2*v^3*y*z - 
        58240*a*u*v^3*y*z + 7280*u^2*v^3*y*z - 83160*a*v^4*y*z + 
        7560*u*v^4*y*z + 15120*v^5*y*z - 215460*a^3*v*y^2*z + 
        86940*a^2*u*v*y^2*z - 26460*a*u^2*v*y^2*z + 3780*u^3*v*y^2*z - 
        62160*a^2*v^2*y^2*z + 13440*a*u*v^2*y^2*z - 1680*u^2*v^2*y^2*z - 
        36960*a*v^3*y^2*z + 3360*u*v^3*y^2*z - 71820*a^3*y^3*z + 
        28980*a^2*u*y^3*z - 8820*a*u^2*y^3*z + 1260*u^3*y^3*z + 
        269360*a^2*v*y^3*z - 58240*a*u*v*y^3*z + 7280*u^2*v*y^3*z - 
        36960*a*v^2*y^3*z + 3360*u*v^2*y^3*z + 22400*v^3*y^3*z + 
        20720*a^2*y^4*z - 4480*a*u*y^4*z + 560*u^2*y^4*z - 83160*a*v*y^4*z + 
        7560*u*v*y^4*z - 9240*a*y^5*z + 840*u*y^5*z + 15120*v*y^5*z + 
        1120*y^6*z + 111132*a^5*z^2 - 161028*a^4*u*z^2 + 179172*a^3*u^2*z^2 - 
        123228*a^2*u^3*z^2 + 46872*a*u^4*z^2 - 7560*u^5*z^2 + 
        215460*a^3*v^2*z^2 - 86940*a^2*u*v^2*z^2 + 26460*a*u^2*v^2*z^2 - 
        3780*u^3*v^2*z^2 - 82880*a^2*v^3*z^2 + 17920*a*u*v^3*z^2 - 
        2240*u^2*v^3*z^2 + 46200*a*v^4*z^2 - 4200*u*v^4*z^2 - 6720*v^5*z^2 - 
        215460*a^3*v*y*z^2 + 86940*a^2*u*v*y*z^2 - 26460*a*u^2*v*y*z^2 + 
        3780*u^3*v*y*z^2 - 62160*a^2*v^2*y*z^2 + 13440*a*u*v^2*y*z^2 - 
        1680*u^2*v^2*y*z^2 - 36960*a*v^3*y*z^2 + 3360*u*v^3*y*z^2 + 
        215460*a^3*y^2*z^2 - 86940*a^2*u*y^2*z^2 + 26460*a*u^2*y^2*z^2 - 
        3780*u^3*y^2*z^2 - 62160*a^2*v*y^2*z^2 + 13440*a*u*v*y^2*z^2 - 
        1680*u^2*v*y^2*z^2 + 166320*a*v^2*y^2*z^2 - 15120*u*v^2*y^2*z^2 - 
        16800*v^3*y^2*z^2 - 82880*a^2*y^3*z^2 + 17920*a*u*y^3*z^2 - 
        2240*u^2*y^3*z^2 - 36960*a*v*y^3*z^2 + 3360*u*v*y^3*z^2 - 
        16800*v^2*y^3*z^2 + 46200*a*y^4*z^2 - 4200*u*y^4*z^2 - 6720*y^5*z^2 - 
        131544*a^4*z^3 + 95256*a^3*u*z^3 - 55944*a^2*u^2*z^3 + 
        19656*a*u^3*z^3 - 3024*u^4*z^3 - 71820*a^3*v*z^3 + 
        28980*a^2*u*v*z^3 - 8820*a*u^2*v*z^3 + 1260*u^3*v*z^3 - 
        82880*a^2*v^2*z^3 + 17920*a*u*v^2*z^3 - 2240*u^2*v^2*z^3 - 
        2800*v^4*z^3 - 71820*a^3*y*z^3 + 28980*a^2*u*y*z^3 - 
        8820*a*u^2*y*z^3 + 1260*u^3*y*z^3 + 269360*a^2*v*y*z^3 - 
        58240*a*u*v*y*z^3 + 7280*u^2*v*y*z^3 - 36960*a*v^2*y*z^3 + 
        3360*u*v^2*y*z^3 + 22400*v^3*y*z^3 - 82880*a^2*y^2*z^3 + 
        17920*a*u*y^2*z^3 - 2240*u^2*y^2*z^3 - 36960*a*v*y^2*z^3 + 
        3360*u*v*y^2*z^3 - 16800*v^2*y^2*z^3 + 22400*v*y^3*z^3 - 
        2800*y^4*z^3 + 143640*a^3*z^4 - 57960*a^2*u*z^4 + 17640*a*u^2*z^4 - 
        2520*u^3*z^4 + 20720*a^2*v*z^4 - 4480*a*u*v*z^4 + 560*u^2*v*z^4 + 
        46200*a*v^2*z^4 - 4200*u*v^2*z^4 - 2800*v^3*z^4 + 20720*a^2*y*z^4 - 
        4480*a*u*y*z^4 + 560*u^2*y*z^4 - 83160*a*v*y*z^4 + 7560*u*v*y*z^4 + 
        46200*a*y^2*z^4 - 4200*u*y^2*z^4 - 2800*y^3*z^4 - 82880*a^2*z^5 + 
        17920*a*u*z^5 - 2240*u^2*z^5 - 9240*a*v*z^5 + 840*u*v*z^5 - 
        6720*v^2*z^5 - 9240*a*y*z^5 + 840*u*y*z^5 + 15120*v*y*z^5 - 
        6720*y^2*z^5 + 27720*a*z^6 - 2520*u*z^6 + 1120*v*z^6 + 1120*y*z^6 - 
        3920*z^7)*Ls[2])/(22680*Sqrt[3]*a^7) - 
     (2*(v^2 - v*y + y^2 - v*z - y*z + z^2)*(243*a^6 - 486*a^5*v + 
        810*a^4*v^2 - 720*a^3*v^3 + 405*a^2*v^4 - 126*a*v^5 + 17*v^6 - 
        486*a^5*y + 405*a^4*v*y - 540*a^3*v^2*y + 270*a^2*v^3*y - 
        90*a*v^4*y + 12*v^5*y + 810*a^4*y^2 - 540*a^3*v*y^2 + 
        540*a^2*v^2*y^2 - 180*a*v^3*y^2 + 30*v^4*y^2 - 720*a^3*y^3 + 
        270*a^2*v*y^3 - 180*a*v^2*y^3 + 25*v^3*y^3 + 405*a^2*y^4 - 
        90*a*v*y^4 + 30*v^2*y^4 - 126*a*y^5 + 12*v*y^5 + 17*y^6 - 486*a^5*z + 
        405*a^4*v*z - 540*a^3*v^2*z + 270*a^2*v^3*z - 90*a*v^4*z + 12*v^5*z + 
        405*a^4*y*z + 540*a^3*v*y*z - 270*a^2*v^2*y*z + 180*a*v^3*y*z - 
        30*v^4*y*z - 540*a^3*y^2*z - 270*a^2*v*y^2*z - 15*v^3*y^2*z + 
        270*a^2*y^3*z + 180*a*v*y^3*z - 15*v^2*y^3*z - 90*a*y^4*z - 
        30*v*y^4*z + 12*y^5*z + 810*a^4*z^2 - 540*a^3*v*z^2 + 
        540*a^2*v^2*z^2 - 180*a*v^3*z^2 + 30*v^4*z^2 - 540*a^3*y*z^2 - 
        270*a^2*v*y*z^2 - 15*v^3*y*z^2 + 540*a^2*y^2*z^2 + 45*v^2*y^2*z^2 - 
        180*a*y^3*z^2 - 15*v*y^3*z^2 + 30*y^4*z^2 - 720*a^3*z^3 + 
        270*a^2*v*z^3 - 180*a*v^2*z^3 + 25*v^3*z^3 + 270*a^2*y*z^3 + 
        180*a*v*y*z^3 - 15*v^2*y*z^3 - 180*a*y^2*z^3 - 15*v*y^2*z^3 + 
        25*y^3*z^3 + 405*a^2*z^4 - 90*a*v*z^4 + 30*v^2*z^4 - 90*a*y*z^4 - 
        30*v*y*z^4 + 30*y^2*z^4 - 126*a*z^5 + 12*v*z^5 + 12*y*z^5 + 17*z^6)*
       lnbar[a]*Ls[2])/(243*Sqrt[3]*a^7) + 
     (7*(98304*a^6*u^2 - 344064*a^5*u^3 + 614400*a^4*u^4 - 637440*a^3*u^5 + 
        391440*a^2*u^6 - 132576*a*u^7 + 19161*u^8 - 65536*a^6*u*v + 
        147456*a^5*u^2*v - 245760*a^4*u^3*v + 243200*a^3*u^4*v - 
        145440*a^2*u^5*v + 48384*a*u^6*v - 6904*u^7*v - 32768*a^6*v^2 + 
        147456*a^5*u*v^2 - 184320*a^4*u^2*v^2 + 179200*a^3*u^3*v^2 - 
        104400*a^2*u^4*v^2 + 34272*a*u^5*v^2 - 4844*u^6*v^2 + 49152*a^5*v^3 - 
        122880*a^4*u*v^3 + 76800*a^3*u^2*v^3 - 43200*a^2*u^3*v^3 + 
        13440*a*u^4*v^3 - 1848*u^5*v^3 - 61440*a^4*v^4 + 89600*a^3*u*v^4 - 
        32400*a^2*u^2*v^4 + 10080*a*u^3*v^4 - 1330*u^4*v^4 + 48640*a^3*v^5 - 
        41760*a^2*u*v^5 + 8064*a*u^2*v^5 - 1064*u^3*v^5 - 24240*a^2*v^6 + 
        11424*a*u*v^6 - 924*u^2*v^6 + 6912*a*v^7 - 1384*u*v^7 - 863*v^8 - 
        65536*a^6*u*y + 147456*a^5*u^2*y - 245760*a^4*u^3*y + 
        243200*a^3*u^4*y - 145440*a^2*u^5*y + 48384*a*u^6*y - 6904*u^7*y + 
        65536*a^6*v*y - 98304*a^5*u*v*y + 184320*a^4*u^2*v*y - 
        174080*a^3*u^3*v*y + 103200*a^2*u^4*v*y - 33984*a*u^5*v*y + 
        4816*u^6*v*y - 49152*a^5*v^2*y - 15360*a^3*u^2*v^2*y + 
        4800*a^2*u^3*v^2*y - 1440*a*u^4*v^2*y + 168*u^5*v^2*y + 
        61440*a^4*v^3*y - 10240*a^3*u*v^3*y + 14400*a^2*u^2*v^3*y - 
        3840*a*u^3*v^3*y + 560*u^4*v^3*y - 43520*a^3*v^4*y + 
        2400*a^2*u*v^4*y - 2880*a*u^2*v^4*y + 280*u^3*v^4*y + 
        20640*a^2*v^5*y - 576*a*u*v^5*y + 336*u^2*v^5*y - 5664*a*v^6*y + 
        56*u*v^6*y + 688*v^7*y - 32768*a^6*y^2 + 147456*a^5*u*y^2 - 
        184320*a^4*u^2*y^2 + 179200*a^3*u^3*y^2 - 104400*a^2*u^4*y^2 + 
        34272*a*u^5*y^2 - 4844*u^6*y^2 - 49152*a^5*v*y^2 - 
        15360*a^3*u^2*v*y^2 + 4800*a^2*u^3*v*y^2 - 1440*a*u^4*v*y^2 + 
        168*u^5*v*y^2 + 46080*a^3*u*v^2*y^2 - 21600*a^2*u^2*v^2*y^2 + 
        8640*a*u^3*v^2*y^2 - 1260*u^4*v^2*y^2 - 5120*a^3*v^3*y^2 - 
        14400*a^2*u*v^3*y^2 + 2880*a*u^2*v^3*y^2 - 560*u^3*v^3*y^2 + 
        1200*a^2*v^4*y^2 + 4320*a*u*v^4*y^2 - 420*u^2*v^4*y^2 - 
        288*a*v^5*y^2 - 504*u*v^5*y^2 + 28*v^6*y^2 + 49152*a^5*y^3 - 
        122880*a^4*u*y^3 + 76800*a^3*u^2*y^3 - 43200*a^2*u^3*y^3 + 
        13440*a*u^4*y^3 - 1848*u^5*y^3 + 61440*a^4*v*y^3 - 
        10240*a^3*u*v*y^3 + 14400*a^2*u^2*v*y^3 - 3840*a*u^3*v*y^3 + 
        560*u^4*v*y^3 - 5120*a^3*v^2*y^3 - 14400*a^2*u*v^2*y^3 + 
        2880*a*u^2*v^2*y^3 - 560*u^3*v^2*y^3 + 4800*a^2*v^3*y^3 + 
        1920*a*u*v^3*y^3 - 960*a*v^4*y^3 - 280*u*v^4*y^3 + 112*v^5*y^3 - 
        61440*a^4*y^4 + 89600*a^3*u*y^4 - 32400*a^2*u^2*y^4 + 
        10080*a*u^3*y^4 - 1330*u^4*y^4 - 43520*a^3*v*y^4 + 2400*a^2*u*v*y^4 - 
        2880*a*u^2*v*y^4 + 280*u^3*v*y^4 + 1200*a^2*v^2*y^4 + 
        4320*a*u*v^2*y^4 - 420*u^2*v^2*y^4 - 960*a*v^3*y^4 - 280*u*v^3*y^4 + 
        70*v^4*y^4 + 48640*a^3*y^5 - 41760*a^2*u*y^5 + 8064*a*u^2*y^5 - 
        1064*u^3*y^5 + 20640*a^2*v*y^5 - 576*a*u*v*y^5 + 336*u^2*v*y^5 - 
        288*a*v^2*y^5 - 504*u*v^2*y^5 + 112*v^3*y^5 - 24240*a^2*y^6 + 
        11424*a*u*y^6 - 924*u^2*y^6 - 5664*a*v*y^6 + 56*u*v*y^6 + 
        28*v^2*y^6 + 6912*a*y^7 - 1384*u*y^7 + 688*v*y^7 - 863*y^8 - 
        65536*a^6*u*z + 147456*a^5*u^2*z - 245760*a^4*u^3*z + 
        243200*a^3*u^4*z - 145440*a^2*u^5*z + 48384*a*u^6*z - 6904*u^7*z + 
        65536*a^6*v*z - 98304*a^5*u*v*z + 184320*a^4*u^2*v*z - 
        174080*a^3*u^3*v*z + 103200*a^2*u^4*v*z - 33984*a*u^5*v*z + 
        4816*u^6*v*z - 49152*a^5*v^2*z - 15360*a^3*u^2*v^2*z + 
        4800*a^2*u^3*v^2*z - 1440*a*u^4*v^2*z + 168*u^5*v^2*z + 
        61440*a^4*v^3*z - 10240*a^3*u*v^3*z + 14400*a^2*u^2*v^3*z - 
        3840*a*u^3*v^3*z + 560*u^4*v^3*z - 43520*a^3*v^4*z + 
        2400*a^2*u*v^4*z - 2880*a*u^2*v^4*z + 280*u^3*v^4*z + 
        20640*a^2*v^5*z - 576*a*u*v^5*z + 336*u^2*v^5*z - 5664*a*v^6*z + 
        56*u*v^6*z + 688*v^7*z + 65536*a^6*y*z - 98304*a^5*u*y*z + 
        184320*a^4*u^2*y*z - 174080*a^3*u^3*y*z + 103200*a^2*u^4*y*z - 
        33984*a*u^5*y*z + 4816*u^6*y*z - 98304*a^5*v*y*z + 
        122880*a^4*u*v*y*z - 153600*a^3*u^2*v*y*z + 90240*a^2*u^3*v*y*z - 
        30720*a*u^4*v*y*z + 4416*u^5*v*y*z + 61440*a^4*v^2*y*z - 
        30720*a^3*u*v^2*y*z + 31680*a^2*u^2*v^2*y*z - 9600*a*u^3*v^2*y*z + 
        1440*u^4*v^2*y*z - 51200*a^3*v^3*y*z + 21120*a^2*u*v^3*y*z - 
        11520*a*u^2*v^3*y*z + 1600*u^3*v^3*y*z + 22560*a^2*v^4*y*z - 
        4800*a*u*v^4*y*z + 1200*u^2*v^4*y*z - 6144*a*v^5*y*z + 
        576*u*v^5*y*z + 736*v^6*y*z - 49152*a^5*y^2*z - 15360*a^3*u^2*y^2*z + 
        4800*a^2*u^3*y^2*z - 1440*a*u^4*y^2*z + 168*u^5*y^2*z + 
        61440*a^4*v*y^2*z - 30720*a^3*u*v*y^2*z + 31680*a^2*u^2*v*y^2*z - 
        9600*a*u^3*v*y^2*z + 1440*u^4*v*y^2*z - 15360*a^3*v^2*y^2*z - 
        8640*a^2*u*v^2*y^2*z - 240*u^3*v^2*y^2*z + 10560*a^2*v^3*y^2*z + 
        480*u^2*v^3*y^2*z - 2400*a*v^4*y^2*z - 120*u*v^4*y^2*z + 
        288*v^5*y^2*z + 61440*a^4*y^3*z - 10240*a^3*u*y^3*z + 
        14400*a^2*u^2*y^3*z - 3840*a*u^3*y^3*z + 560*u^4*y^3*z - 
        51200*a^3*v*y^3*z + 21120*a^2*u*v*y^3*z - 11520*a*u^2*v*y^3*z + 
        1600*u^3*v*y^3*z + 10560*a^2*v^2*y^3*z + 480*u^2*v^2*y^3*z - 
        3840*a*v^3*y^3*z + 320*u*v^3*y^3*z + 400*v^4*y^3*z - 
        43520*a^3*y^4*z + 2400*a^2*u*y^4*z - 2880*a*u^2*y^4*z + 
        280*u^3*y^4*z + 22560*a^2*v*y^4*z - 4800*a*u*v*y^4*z + 
        1200*u^2*v*y^4*z - 2400*a*v^2*y^4*z - 120*u*v^2*y^4*z + 
        400*v^3*y^4*z + 20640*a^2*y^5*z - 576*a*u*y^5*z + 336*u^2*y^5*z - 
        6144*a*v*y^5*z + 576*u*v*y^5*z + 288*v^2*y^5*z - 5664*a*y^6*z + 
        56*u*y^6*z + 736*v*y^6*z + 688*y^7*z - 32768*a^6*z^2 + 
        147456*a^5*u*z^2 - 184320*a^4*u^2*z^2 + 179200*a^3*u^3*z^2 - 
        104400*a^2*u^4*z^2 + 34272*a*u^5*z^2 - 4844*u^6*z^2 - 
        49152*a^5*v*z^2 - 15360*a^3*u^2*v*z^2 + 4800*a^2*u^3*v*z^2 - 
        1440*a*u^4*v*z^2 + 168*u^5*v*z^2 + 46080*a^3*u*v^2*z^2 - 
        21600*a^2*u^2*v^2*z^2 + 8640*a*u^3*v^2*z^2 - 1260*u^4*v^2*z^2 - 
        5120*a^3*v^3*z^2 - 14400*a^2*u*v^3*z^2 + 2880*a*u^2*v^3*z^2 - 
        560*u^3*v^3*z^2 + 1200*a^2*v^4*z^2 + 4320*a*u*v^4*z^2 - 
        420*u^2*v^4*z^2 - 288*a*v^5*z^2 - 504*u*v^5*z^2 + 28*v^6*z^2 - 
        49152*a^5*y*z^2 - 15360*a^3*u^2*y*z^2 + 4800*a^2*u^3*y*z^2 - 
        1440*a*u^4*y*z^2 + 168*u^5*y*z^2 + 61440*a^4*v*y*z^2 - 
        30720*a^3*u*v*y*z^2 + 31680*a^2*u^2*v*y*z^2 - 9600*a*u^3*v*y*z^2 + 
        1440*u^4*v*y*z^2 - 15360*a^3*v^2*y*z^2 - 8640*a^2*u*v^2*y*z^2 - 
        240*u^3*v^2*y*z^2 + 10560*a^2*v^3*y*z^2 + 480*u^2*v^3*y*z^2 - 
        2400*a*v^4*y*z^2 - 120*u*v^4*y*z^2 + 288*v^5*y*z^2 + 
        46080*a^3*u*y^2*z^2 - 21600*a^2*u^2*y^2*z^2 + 8640*a*u^3*y^2*z^2 - 
        1260*u^4*y^2*z^2 - 15360*a^3*v*y^2*z^2 - 8640*a^2*u*v*y^2*z^2 - 
        240*u^3*v*y^2*z^2 - 4320*a^2*v^2*y^2*z^2 + 8640*a*u*v^2*y^2*z^2 - 
        1080*u^2*v^2*y^2*z^2 - 720*u*v^3*y^2*z^2 - 60*v^4*y^2*z^2 - 
        5120*a^3*y^3*z^2 - 14400*a^2*u*y^3*z^2 + 2880*a*u^2*y^3*z^2 - 
        560*u^3*y^3*z^2 + 10560*a^2*v*y^3*z^2 + 480*u^2*v*y^3*z^2 - 
        720*u*v^2*y^3*z^2 + 160*v^3*y^3*z^2 + 1200*a^2*y^4*z^2 + 
        4320*a*u*y^4*z^2 - 420*u^2*y^4*z^2 - 2400*a*v*y^4*z^2 - 
        120*u*v*y^4*z^2 - 60*v^2*y^4*z^2 - 288*a*y^5*z^2 - 504*u*y^5*z^2 + 
        288*v*y^5*z^2 + 28*y^6*z^2 + 49152*a^5*z^3 - 122880*a^4*u*z^3 + 
        76800*a^3*u^2*z^3 - 43200*a^2*u^3*z^3 + 13440*a*u^4*z^3 - 
        1848*u^5*z^3 + 61440*a^4*v*z^3 - 10240*a^3*u*v*z^3 + 
        14400*a^2*u^2*v*z^3 - 3840*a*u^3*v*z^3 + 560*u^4*v*z^3 - 
        5120*a^3*v^2*z^3 - 14400*a^2*u*v^2*z^3 + 2880*a*u^2*v^2*z^3 - 
        560*u^3*v^2*z^3 + 4800*a^2*v^3*z^3 + 1920*a*u*v^3*z^3 - 
        960*a*v^4*z^3 - 280*u*v^4*z^3 + 112*v^5*z^3 + 61440*a^4*y*z^3 - 
        10240*a^3*u*y*z^3 + 14400*a^2*u^2*y*z^3 - 3840*a*u^3*y*z^3 + 
        560*u^4*y*z^3 - 51200*a^3*v*y*z^3 + 21120*a^2*u*v*y*z^3 - 
        11520*a*u^2*v*y*z^3 + 1600*u^3*v*y*z^3 + 10560*a^2*v^2*y*z^3 + 
        480*u^2*v^2*y*z^3 - 3840*a*v^3*y*z^3 + 320*u*v^3*y*z^3 + 
        400*v^4*y*z^3 - 5120*a^3*y^2*z^3 - 14400*a^2*u*y^2*z^3 + 
        2880*a*u^2*y^2*z^3 - 560*u^3*y^2*z^3 + 10560*a^2*v*y^2*z^3 + 
        480*u^2*v*y^2*z^3 - 720*u*v^2*y^2*z^3 + 160*v^3*y^2*z^3 + 
        4800*a^2*y^3*z^3 + 1920*a*u*y^3*z^3 - 3840*a*v*y^3*z^3 + 
        320*u*v*y^3*z^3 + 160*v^2*y^3*z^3 - 960*a*y^4*z^3 - 280*u*y^4*z^3 + 
        400*v*y^4*z^3 + 112*y^5*z^3 - 61440*a^4*z^4 + 89600*a^3*u*z^4 - 
        32400*a^2*u^2*z^4 + 10080*a*u^3*z^4 - 1330*u^4*z^4 - 
        43520*a^3*v*z^4 + 2400*a^2*u*v*z^4 - 2880*a*u^2*v*z^4 + 
        280*u^3*v*z^4 + 1200*a^2*v^2*z^4 + 4320*a*u*v^2*z^4 - 
        420*u^2*v^2*z^4 - 960*a*v^3*z^4 - 280*u*v^3*z^4 + 70*v^4*z^4 - 
        43520*a^3*y*z^4 + 2400*a^2*u*y*z^4 - 2880*a*u^2*y*z^4 + 
        280*u^3*y*z^4 + 22560*a^2*v*y*z^4 - 4800*a*u*v*y*z^4 + 
        1200*u^2*v*y*z^4 - 2400*a*v^2*y*z^4 - 120*u*v^2*y*z^4 + 
        400*v^3*y*z^4 + 1200*a^2*y^2*z^4 + 4320*a*u*y^2*z^4 - 
        420*u^2*y^2*z^4 - 2400*a*v*y^2*z^4 - 120*u*v*y^2*z^4 - 
        60*v^2*y^2*z^4 - 960*a*y^3*z^4 - 280*u*y^3*z^4 + 400*v*y^3*z^4 + 
        70*y^4*z^4 + 48640*a^3*z^5 - 41760*a^2*u*z^5 + 8064*a*u^2*z^5 - 
        1064*u^3*z^5 + 20640*a^2*v*z^5 - 576*a*u*v*z^5 + 336*u^2*v*z^5 - 
        288*a*v^2*z^5 - 504*u*v^2*z^5 + 112*v^3*z^5 + 20640*a^2*y*z^5 - 
        576*a*u*y*z^5 + 336*u^2*y*z^5 - 6144*a*v*y*z^5 + 576*u*v*y*z^5 + 
        288*v^2*y*z^5 - 288*a*y^2*z^5 - 504*u*y^2*z^5 + 288*v*y^2*z^5 + 
        112*y^3*z^5 - 24240*a^2*z^6 + 11424*a*u*z^6 - 924*u^2*z^6 - 
        5664*a*v*z^6 + 56*u*v*z^6 + 28*v^2*z^6 - 5664*a*y*z^6 + 56*u*y*z^6 + 
        736*v*y*z^6 + 28*y^2*z^6 + 6912*a*z^7 - 1384*u*z^7 + 688*v*z^7 + 
        688*y*z^7 - 863*z^8)*Zeta[3])/(262144*a^7)

Gexp[0, w_, u_, z_, v_, y_] := (-97*a)/3 + 26*a*lnbar[a] - 8*a*lnbar[a]^2 + 
     a*lnbar[a]^3 + 12*Sqrt[3]*a*Ls[2] - 6*Sqrt[3]*a*lnbar[a]*Ls[2] + 6*a*Zeta[3]
 
Gexp[1, w_, u_, z_, v_, y_] := (19*a - 6*u + 5*w - 6*v - 6*y - 6*z)/3 - 
     (5*(4*a - u - v - y - z)*lnbar[a])/2 + (5*a - u - w - v - y - z)*
      lnbar[a]^2 + ((-6*a + u + 2*w + v + y + z)*lnbar[a]^3)/6 - 
     2*Sqrt[3]*(3*a - u + w - v - y - z)*Ls[2] + 
     Sqrt[3]*(6*a - u - 2*w - v - y - z)*lnbar[a]*Ls[2] - 
     2*(3*a - u + w - v - y - z)*Zeta[3]
 
Gexp[2, w_, u_, z_, v_, y_] := (5*(4*a^2 - 2*a*u + u^2 - 2*a*v + v^2 - 2*a*y + 
        y^2 - 2*a*z + z^2))/(4*a) - 
     ((5*a^2 - 2*a*u + u^2 - 2*a*w + w^2 - 2*a*v + v^2 - 2*a*y + y^2 - 
        2*a*z + z^2)*lnbar[a])/a + ((6*a^2 - 2*a*u + u^2 - 4*a*w + 2*w^2 - 
        2*a*v + v^2 - 2*a*y + y^2 - 2*a*z + z^2)*lnbar[a]^2)/(4*a) - 
     ((18*a^2 - 6*a*u + 11*u^2 - 12*a*w + 4*u*w - 2*w^2 - 6*a*v + 4*w*v + 
        11*v^2 - 6*a*y + 4*w*y - 20*v*y + 11*y^2 - 6*a*z - 20*u*z + 4*w*z + 
        11*z^2)*Ls[2])/(2*Sqrt[3]*a) + 
     (2*(u^2 - u*w + 2*w^2 - w*v + v^2 - w*y - v*y + y^2 - u*z - w*z + z^2)*
       lnbar[a]*Ls[2])/(Sqrt[3]*a) + 
     ((11*u^2 + 26*u*v + 11*v^2 + 26*u*y - 74*v*y + 11*y^2 - 74*u*z + 
        26*v*z + 26*y*z + 11*z^2)*Zeta[3])/(18*a)
 
Gexp[3, w_, u_, z_, v_, y_] := (120*a^3 - 81*a^2*u + 81*a*u^2 - 19*u^3 - 36*a^2*w - 
       12*u^2*w + 36*a*w^2 - 12*u*w^2 + 4*w^3 - 81*a^2*v - 12*w^2*v + 
       81*a*v^2 - 12*w*v^2 - 19*v^3 - 81*a^2*y - 12*w^2*y + 48*w*v*y - 
       12*v^2*y + 81*a*y^2 - 12*w*y^2 - 12*v*y^2 - 19*y^3 - 81*a^2*z - 
       12*u^2*z + 48*u*w*z - 12*w^2*z + 81*a*z^2 - 12*u*z^2 - 12*w*z^2 - 
       19*z^3)/(36*a^2) - ((48*a^3 - 27*a^2*u + 27*a*u^2 - 7*u^3 - 36*a^2*w - 
        3*u^2*w + 36*a*w^2 - 3*u*w^2 - 8*w^3 - 27*a^2*v - 3*w^2*v + 
        27*a*v^2 - 3*w*v^2 - 7*v^3 - 27*a^2*y - 3*w^2*y + 12*w*v*y - 
        3*v^2*y + 27*a*y^2 - 3*w*y^2 - 3*v*y^2 - 7*y^3 - 27*a^2*z - 3*u^2*z + 
        12*u*w*z - 3*w^2*z + 27*a*z^2 - 3*u*z^2 - 3*w*z^2 - 7*z^3)*lnbar[a])/
      (18*a^2) + ((6*a^3 - 3*a^2*u + 3*a*u^2 - u^3 - 6*a^2*w + 6*a*w^2 - 
        2*w^3 - 3*a^2*v + 3*a*v^2 - v^3 - 3*a^2*y + 3*a*y^2 - y^3 - 3*a^2*z + 
        3*a*z^2 - z^3)*lnbar[a]^2)/(12*a^2) - 
     ((18*a^3 - 9*a^2*u + 45*a*u^2 - 8*u^3 - 18*a^2*w - 36*u^2*w + 18*a*w^2 - 
        6*u*w^2 + 2*w^3 - 9*a^2*v + 3*u^2*v + 12*u*w*v - 6*w^2*v + 45*a*v^2 + 
        3*u*v^2 - 36*w*v^2 - 8*v^3 - 9*a^2*y + 3*u^2*y + 12*u*w*y - 6*w^2*y - 
        72*a*v*y - 12*u*v*y + 60*w*v*y + 9*v^2*y + 45*a*y^2 + 3*u*y^2 - 
        36*w*y^2 + 9*v*y^2 - 8*y^3 - 9*a^2*z - 72*a*u*z + 9*u^2*z + 
        60*u*w*z - 6*w^2*z - 12*u*v*z + 12*w*v*z + 3*v^2*z - 12*u*y*z + 
        12*w*y*z - 12*v*y*z + 3*y^2*z + 45*a*z^2 + 9*u*z^2 - 36*w*z^2 + 
        3*v*z^2 + 3*y*z^2 - 8*z^3)*Ls[2])/(6*Sqrt[3]*a^2) + 
     (2*(3*a*u^2 - u^3 - 3*a*u*w + 6*a*w^2 - 2*w^3 - 3*a*w*v + 3*a*v^2 - 
        v^3 - 3*a*w*y - 3*a*v*y + 3*w*v*y + 3*a*y^2 - y^3 - 3*a*u*z - 
        3*a*w*z + 3*u*w*z + 3*a*z^2 - z^3)*lnbar[a]*Ls[2])/(3*Sqrt[3]*a^2) + 
     ((132*a*u^2 + 19*u^3 - 340*u^2*w + 312*a*u*v - 19*u^2*v + 104*u*w*v + 
        132*a*v^2 - 19*u*v^2 - 340*w*v^2 + 19*v^3 + 312*a*u*y - 19*u^2*y + 
        104*u*w*y - 888*a*v*y - 170*u*v*y + 472*w*v*y + 189*v^2*y + 
        132*a*y^2 - 19*u*y^2 - 340*w*y^2 + 189*v*y^2 + 19*y^3 - 888*a*u*z + 
        189*u^2*z + 472*u*w*z + 312*a*v*z - 170*u*v*z + 104*w*v*z - 
        19*v^2*z + 312*a*y*z - 170*u*y*z + 104*w*y*z - 170*v*y*z - 19*y^2*z + 
        132*a*z^2 + 189*u*z^2 - 340*w*z^2 - 19*v*z^2 - 19*y*z^2 + 19*z^3)*
       Zeta[3])/(216*a^2)
 
Gexp[4, w_, u_, z_, v_, y_] := (4032*a^4 - 3456*a^3*u + 5184*a^2*u^2 - 2496*a*u^3 + 
       593*u^4 - 2304*a^3*w - 1440*a*u^2*w - 64*u^3*w + 3456*a^2*w^2 - 
       1440*a*u*w^2 + 1200*u^2*w^2 - 384*a*w^3 + 128*u*w^3 - 32*w^4 - 
       3456*a^3*v - 12*u^3*v - 1440*a*w^2*v + 128*w^3*v + 5184*a^2*v^2 - 
       90*u^2*v^2 - 1440*a*w*v^2 + 1200*w^2*v^2 - 2496*a*v^3 - 12*u*v^3 - 
       64*w*v^3 + 593*v^4 - 3456*a^3*y - 12*u^3*y - 1440*a*w^2*y + 
       128*w^3*y + 252*u^2*v*y + 5760*a*w*v*y - 1344*w^2*v*y - 1440*a*v^2*y - 
       36*u*v^2*y - 768*w*v^2*y + 212*v^3*y + 5184*a^2*y^2 - 90*u^2*y^2 - 
       1440*a*w*y^2 + 1200*w^2*y^2 - 1440*a*v*y^2 - 36*u*v*y^2 - 
       768*w*v*y^2 + 822*v^2*y^2 - 2496*a*y^3 - 12*u*y^3 - 64*w*y^3 + 
       212*v*y^3 + 593*y^4 - 3456*a^3*z - 1440*a*u^2*z + 212*u^3*z + 
       5760*a*u*w*z - 768*u^2*w*z - 1440*a*w^2*z - 1344*u*w^2*z + 128*w^3*z - 
       36*u^2*v*z + 252*u*v^2*z - 12*v^3*z - 36*u^2*y*z - 360*u*v*y*z - 
       36*v^2*y*z + 252*u*y^2*z - 36*v*y^2*z - 12*y^3*z + 5184*a^2*z^2 - 
       1440*a*u*z^2 + 822*u^2*z^2 - 1440*a*w*z^2 - 768*u*w*z^2 + 
       1200*w^2*z^2 - 36*u*v*z^2 - 90*v^2*z^2 - 36*u*y*z^2 + 252*v*y*z^2 - 
       90*y^2*z^2 - 2496*a*z^3 + 212*u*z^3 - 64*w*z^3 - 12*v*z^3 - 12*y*z^3 + 
       593*z^4)/(1728*a^3) - ((342*a^4 - 252*a^3*u + 378*a^2*u^2 - 
        204*a*u^3 + 53*u^4 - 360*a^3*w - 72*a*u^2*w - 4*u^3*w + 540*a^2*w^2 - 
        72*a*u*w^2 + 66*u^2*w^2 - 264*a*w^3 - 4*u*w^3 + 70*w^4 - 252*a^3*v - 
        72*a*w^2*v - 4*w^3*v + 378*a^2*v^2 - 72*a*w*v^2 + 66*w^2*v^2 - 
        204*a*v^3 - 4*w*v^3 + 53*v^4 - 252*a^3*y - 72*a*w^2*y - 4*w^3*y + 
        288*a*w*v*y - 48*w^2*v*y - 72*a*v^2*y - 48*w*v^2*y - 4*v^3*y + 
        378*a^2*y^2 - 72*a*w*y^2 + 66*w^2*y^2 - 72*a*v*y^2 - 48*w*v*y^2 + 
        66*v^2*y^2 - 204*a*y^3 - 4*w*y^3 - 4*v*y^3 + 53*y^4 - 252*a^3*z - 
        72*a*u^2*z - 4*u^3*z + 288*a*u*w*z - 48*u^2*w*z - 72*a*w^2*z - 
        48*u*w^2*z - 4*w^3*z + 378*a^2*z^2 - 72*a*u*z^2 + 66*u^2*z^2 - 
        72*a*w*z^2 - 48*u*w*z^2 + 66*w^2*z^2 - 204*a*z^3 - 4*u*z^3 - 
        4*w*z^3 + 53*z^4)*lnbar[a])/(216*a^3) + 
     ((6*a^4 - 4*a^3*u + 6*a^2*u^2 - 4*a*u^3 + u^4 - 8*a^3*w + 12*a^2*w^2 - 
        8*a*w^3 + 2*w^4 - 4*a^3*v + 6*a^2*v^2 - 4*a*v^3 + v^4 - 4*a^3*y + 
        6*a^2*y^2 - 4*a*y^3 + y^4 - 4*a^3*z + 6*a^2*z^2 - 4*a*z^3 + z^4)*
       lnbar[a]^2)/(24*a^3) - ((27*a^4 - 18*a^3*u + 153*a^2*u^2 - 60*a*u^3 + 
        16*u^4 - 36*a^3*w - 18*a^2*u*w - 216*a*u^2*w + 31*u^3*w + 
        90*a^2*w^2 - 36*a*u*w^2 + 102*u^2*w^2 - 12*a*w^3 + 4*u*w^3 - w^4 - 
        18*a^3*v + 18*a*u^2*v - 18*a^2*w*v + 72*a*u*w*v - 33*u^2*w*v - 
        36*a*w^2*v + 6*u*w^2*v + 4*w^3*v + 153*a^2*v^2 + 18*a*u*v^2 - 
        12*u^2*v^2 - 216*a*w*v^2 - 33*u*w*v^2 + 102*w^2*v^2 - 60*a*v^3 + 
        31*w*v^3 + 16*v^4 - 18*a^3*y + 18*a*u^2*y - 18*a^2*w*y + 72*a*u*w*y - 
        33*u^2*w*y - 36*a*w^2*y + 6*u*w^2*y + 4*w^3*y - 234*a^2*v*y - 
        72*a*u*v*y + 30*u^2*v*y + 396*a*w*v*y + 24*u*w*v*y - 192*w^2*v*y + 
        54*a*v^2*y + 9*u*v^2*y - 15*w*v^2*y - 35*v^3*y + 153*a^2*y^2 + 
        18*a*u*y^2 - 12*u^2*y^2 - 216*a*w*y^2 - 33*u*w*y^2 + 102*w^2*y^2 + 
        54*a*v*y^2 + 9*u*v*y^2 - 15*w*v*y^2 + 24*v^2*y^2 - 60*a*y^3 + 
        31*w*y^3 - 35*v*y^3 + 16*y^4 - 18*a^3*z - 234*a^2*u*z + 54*a*u^2*z - 
        35*u^3*z - 18*a^2*w*z + 396*a*u*w*z - 15*u^2*w*z - 36*a*w^2*z - 
        192*u*w^2*z + 4*w^3*z - 72*a*u*v*z + 9*u^2*v*z + 72*a*w*v*z + 
        24*u*w*v*z + 6*w^2*v*z + 18*a*v^2*z + 30*u*v^2*z - 33*w*v^2*z - 
        72*a*u*y*z + 9*u^2*y*z + 72*a*w*y*z + 24*u*w*y*z + 6*w^2*y*z - 
        72*a*v*y*z - 48*u*v*y*z + 24*w*v*y*z + 9*v^2*y*z + 18*a*y^2*z + 
        30*u*y^2*z - 33*w*y^2*z + 9*v*y^2*z + 153*a^2*z^2 + 54*a*u*z^2 + 
        24*u^2*z^2 - 216*a*w*z^2 - 15*u*w*z^2 + 102*w^2*z^2 + 18*a*v*z^2 + 
        9*u*v*z^2 - 33*w*v*z^2 - 12*v^2*z^2 + 18*a*y*z^2 + 9*u*y*z^2 - 
        33*w*y*z^2 + 30*v*y*z^2 - 12*y^2*z^2 - 60*a*z^3 - 35*u*z^3 + 
        31*w*z^3 + 16*z^4)*Ls[2])/(18*Sqrt[3]*a^3) + 
     (2*(9*a^2*u^2 - 6*a*u^3 + 2*u^4 - 9*a^2*u*w - u^3*w + 18*a^2*w^2 + 
        3*u^2*w^2 - 12*a*w^3 - u*w^3 + 4*w^4 - 9*a^2*w*v - w^3*v + 
        9*a^2*v^2 + 3*w^2*v^2 - 6*a*v^3 - w*v^3 + 2*v^4 - 9*a^2*w*y - w^3*y - 
        9*a^2*v*y + 18*a*w*v*y - 3*w^2*v*y - 3*w*v^2*y - v^3*y + 9*a^2*y^2 + 
        3*w^2*y^2 - 3*w*v*y^2 + 3*v^2*y^2 - 6*a*y^3 - w*y^3 - v*y^3 + 2*y^4 - 
        9*a^2*u*z - u^3*z - 9*a^2*w*z + 18*a*u*w*z - 3*u^2*w*z - 3*u*w^2*z - 
        w^3*z + 9*a^2*z^2 + 3*u^2*z^2 - 3*u*w*z^2 + 3*w^2*z^2 - 6*a*z^3 - 
        u*z^3 - w*z^3 + 2*z^4)*lnbar[a]*Ls[2])/(9*Sqrt[3]*a^3) + 
     ((6336*a^2*u^2 + 1824*a*u^3 - 419*u^4 - 32640*a*u^2*w + 5744*u^3*w + 
        12992*u^2*w^2 + 14976*a^2*u*v - 1824*a*u^2*v + 1060*u^3*v + 
        9984*a*u*w*v - 5744*u^2*w*v + 1664*u*w^2*v + 6336*a^2*v^2 - 
        1824*a*u*v^2 - 1282*u^2*v^2 - 32640*a*w*v^2 - 5744*u*w*v^2 + 
        12992*w^2*v^2 + 1824*a*v^3 + 1060*u*v^3 + 5744*w*v^3 - 419*v^4 + 
        14976*a^2*u*y - 1824*a*u^2*y + 1060*u^3*y + 9984*a*u*w*y - 
        5744*u^2*w*y + 1664*u*w^2*y - 42624*a^2*v*y - 16320*a*u*v*y + 
        4684*u^2*v*y + 45312*a*w*v*y + 4832*u*w*v*y - 29312*w^2*v*y + 
        18144*a*v^2*y + 2268*u*v^2*y + 912*w*v^2*y - 8012*v^3*y + 
        6336*a^2*y^2 - 1824*a*u*y^2 - 1282*u^2*y^2 - 32640*a*w*y^2 - 
        5744*u*w*y^2 + 12992*w^2*y^2 + 18144*a*v*y^2 + 2268*u*v*y^2 + 
        912*w*v*y^2 + 222*v^2*y^2 + 1824*a*y^3 + 1060*u*y^3 + 5744*w*y^3 - 
        8012*v*y^3 - 419*y^4 - 42624*a^2*u*z + 18144*a*u^2*z - 8012*u^3*z + 
        45312*a*u*w*z + 912*u^2*w*z - 29312*u*w^2*z + 14976*a^2*v*z - 
        16320*a*u*v*z + 2268*u^2*v*z + 9984*a*w*v*z + 4832*u*w*v*z + 
        1664*w^2*v*z - 1824*a*v^2*z + 4684*u*v^2*z - 5744*w*v^2*z + 
        1060*v^3*z + 14976*a^2*y*z - 16320*a*u*y*z + 2268*u^2*y*z + 
        9984*a*w*y*z + 4832*u*w*y*z + 1664*w^2*y*z - 16320*a*v*y*z - 
        6952*u*v*y*z + 4832*w*v*y*z + 2268*v^2*y*z - 1824*a*y^2*z + 
        4684*u*y^2*z - 5744*w*y^2*z + 2268*v*y^2*z + 1060*y^3*z + 
        6336*a^2*z^2 + 18144*a*u*z^2 + 222*u^2*z^2 - 32640*a*w*z^2 + 
        912*u*w*z^2 + 12992*w^2*z^2 - 1824*a*v*z^2 + 2268*u*v*z^2 - 
        5744*w*v*z^2 - 1282*v^2*z^2 - 1824*a*y*z^2 + 2268*u*y*z^2 - 
        5744*w*y*z^2 + 4684*v*y*z^2 - 1282*y^2*z^2 + 1824*a*z^3 - 
        8012*u*z^3 + 5744*w*z^3 + 1060*v*z^3 + 1060*y*z^3 - 419*z^4)*Zeta[3])/
      (10368*a^3)
 
Gexp[5, w_, u_, z_, v_, y_] := (44496*a^5 - 46440*a^4*u + 92880*a^3*u^2 - 
       68400*a^2*u^3 + 33045*a*u^4 - 6065*u^5 - 36720*a^4*w - 
       36720*a^2*u^2*w - 3360*a*u^3*w + 485*u^4*w + 73440*a^3*w^2 - 
       36720*a^2*u*w^2 + 61920*a*u^2*w^2 - 7040*u^3*w^2 - 24480*a^2*w^3 + 
       5280*a*u*w^3 - 13040*u^2*w^3 + 6960*a*w^4 - 2320*u*w^4 + 464*w^5 - 
       46440*a^4*v - 540*a*u^3*v - 15*u^4*v - 60*u^3*w*v - 36720*a^2*w^2*v + 
       720*u^2*w^2*v + 5280*a*w^3*v + 960*u*w^3*v - 2320*w^4*v + 
       92880*a^3*v^2 - 4050*a*u^2*v^2 + 360*u^3*v^2 - 36720*a^2*w*v^2 + 
       2430*u^2*w*v^2 + 61920*a*w^2*v^2 + 720*u*w^2*v^2 - 13040*w^3*v^2 - 
       68400*a^2*v^3 - 540*a*u*v^3 + 360*u^2*v^3 - 3360*a*w*v^3 - 
       60*u*w*v^3 - 7040*w^2*v^3 + 33045*a*v^4 - 15*u*v^4 + 485*w*v^4 - 
       6065*v^5 - 46440*a^4*y - 540*a*u^3*y - 15*u^4*y - 60*u^3*w*y - 
       36720*a^2*w^2*y + 720*u^2*w^2*y + 5280*a*w^3*y + 960*u*w^3*y - 
       2320*w^4*y + 11340*a*u^2*v*y - 1350*u^3*v*y + 146880*a^2*w*v*y - 
       5940*u^2*w*v*y - 66240*a*w^2*v*y - 2880*u*w^2*v*y + 28160*w^3*v*y - 
       36720*a^2*v^2*y - 1620*a*u*v^2*y - 270*u^2*v^2*y - 40320*a*w*v^2*y - 
       180*u*w*v^2*y - 3120*w^2*v^2*y + 9060*a*v^3*y + 1290*u*v^3*y + 
       15620*w*v^3*y - 3175*v^4*y + 92880*a^3*y^2 - 4050*a*u^2*y^2 + 
       360*u^3*y^2 - 36720*a^2*w*y^2 + 2430*u^2*w*y^2 + 61920*a*w^2*y^2 + 
       720*u*w^2*y^2 - 13040*w^3*y^2 - 36720*a^2*v*y^2 - 1620*a*u*v*y^2 - 
       270*u^2*v*y^2 - 40320*a*w*v*y^2 - 180*u*w*v*y^2 - 3120*w^2*v*y^2 + 
       44910*a*v^2*y^2 - 630*u*v^2*y^2 + 30*w*v^2*y^2 - 7280*v^3*y^2 - 
       68400*a^2*y^3 - 540*a*u*y^3 + 360*u^2*y^3 - 3360*a*w*y^3 - 
       60*u*w*y^3 - 7040*w^2*y^3 + 9060*a*v*y^3 + 1290*u*v*y^3 + 
       15620*w*v*y^3 - 7280*v^2*y^3 + 33045*a*y^4 - 15*u*y^4 + 485*w*y^4 - 
       3175*v*y^4 - 6065*y^5 - 46440*a^4*z - 36720*a^2*u^2*z + 9060*a*u^3*z - 
       3175*u^4*z + 146880*a^2*u*w*z - 40320*a*u^2*w*z + 15620*u^3*w*z - 
       36720*a^2*w^2*z - 66240*a*u*w^2*z - 3120*u^2*w^2*z + 5280*a*w^3*z + 
       28160*u*w^3*z - 2320*w^4*z - 1620*a*u^2*v*z + 1290*u^3*v*z - 
       180*u^2*w*v*z - 2880*u*w^2*v*z + 960*w^3*v*z + 11340*a*u*v^2*z - 
       270*u^2*v^2*z - 5940*u*w*v^2*z + 720*w^2*v^2*z - 540*a*v^3*z - 
       1350*u*v^3*z - 60*w*v^3*z - 15*v^4*z - 1620*a*u^2*y*z + 1290*u^3*y*z - 
       180*u^2*w*y*z - 2880*u*w^2*y*z + 960*w^3*y*z - 16200*a*u*v*y*z - 
       270*u^2*v*y*z + 18360*u*w*v*y*z - 2880*w^2*v*y*z - 1620*a*v^2*y*z - 
       270*u*v^2*y*z - 180*w*v^2*y*z + 1290*v^3*y*z + 11340*a*u*y^2*z - 
       270*u^2*y^2*z - 5940*u*w*y^2*z + 720*w^2*y^2*z - 1620*a*v*y^2*z - 
       270*u*v*y^2*z - 180*w*v*y^2*z - 630*v^2*y^2*z - 540*a*y^3*z - 
       1350*u*y^3*z - 60*w*y^3*z + 1290*v*y^3*z - 15*y^4*z + 92880*a^3*z^2 - 
       36720*a^2*u*z^2 + 44910*a*u^2*z^2 - 7280*u^3*z^2 - 36720*a^2*w*z^2 - 
       40320*a*u*w*z^2 + 30*u^2*w*z^2 + 61920*a*w^2*z^2 - 3120*u*w^2*z^2 - 
       13040*w^3*z^2 - 1620*a*u*v*z^2 - 630*u^2*v*z^2 - 180*u*w*v*z^2 + 
       720*w^2*v*z^2 - 4050*a*v^2*z^2 - 270*u*v^2*z^2 + 2430*w*v^2*z^2 + 
       360*v^3*z^2 - 1620*a*u*y*z^2 - 630*u^2*y*z^2 - 180*u*w*y*z^2 + 
       720*w^2*y*z^2 + 11340*a*v*y*z^2 - 270*u*v*y*z^2 - 5940*w*v*y*z^2 - 
       270*v^2*y*z^2 - 4050*a*y^2*z^2 - 270*u*y^2*z^2 + 2430*w*y^2*z^2 - 
       270*v*y^2*z^2 + 360*y^3*z^2 - 68400*a^2*z^3 + 9060*a*u*z^3 - 
       7280*u^2*z^3 - 3360*a*w*z^3 + 15620*u*w*z^3 - 7040*w^2*z^3 - 
       540*a*v*z^3 + 1290*u*v*z^3 - 60*w*v*z^3 + 360*v^2*z^3 - 540*a*y*z^3 + 
       1290*u*y*z^3 - 60*w*y*z^3 - 1350*v*y*z^3 + 360*y^2*z^3 + 33045*a*z^4 - 
       3175*u*z^4 + 485*w*z^4 - 15*v*z^4 - 15*y*z^4 - 6065*z^5)/(25920*a^4) - 
     ((3402*a^5 - 3105*a^4*u + 6210*a^3*u^2 - 5130*a^2*u^3 + 2655*a*u^4 - 
        521*u^5 - 4590*a^4*w - 1620*a^2*u^2*w - 180*a*u^3*w - 25*u^4*w + 
        9180*a^3*w^2 - 1620*a^2*u*w^2 + 2970*a*u^2*w^2 - 440*u^3*w^2 - 
        7020*a^2*w^3 - 180*a*u*w^3 - 440*u^2*w^3 + 3690*a*w^4 - 25*u*w^4 - 
        718*w^5 - 3105*a^4*v - 1620*a^2*w^2*v - 180*a*w^3*v - 25*w^4*v + 
        6210*a^3*v^2 - 1620*a^2*w*v^2 + 2970*a*w^2*v^2 - 440*w^3*v^2 - 
        5130*a^2*v^3 - 180*a*w*v^3 - 440*w^2*v^3 + 2655*a*v^4 - 25*w*v^4 - 
        521*v^5 - 3105*a^4*y - 1620*a^2*w^2*y - 180*a*w^3*y - 25*w^4*y + 
        6480*a^2*w*v*y - 2160*a*w^2*v*y + 1160*w^3*v*y - 1620*a^2*v^2*y - 
        2160*a*w*v^2*y - 330*w^2*v^2*y - 180*a*v^3*y + 1160*w*v^3*y - 
        25*v^4*y + 6210*a^3*y^2 - 1620*a^2*w*y^2 + 2970*a*w^2*y^2 - 
        440*w^3*y^2 - 1620*a^2*v*y^2 - 2160*a*w*v*y^2 - 330*w^2*v*y^2 + 
        2970*a*v^2*y^2 - 330*w*v^2*y^2 - 440*v^3*y^2 - 5130*a^2*y^3 - 
        180*a*w*y^3 - 440*w^2*y^3 - 180*a*v*y^3 + 1160*w*v*y^3 - 
        440*v^2*y^3 + 2655*a*y^4 - 25*w*y^4 - 25*v*y^4 - 521*y^5 - 
        3105*a^4*z - 1620*a^2*u^2*z - 180*a*u^3*z - 25*u^4*z + 
        6480*a^2*u*w*z - 2160*a*u^2*w*z + 1160*u^3*w*z - 1620*a^2*w^2*z - 
        2160*a*u*w^2*z - 330*u^2*w^2*z - 180*a*w^3*z + 1160*u*w^3*z - 
        25*w^4*z + 6210*a^3*z^2 - 1620*a^2*u*z^2 + 2970*a*u^2*z^2 - 
        440*u^3*z^2 - 1620*a^2*w*z^2 - 2160*a*u*w*z^2 - 330*u^2*w*z^2 + 
        2970*a*w^2*z^2 - 330*u*w^2*z^2 - 440*w^3*z^2 - 5130*a^2*z^3 - 
        180*a*u*z^3 - 440*u^2*z^3 - 180*a*w*z^3 + 1160*u*w*z^3 - 
        440*w^2*z^3 + 2655*a*z^4 - 25*u*z^4 - 25*w*z^4 - 521*z^5)*lnbar[a])/
      (3240*a^4) + ((6*a^5 - 5*a^4*u + 10*a^3*u^2 - 10*a^2*u^3 + 5*a*u^4 - 
        u^5 - 10*a^4*w + 20*a^3*w^2 - 20*a^2*w^3 + 10*a*w^4 - 2*w^5 - 
        5*a^4*v + 10*a^3*v^2 - 10*a^2*v^3 + 5*a*v^4 - v^5 - 5*a^4*y + 
        10*a^3*y^2 - 10*a^2*y^3 + 5*a*y^4 - y^5 - 5*a^4*z + 10*a^3*z^2 - 
        10*a^2*z^3 + 5*a*z^4 - z^5)*lnbar[a]^2)/(40*a^4) - 
     ((486*a^5 - 405*a^4*u + 4950*a^3*u^2 - 3060*a^2*u^3 + 1680*a*u^4 - 
        293*u^5 - 810*a^4*w - 900*a^3*u*w - 9720*a^2*u^2*w + 2670*a*u^3*w - 
        835*u^4*w + 3420*a^3*w^2 - 1620*a^2*u*w^2 + 9540*a*u^2*w^2 - 
        770*u^3*w^2 - 1260*a^2*w^3 + 240*a*u*w^3 - 2960*u^2*w^3 + 390*a*w^4 - 
        130*u*w^4 + 26*w^5 - 405*a^4*v + 810*a^2*u^2*v - 900*a^3*w*v + 
        3240*a^2*u*w*v - 2970*a*u^2*w*v + 390*u^3*w*v - 1620*a^2*w^2*v + 
        540*a*u*w^2*v + 450*u^2*w^2*v + 240*a*w^3*v + 180*u*w^3*v - 
        130*w^4*v + 4950*a^3*v^2 + 810*a^2*u*v^2 - 1080*a*u^2*v^2 + 
        60*u^3*v^2 - 9720*a^2*w*v^2 - 2970*a*u*w*v^2 + 1080*u^2*w*v^2 + 
        9540*a*w^2*v^2 + 450*u*w^2*v^2 - 2960*w^3*v^2 - 3060*a^2*v^3 + 
        60*u^2*v^3 + 2670*a*w*v^3 + 390*u*w*v^3 - 770*w^2*v^3 + 1680*a*v^4 - 
        835*w*v^4 - 293*v^5 - 405*a^4*y + 810*a^2*u^2*y - 900*a^3*w*y + 
        3240*a^2*u*w*y - 2970*a*u^2*w*y + 390*u^3*w*y - 1620*a^2*w^2*y + 
        540*a*u*w^2*y + 450*u^2*w^2*y + 240*a*w^3*y + 180*u*w^3*y - 
        130*w^4*y - 7380*a^3*v*y - 3240*a^2*u*v*y + 2700*a*u^2*v*y - 
        240*u^3*v*y + 18900*a^2*w*v*y + 2160*a*u*w*v*y - 1440*u^2*w*v*y - 
        17640*a*w^2*v*y - 1440*u*w^2*v*y + 5840*w^3*v*y + 2430*a^2*v^2*y + 
        810*a*u*v^2*y - 180*u^2*v^2*y - 1710*a*w*v^2*y + 180*u*w*v^2*y + 
        750*w^2*v^2*y - 3270*a*v^3*y - 270*u*v^3*y + 1430*w*v^3*y + 
        620*v^4*y + 4950*a^3*y^2 + 810*a^2*u*y^2 - 1080*a*u^2*y^2 + 
        60*u^3*y^2 - 9720*a^2*w*y^2 - 2970*a*u*w*y^2 + 1080*u^2*w*y^2 + 
        9540*a*w^2*y^2 + 450*u*w^2*y^2 - 2960*w^3*y^2 + 2430*a^2*v*y^2 + 
        810*a*u*v*y^2 - 180*u^2*v*y^2 - 1710*a*w*v*y^2 + 180*u*w*v*y^2 + 
        750*w^2*v*y^2 + 2520*a*v^2*y^2 - 2220*w*v^2*y^2 - 50*v^3*y^2 - 
        3060*a^2*y^3 + 60*u^2*y^3 + 2670*a*w*y^3 + 390*u*w*y^3 - 
        770*w^2*y^3 - 3270*a*v*y^3 - 270*u*v*y^3 + 1430*w*v*y^3 - 
        50*v^2*y^3 + 1680*a*y^4 - 835*w*y^4 + 620*v*y^4 - 293*y^5 - 
        405*a^4*z - 7380*a^3*u*z + 2430*a^2*u^2*z - 3270*a*u^3*z + 
        620*u^4*z - 900*a^3*w*z + 18900*a^2*u*w*z - 1710*a*u^2*w*z + 
        1430*u^3*w*z - 1620*a^2*w^2*z - 17640*a*u*w^2*z + 750*u^2*w^2*z + 
        240*a*w^3*z + 5840*u*w^3*z - 130*w^4*z - 3240*a^2*u*v*z + 
        810*a*u^2*v*z - 270*u^3*v*z + 3240*a^2*w*v*z + 2160*a*u*w*v*z + 
        180*u^2*w*v*z + 540*a*w^2*v*z - 1440*u*w^2*v*z + 180*w^3*v*z + 
        810*a^2*v^2*z + 2700*a*u*v^2*z - 180*u^2*v^2*z - 2970*a*w*v^2*z - 
        1440*u*w*v^2*z + 450*w^2*v^2*z - 240*u*v^3*z + 390*w*v^3*z - 
        3240*a^2*u*y*z + 810*a*u^2*y*z - 270*u^3*y*z + 3240*a^2*w*y*z + 
        2160*a*u*w*y*z + 180*u^2*w*y*z + 540*a*w^2*y*z - 1440*u*w^2*y*z + 
        180*w^3*y*z - 3240*a^2*v*y*z - 4320*a*u*v*y*z + 180*u^2*v*y*z + 
        2160*a*w*v*y*z + 2880*u*w*v*y*z - 1440*w^2*v*y*z + 810*a*v^2*y*z + 
        180*u*v^2*y*z + 180*w*v^2*y*z - 270*v^3*y*z + 810*a^2*y^2*z + 
        2700*a*u*y^2*z - 180*u^2*y^2*z - 2970*a*w*y^2*z - 1440*u*w*y^2*z + 
        450*w^2*y^2*z + 810*a*v*y^2*z + 180*u*v*y^2*z + 180*w*v*y^2*z - 
        240*u*y^3*z + 390*w*y^3*z - 270*v*y^3*z + 4950*a^3*z^2 + 
        2430*a^2*u*z^2 + 2520*a*u^2*z^2 - 50*u^3*z^2 - 9720*a^2*w*z^2 - 
        1710*a*u*w*z^2 - 2220*u^2*w*z^2 + 9540*a*w^2*z^2 + 750*u*w^2*z^2 - 
        2960*w^3*z^2 + 810*a^2*v*z^2 + 810*a*u*v*z^2 - 2970*a*w*v*z^2 + 
        180*u*w*v*z^2 + 450*w^2*v*z^2 - 1080*a*v^2*z^2 - 180*u*v^2*z^2 + 
        1080*w*v^2*z^2 + 60*v^3*z^2 + 810*a^2*y*z^2 + 810*a*u*y*z^2 - 
        2970*a*w*y*z^2 + 180*u*w*y*z^2 + 450*w^2*y*z^2 + 2700*a*v*y*z^2 + 
        180*u*v*y*z^2 - 1440*w*v*y*z^2 - 180*v^2*y*z^2 - 1080*a*y^2*z^2 - 
        180*u*y^2*z^2 + 1080*w*y^2*z^2 - 180*v*y^2*z^2 + 60*y^3*z^2 - 
        3060*a^2*z^3 - 3270*a*u*z^3 - 50*u^2*z^3 + 2670*a*w*z^3 + 
        1430*u*w*z^3 - 770*w^2*z^3 - 270*u*v*z^3 + 390*w*v*z^3 + 60*v^2*z^3 - 
        270*u*y*z^3 + 390*w*y*z^3 - 240*v*y*z^3 + 60*y^2*z^3 + 1680*a*z^4 + 
        620*u*z^4 - 835*w*z^4 - 293*z^5)*Ls[2])/(540*Sqrt[3]*a^4) + 
     (2*(27*a^3*u^2 - 27*a^2*u^3 + 18*a*u^4 - 4*u^5 - 27*a^3*u*w - 
        9*a*u^3*w + u^4*w + 54*a^3*w^2 + 27*a*u^2*w^2 - 4*u^3*w^2 - 
        54*a^2*w^3 - 9*a*u*w^3 - 4*u^2*w^3 + 36*a*w^4 + u*w^4 - 8*w^5 - 
        27*a^3*w*v - 9*a*w^3*v + w^4*v + 27*a^3*v^2 + 27*a*w^2*v^2 - 
        4*w^3*v^2 - 27*a^2*v^3 - 9*a*w*v^3 - 4*w^2*v^3 + 18*a*v^4 + w*v^4 - 
        4*v^5 - 27*a^3*w*y - 9*a*w^3*y + w^4*y - 27*a^3*v*y + 81*a^2*w*v*y - 
        27*a*w^2*v*y + 13*w^3*v*y - 27*a*w*v^2*y - 3*w^2*v^2*y - 9*a*v^3*y + 
        13*w*v^3*y + v^4*y + 27*a^3*y^2 + 27*a*w^2*y^2 - 4*w^3*y^2 - 
        27*a*w*v*y^2 - 3*w^2*v*y^2 + 27*a*v^2*y^2 - 3*w*v^2*y^2 - 4*v^3*y^2 - 
        27*a^2*y^3 - 9*a*w*y^3 - 4*w^2*y^3 - 9*a*v*y^3 + 13*w*v*y^3 - 
        4*v^2*y^3 + 18*a*y^4 + w*y^4 + v*y^4 - 4*y^5 - 27*a^3*u*z - 
        9*a*u^3*z + u^4*z - 27*a^3*w*z + 81*a^2*u*w*z - 27*a*u^2*w*z + 
        13*u^3*w*z - 27*a*u*w^2*z - 3*u^2*w^2*z - 9*a*w^3*z + 13*u*w^3*z + 
        w^4*z + 27*a^3*z^2 + 27*a*u^2*z^2 - 4*u^3*z^2 - 27*a*u*w*z^2 - 
        3*u^2*w*z^2 + 27*a*w^2*z^2 - 3*u*w^2*z^2 - 4*w^3*z^2 - 27*a^2*z^3 - 
        9*a*u*z^3 - 4*u^2*z^3 - 9*a*w*z^3 + 13*u*w*z^3 - 4*w^2*z^3 + 
        18*a*z^4 + u*z^4 + w*z^4 - 4*z^5)*lnbar[a]*Ls[2])/(27*Sqrt[3]*a^4) + 
     ((19008*a^3*u^2 + 8208*a^2*u^3 - 3771*a*u^4 + 1405*u^5 - 
        146880*a^2*u^2*w + 51696*a*u^3*w - 15531*u^4*w + 116928*a*u^2*w^2 - 
        7248*u^3*w^2 - 42304*u^2*w^3 + 44928*a^3*u*v - 8208*a^2*u^2*v + 
        9540*a*u^3*v - 1553*u^4*v + 44928*a^2*u*w*v - 51696*a*u^2*w*v + 
        6804*u^3*w*v + 14976*a*u*w^2*v + 7248*u^2*w^2*v + 1664*u*w^3*v + 
        19008*a^3*v^2 - 8208*a^2*u*v^2 - 11538*a*u^2*v^2 + 148*u^3*v^2 - 
        146880*a^2*w*v^2 - 51696*a*u*w*v^2 + 17454*u^2*w*v^2 + 
        116928*a*w^2*v^2 + 7248*u*w^2*v^2 - 42304*w^3*v^2 + 8208*a^2*v^3 + 
        9540*a*u*v^3 + 148*u^2*v^3 + 51696*a*w*v^3 + 6804*u*w*v^3 - 
        7248*w^2*v^3 - 3771*a*v^4 - 1553*u*v^4 - 15531*w*v^4 + 1405*v^5 + 
        44928*a^3*u*y - 8208*a^2*u^2*y + 9540*a*u^3*y - 1553*u^4*y + 
        44928*a^2*u*w*y - 51696*a*u^2*w*y + 6804*u^3*w*y + 14976*a*u*w^2*y + 
        7248*u^2*w^2*y + 1664*u*w^3*y - 127872*a^3*v*y - 73440*a^2*u*v*y + 
        42156*a*u^2*v*y - 3550*u^3*v*y + 203904*a^2*w*v*y + 43488*a*u*w*v*y - 
        21300*u^2*w*v*y - 263808*a*w^2*v*y - 24480*u*w^2*v*y + 
        81280*w^3*v*y + 81648*a^2*v^2*y + 20412*a*u*v^2*y - 3402*u^2*v^2*y + 
        8208*a*w*v^2*y + 3180*u*w*v^2*y + 17232*w^2*v^2*y - 72108*a*v^3*y - 
        6878*u*v^3*y + 11316*w*v^3*y + 15383*v^4*y + 19008*a^3*y^2 - 
        8208*a^2*u*y^2 - 11538*a*u^2*y^2 + 148*u^3*y^2 - 146880*a^2*w*y^2 - 
        51696*a*u*w*y^2 + 17454*u^2*w*y^2 + 116928*a*w^2*y^2 + 
        7248*u*w^2*y^2 - 42304*w^3*y^2 + 81648*a^2*v*y^2 + 20412*a*u*v*y^2 - 
        3402*u^2*v*y^2 + 8208*a*w*v*y^2 + 3180*u*w*v*y^2 + 17232*w^2*v*y^2 + 
        1998*a*v^2*y^2 + 222*u*v^2*y^2 - 41490*w*v^2*y^2 + 6508*v^3*y^2 + 
        8208*a^2*y^3 + 9540*a*u*y^3 + 148*u^2*y^3 + 51696*a*w*y^3 + 
        6804*u*w*y^3 - 7248*w^2*y^3 - 72108*a*v*y^3 - 6878*u*v*y^3 + 
        11316*w*v*y^3 + 6508*v^2*y^3 - 3771*a*y^4 - 1553*u*y^4 - 
        15531*w*y^4 + 15383*v*y^4 + 1405*y^5 - 127872*a^3*u*z + 
        81648*a^2*u^2*z - 72108*a*u^3*z + 15383*u^4*z + 203904*a^2*u*w*z + 
        8208*a*u^2*w*z + 11316*u^3*w*z - 263808*a*u*w^2*z + 17232*u^2*w^2*z + 
        81280*u*w^3*z + 44928*a^3*v*z - 73440*a^2*u*v*z + 20412*a*u^2*v*z - 
        6878*u^3*v*z + 44928*a^2*w*v*z + 43488*a*u*w*v*z + 3180*u^2*w*v*z + 
        14976*a*w^2*v*z - 24480*u*w^2*v*z + 1664*w^3*v*z - 8208*a^2*v^2*z + 
        42156*a*u*v^2*z - 3402*u^2*v^2*z - 51696*a*w*v^2*z - 
        21300*u*w*v^2*z + 7248*w^2*v^2*z + 9540*a*v^3*z - 3550*u*v^3*z + 
        6804*w*v^3*z - 1553*v^4*z + 44928*a^3*y*z - 73440*a^2*u*y*z + 
        20412*a*u^2*y*z - 6878*u^3*y*z + 44928*a^2*w*y*z + 43488*a*u*w*y*z + 
        3180*u^2*w*y*z + 14976*a*w^2*y*z - 24480*u*w^2*y*z + 1664*w^3*y*z - 
        73440*a^2*v*y*z - 62568*a*u*v*y*z + 3402*u^2*v*y*z + 
        43488*a*w*v*y*z + 35352*u*w*v*y*z - 24480*w^2*v*y*z + 
        20412*a*v^2*y*z + 3402*u*v^2*y*z + 3180*w*v^2*y*z - 6878*v^3*y*z - 
        8208*a^2*y^2*z + 42156*a*u*y^2*z - 3402*u^2*y^2*z - 51696*a*w*y^2*z - 
        21300*u*w*y^2*z + 7248*w^2*y^2*z + 20412*a*v*y^2*z + 3402*u*v*y^2*z + 
        3180*w*v*y^2*z + 222*v^2*y^2*z + 9540*a*y^3*z - 3550*u*y^3*z + 
        6804*w*y^3*z - 6878*v*y^3*z - 1553*y^4*z + 19008*a^3*z^2 + 
        81648*a^2*u*z^2 + 1998*a*u^2*z^2 + 6508*u^3*z^2 - 146880*a^2*w*z^2 + 
        8208*a*u*w*z^2 - 41490*u^2*w*z^2 + 116928*a*w^2*z^2 + 
        17232*u*w^2*z^2 - 42304*w^3*z^2 - 8208*a^2*v*z^2 + 20412*a*u*v*z^2 + 
        222*u^2*v*z^2 - 51696*a*w*v*z^2 + 3180*u*w*v*z^2 + 7248*w^2*v*z^2 - 
        11538*a*v^2*z^2 - 3402*u*v^2*z^2 + 17454*w*v^2*z^2 + 148*v^3*z^2 - 
        8208*a^2*y*z^2 + 20412*a*u*y*z^2 + 222*u^2*y*z^2 - 51696*a*w*y*z^2 + 
        3180*u*w*y*z^2 + 7248*w^2*y*z^2 + 42156*a*v*y*z^2 + 3402*u*v*y*z^2 - 
        21300*w*v*y*z^2 - 3402*v^2*y*z^2 - 11538*a*y^2*z^2 - 3402*u*y^2*z^2 + 
        17454*w*y^2*z^2 - 3402*v*y^2*z^2 + 148*y^3*z^2 + 8208*a^2*z^3 - 
        72108*a*u*z^3 + 6508*u^2*z^3 + 51696*a*w*z^3 + 11316*u*w*z^3 - 
        7248*w^2*z^3 + 9540*a*v*z^3 - 6878*u*v*z^3 + 6804*w*v*z^3 + 
        148*v^2*z^3 + 9540*a*y*z^3 - 6878*u*y*z^3 + 6804*w*y*z^3 - 
        3550*v*y*z^3 + 148*y^2*z^3 - 3771*a*z^4 + 15383*u*z^4 - 15531*w*z^4 - 
        1553*v*z^4 - 1553*y*z^4 + 1405*z^5)*Zeta[3])/(31104*a^4)
 
Gexp[6, w_, u_, z_, v_, y_] := (1094400*a^6 - 1347840*a^5*u + 3369600*a^4*u^2 - 
       3356160*a^3*u^3 + 2454720*a^2*u^4 - 909696*a*u^5 + 145257*u^6 - 
       1175040*a^5*w - 1704960*a^3*u^2*w - 238080*a^2*u^3*w + 55680*a*u^4*w - 
       33792*u^5*w + 2937600*a^4*w^2 - 1704960*a^3*u*w^2 + 
       4343040*a^2*u^2*w^2 - 1013760*a*u^3*w^2 + 233440*u^4*w^2 - 
       1643520*a^3*w^3 + 314880*a^2*u*w^3 - 1781760*a*u^2*w^3 + 
       74240*u^3*w^3 + 917760*a^2*w^4 - 303360*a*u*w^4 + 466560*u^2*w^4 - 
       124416*a*w^5 + 41472*u*w^5 - 6912*w^6 - 1347840*a^5*v - 
       34560*a^2*u^3*v - 1920*a*u^4*v - 418*u^5*v - 7680*a*u^3*w*v + 
       9280*u^4*w*v - 1704960*a^3*w^2*v + 92160*a*u^2*w^2*v - 640*u^3*w^2*v + 
       314880*a^2*w^3*v + 122880*a*u*w^3*v - 56320*u^2*w^3*v - 
       303360*a*w^4*v - 10240*u*w^4*v + 41472*w^5*v + 3369600*a^4*v^2 - 
       259200*a^2*u^2*v^2 + 46080*a*u^3*v^2 - 7545*u^4*v^2 - 
       1704960*a^3*w*v^2 + 311040*a*u^2*w*v^2 - 14400*u^3*w*v^2 + 
       4343040*a^2*w^2*v^2 + 92160*a*u*w^2*v^2 - 146880*u^2*w^2*v^2 - 
       1781760*a*w^3*v^2 - 56320*u*w^3*v^2 + 466560*w^4*v^2 - 
       3356160*a^3*v^3 - 34560*a^2*u*v^3 + 46080*a*u^2*v^3 - 1820*u^3*v^3 - 
       238080*a^2*w*v^3 - 7680*a*u*w*v^3 - 14400*u^2*w*v^3 - 
       1013760*a*w^2*v^3 - 640*u*w^2*v^3 + 74240*w^3*v^3 + 2454720*a^2*v^4 - 
       1920*a*u*v^4 - 7545*u^2*v^4 + 55680*a*w*v^4 + 9280*u*w*v^4 + 
       233440*w^2*v^4 - 909696*a*v^5 - 418*u*v^5 - 33792*w*v^5 + 145257*v^6 - 
       1347840*a^5*y - 34560*a^2*u^3*y - 1920*a*u^4*y - 418*u^5*y - 
       7680*a*u^3*w*y + 9280*u^4*w*y - 1704960*a^3*w^2*y + 
       92160*a*u^2*w^2*y - 640*u^3*w^2*y + 314880*a^2*w^3*y + 
       122880*a*u*w^3*y - 56320*u^2*w^3*y - 303360*a*w^4*y - 10240*u*w^4*y + 
       41472*w^5*y + 725760*a^2*u^2*v*y - 172800*a*u^3*v*y + 37350*u^4*v*y + 
       6819840*a^3*w*v*y - 760320*a*u^2*w*v*y + 18240*u^3*w*v*y - 
       4515840*a^2*w^2*v*y - 368640*a*u*w^2*v*y + 351360*u^2*w^2*v*y + 
       3901440*a*w^3*v*y + 71680*u*w^3*v*y - 816640*w^4*v*y - 
       1704960*a^3*v^2*y - 103680*a^2*u*v^2*y - 34560*a*u^2*v^2*y + 
       6060*u^3*v^2*y - 2856960*a^2*w*v^2*y - 23040*a*u*w*v^2*y + 
       34560*u^2*w*v^2*y - 483840*a*w^2*v^2*y + 21120*u*w^2*v^2*y - 
       194560*w^3*v^2*y + 556800*a^2*v^3*y + 165120*a*u*v^3*y - 
       2100*u^2*v^3*y + 2296320*a*w*v^3*y - 17600*u*w*v^3*y - 
       141440*w^2*v^3*y - 412800*a*v^4*y - 27530*u*v^4*y - 372160*w*v^4*y + 
       72782*v^5*y + 3369600*a^4*y^2 - 259200*a^2*u^2*y^2 + 46080*a*u^3*y^2 - 
       7545*u^4*y^2 - 1704960*a^3*w*y^2 + 311040*a*u^2*w*y^2 - 
       14400*u^3*w*y^2 + 4343040*a^2*w^2*y^2 + 92160*a*u*w^2*y^2 - 
       146880*u^2*w^2*y^2 - 1781760*a*w^3*y^2 - 56320*u*w^3*y^2 + 
       466560*w^4*y^2 - 1704960*a^3*v*y^2 - 103680*a^2*u*v*y^2 - 
       34560*a*u^2*v*y^2 + 6060*u^3*v*y^2 - 2856960*a^2*w*v*y^2 - 
       23040*a*u*w*v*y^2 + 34560*u^2*w*v*y^2 - 483840*a*w^2*v*y^2 + 
       21120*u*w^2*v*y^2 - 194560*w^3*v*y^2 + 3254400*a^2*v^2*y^2 - 
       80640*a*u*v^2*y^2 - 10710*u^2*v^2*y^2 - 80640*a*w*v^2*y^2 + 
       49920*u*w*v^2*y^2 + 724800*w^2*v^2*y^2 - 1044480*a*v^3*y^2 - 
       7060*u*v^3*y^2 - 244800*w*v^3*y^2 + 238055*v^4*y^2 - 3356160*a^3*y^3 - 
       34560*a^2*u*y^3 + 46080*a*u^2*y^3 - 1820*u^3*y^3 - 238080*a^2*w*y^3 - 
       7680*a*u*w*y^3 - 14400*u^2*w*y^3 - 1013760*a*w^2*y^3 - 640*u*w^2*y^3 + 
       74240*w^3*y^3 + 556800*a^2*v*y^3 + 165120*a*u*v*y^3 - 2100*u^2*v*y^3 + 
       2296320*a*w*v*y^3 - 17600*u*w*v*y^3 - 141440*w^2*v*y^3 - 
       1044480*a*v^2*y^3 - 7060*u*v^2*y^3 - 244800*w*v^2*y^3 + 
       117060*v^3*y^3 + 2454720*a^2*y^4 - 1920*a*u*y^4 - 7545*u^2*y^4 + 
       55680*a*w*y^4 + 9280*u*w*y^4 + 233440*w^2*y^4 - 412800*a*v*y^4 - 
       27530*u*v*y^4 - 372160*w*v*y^4 + 238055*v^2*y^4 - 909696*a*y^5 - 
       418*u*y^5 - 33792*w*y^5 + 72782*v*y^5 + 145257*y^6 - 1347840*a^5*z - 
       1704960*a^3*u^2*z + 556800*a^2*u^3*z - 412800*a*u^4*z + 72782*u^5*z + 
       6819840*a^3*u*w*z - 2856960*a^2*u^2*w*z + 2296320*a*u^3*w*z - 
       372160*u^4*w*z - 1704960*a^3*w^2*z - 4515840*a^2*u*w^2*z - 
       483840*a*u^2*w^2*z - 141440*u^3*w^2*z + 314880*a^2*w^3*z + 
       3901440*a*u*w^3*z - 194560*u^2*w^3*z - 303360*a*w^4*z - 
       816640*u*w^4*z + 41472*w^5*z - 103680*a^2*u^2*v*z + 165120*a*u^3*v*z - 
       27530*u^4*v*z - 23040*a*u^2*w*v*z - 17600*u^3*w*v*z - 
       368640*a*u*w^2*v*z + 21120*u^2*w^2*v*z + 122880*a*w^3*v*z + 
       71680*u*w^3*v*z - 10240*w^4*v*z + 725760*a^2*u*v^2*z - 
       34560*a*u^2*v^2*z - 2100*u^3*v^2*z - 760320*a*u*w*v^2*z + 
       34560*u^2*w*v^2*z + 92160*a*w^2*v^2*z + 351360*u*w^2*v^2*z - 
       56320*w^3*v^2*z - 34560*a^2*v^3*z - 172800*a*u*v^3*z + 
       6060*u^2*v^3*z - 7680*a*w*v^3*z + 18240*u*w*v^3*z - 640*w^2*v^3*z - 
       1920*a*v^4*z + 37350*u*v^4*z + 9280*w*v^4*z - 418*v^5*z - 
       103680*a^2*u^2*y*z + 165120*a*u^3*y*z - 27530*u^4*y*z - 
       23040*a*u^2*w*y*z - 17600*u^3*w*y*z - 368640*a*u*w^2*y*z + 
       21120*u^2*w^2*y*z + 122880*a*w^3*y*z + 71680*u*w^3*y*z - 
       10240*w^4*y*z - 1036800*a^2*u*v*y*z - 34560*a*u^2*v*y*z - 
       19080*u^3*v*y*z + 2350080*a*u*w*v*y*z - 135360*u^2*w*v*y*z - 
       368640*a*w^2*v*y*z - 633600*u*w^2*v*y*z + 71680*w^3*v*y*z - 
       103680*a^2*v^2*y*z - 34560*a*u*v^2*y*z + 9540*u^2*v^2*y*z - 
       23040*a*w*v^2*y*z - 135360*u*w*v^2*y*z + 21120*w^2*v^2*y*z + 
       165120*a*v^3*y*z - 19080*u*v^3*y*z - 17600*w*v^3*y*z - 27530*v^4*y*z + 
       725760*a^2*u*y^2*z - 34560*a*u^2*y^2*z - 2100*u^3*y^2*z - 
       760320*a*u*w*y^2*z + 34560*u^2*w*y^2*z + 92160*a*w^2*y^2*z + 
       351360*u*w^2*y^2*z - 56320*w^3*y^2*z - 103680*a^2*v*y^2*z - 
       34560*a*u*v*y^2*z + 9540*u^2*v*y^2*z - 23040*a*w*v*y^2*z - 
       135360*u*w*v*y^2*z + 21120*w^2*v*y^2*z - 80640*a*v^2*y^2*z + 
       94500*u*v^2*y^2*z + 49920*w*v^2*y^2*z - 7060*v^3*y^2*z - 
       34560*a^2*y^3*z - 172800*a*u*y^3*z + 6060*u^2*y^3*z - 7680*a*w*y^3*z + 
       18240*u*w*y^3*z - 640*w^2*y^3*z + 165120*a*v*y^3*z - 19080*u*v*y^3*z - 
       17600*w*v*y^3*z - 7060*v^2*y^3*z - 1920*a*y^4*z + 37350*u*y^4*z + 
       9280*w*y^4*z - 27530*v*y^4*z - 418*y^5*z + 3369600*a^4*z^2 - 
       1704960*a^3*u*z^2 + 3254400*a^2*u^2*z^2 - 1044480*a*u^3*z^2 + 
       238055*u^4*z^2 - 1704960*a^3*w*z^2 - 2856960*a^2*u*w*z^2 - 
       80640*a*u^2*w*z^2 - 244800*u^3*w*z^2 + 4343040*a^2*w^2*z^2 - 
       483840*a*u*w^2*z^2 + 724800*u^2*w^2*z^2 - 1781760*a*w^3*z^2 - 
       194560*u*w^3*z^2 + 466560*w^4*z^2 - 103680*a^2*u*v*z^2 - 
       80640*a*u^2*v*z^2 - 7060*u^3*v*z^2 - 23040*a*u*w*v*z^2 + 
       49920*u^2*w*v*z^2 + 92160*a*w^2*v*z^2 + 21120*u*w^2*v*z^2 - 
       56320*w^3*v*z^2 - 259200*a^2*v^2*z^2 - 34560*a*u*v^2*z^2 - 
       10710*u^2*v^2*z^2 + 311040*a*w*v^2*z^2 + 34560*u*w*v^2*z^2 - 
       146880*w^2*v^2*z^2 + 46080*a*v^3*z^2 + 6060*u*v^3*z^2 - 
       14400*w*v^3*z^2 - 7545*v^4*z^2 - 103680*a^2*u*y*z^2 - 
       80640*a*u^2*y*z^2 - 7060*u^3*y*z^2 - 23040*a*u*w*y*z^2 + 
       49920*u^2*w*y*z^2 + 92160*a*w^2*y*z^2 + 21120*u*w^2*y*z^2 - 
       56320*w^3*y*z^2 + 725760*a^2*v*y*z^2 - 34560*a*u*v*y*z^2 + 
       94500*u^2*v*y*z^2 - 760320*a*w*v*y*z^2 - 135360*u*w*v*y*z^2 + 
       351360*w^2*v*y*z^2 - 34560*a*v^2*y*z^2 + 9540*u*v^2*y*z^2 + 
       34560*w*v^2*y*z^2 - 2100*v^3*y*z^2 - 259200*a^2*y^2*z^2 - 
       34560*a*u*y^2*z^2 - 10710*u^2*y^2*z^2 + 311040*a*w*y^2*z^2 + 
       34560*u*w*y^2*z^2 - 146880*w^2*y^2*z^2 - 34560*a*v*y^2*z^2 + 
       9540*u*v*y^2*z^2 + 34560*w*v*y^2*z^2 - 10710*v^2*y^2*z^2 + 
       46080*a*y^3*z^2 + 6060*u*y^3*z^2 - 14400*w*y^3*z^2 - 2100*v*y^3*z^2 - 
       7545*y^4*z^2 - 3356160*a^3*z^3 + 556800*a^2*u*z^3 - 
       1044480*a*u^2*z^3 + 117060*u^3*z^3 - 238080*a^2*w*z^3 + 
       2296320*a*u*w*z^3 - 244800*u^2*w*z^3 - 1013760*a*w^2*z^3 - 
       141440*u*w^2*z^3 + 74240*w^3*z^3 - 34560*a^2*v*z^3 + 
       165120*a*u*v*z^3 - 7060*u^2*v*z^3 - 7680*a*w*v*z^3 - 17600*u*w*v*z^3 - 
       640*w^2*v*z^3 + 46080*a*v^2*z^3 - 2100*u*v^2*z^3 - 14400*w*v^2*z^3 - 
       1820*v^3*z^3 - 34560*a^2*y*z^3 + 165120*a*u*y*z^3 - 7060*u^2*y*z^3 - 
       7680*a*w*y*z^3 - 17600*u*w*y*z^3 - 640*w^2*y*z^3 - 172800*a*v*y*z^3 - 
       19080*u*v*y*z^3 + 18240*w*v*y*z^3 + 6060*v^2*y*z^3 + 46080*a*y^2*z^3 - 
       2100*u*y^2*z^3 - 14400*w*y^2*z^3 + 6060*v*y^2*z^3 - 1820*y^3*z^3 + 
       2454720*a^2*z^4 - 412800*a*u*z^4 + 238055*u^2*z^4 + 55680*a*w*z^4 - 
       372160*u*w*z^4 + 233440*w^2*z^4 - 1920*a*v*z^4 - 27530*u*v*z^4 + 
       9280*w*v*z^4 - 7545*v^2*z^4 - 1920*a*y*z^4 - 27530*u*y*z^4 + 
       9280*w*y*z^4 + 37350*v*y*z^4 - 7545*y^2*z^4 - 909696*a*z^5 + 
       72782*u*z^5 - 33792*w*z^5 - 418*v*z^5 - 418*y*z^5 + 145257*z^6)/
      (829440*a^5) - ((2430*a^6 - 2646*a^5*u + 6615*a^4*u^2 - 7380*a^3*u^3 + 
        5715*a^2*u^4 - 2246*a*u^5 + 381*u^6 - 3996*a^5*w - 2160*a^3*u^2*w - 
        360*a^2*u^3*w - 100*a*u^4*w - 20*u^5*w + 9990*a^4*w^2 - 
        2160*a^3*u*w^2 + 5940*a^2*u^2*w^2 - 1760*a*u^3*w^2 + 505*u^4*w^2 - 
        10440*a^3*w^3 - 360*a^2*u*w^3 - 1760*a*u^2*w^3 + 30*u^3*w^3 + 
        8190*a^2*w^4 - 100*a*u*w^4 + 505*u^2*w^4 - 3196*a*w^5 - 20*u*w^5 + 
        546*w^6 - 2646*a^5*v - 2160*a^3*w^2*v - 360*a^2*w^3*v - 100*a*w^4*v - 
        20*w^5*v + 6615*a^4*v^2 - 2160*a^3*w*v^2 + 5940*a^2*w^2*v^2 - 
        1760*a*w^3*v^2 + 505*w^4*v^2 - 7380*a^3*v^3 - 360*a^2*w*v^3 - 
        1760*a*w^2*v^3 + 30*w^3*v^3 + 5715*a^2*v^4 - 100*a*w*v^4 + 
        505*w^2*v^4 - 2246*a*v^5 - 20*w*v^5 + 381*v^6 - 2646*a^5*y - 
        2160*a^3*w^2*y - 360*a^2*w^3*y - 100*a*w^4*y - 20*w^5*y + 
        8640*a^3*w*v*y - 4320*a^2*w^2*v*y + 4640*a*w^3*v*y - 810*w^4*v*y - 
        2160*a^3*v^2*y - 4320*a^2*w*v^2*y - 1320*a*w^2*v^2*y - 
        350*w^3*v^2*y - 360*a^2*v^3*y + 4640*a*w*v^3*y - 350*w^2*v^3*y - 
        100*a*v^4*y - 810*w*v^4*y - 20*v^5*y + 6615*a^4*y^2 - 
        2160*a^3*w*y^2 + 5940*a^2*w^2*y^2 - 1760*a*w^3*y^2 + 505*w^4*y^2 - 
        2160*a^3*v*y^2 - 4320*a^2*w*v*y^2 - 1320*a*w^2*v*y^2 - 
        350*w^3*v*y^2 + 5940*a^2*v^2*y^2 - 1320*a*w*v^2*y^2 + 
        1710*w^2*v^2*y^2 - 1760*a*v^3*y^2 - 350*w*v^3*y^2 + 505*v^4*y^2 - 
        7380*a^3*y^3 - 360*a^2*w*y^3 - 1760*a*w^2*y^3 + 30*w^3*y^3 - 
        360*a^2*v*y^3 + 4640*a*w*v*y^3 - 350*w^2*v*y^3 - 1760*a*v^2*y^3 - 
        350*w*v^2*y^3 + 30*v^3*y^3 + 5715*a^2*y^4 - 100*a*w*y^4 + 
        505*w^2*y^4 - 100*a*v*y^4 - 810*w*v*y^4 + 505*v^2*y^4 - 2246*a*y^5 - 
        20*w*y^5 - 20*v*y^5 + 381*y^6 - 2646*a^5*z - 2160*a^3*u^2*z - 
        360*a^2*u^3*z - 100*a*u^4*z - 20*u^5*z + 8640*a^3*u*w*z - 
        4320*a^2*u^2*w*z + 4640*a*u^3*w*z - 810*u^4*w*z - 2160*a^3*w^2*z - 
        4320*a^2*u*w^2*z - 1320*a*u^2*w^2*z - 350*u^3*w^2*z - 360*a^2*w^3*z + 
        4640*a*u*w^3*z - 350*u^2*w^3*z - 100*a*w^4*z - 810*u*w^4*z - 
        20*w^5*z + 6615*a^4*z^2 - 2160*a^3*u*z^2 + 5940*a^2*u^2*z^2 - 
        1760*a*u^3*z^2 + 505*u^4*z^2 - 2160*a^3*w*z^2 - 4320*a^2*u*w*z^2 - 
        1320*a*u^2*w*z^2 - 350*u^3*w*z^2 + 5940*a^2*w^2*z^2 - 
        1320*a*u*w^2*z^2 + 1710*u^2*w^2*z^2 - 1760*a*w^3*z^2 - 
        350*u*w^3*z^2 + 505*w^4*z^2 - 7380*a^3*z^3 - 360*a^2*u*z^3 - 
        1760*a*u^2*z^3 + 30*u^3*z^3 - 360*a^2*w*z^3 + 4640*a*u*w*z^3 - 
        350*u^2*w*z^3 - 1760*a*w^2*z^3 - 350*u*w^2*z^3 + 30*w^3*z^3 + 
        5715*a^2*z^4 - 100*a*u*z^4 + 505*u^2*z^4 - 100*a*w*z^4 - 
        810*u*w*z^4 + 505*w^2*z^4 - 2246*a*z^5 - 20*u*z^5 - 20*w*z^5 + 
        381*z^6)*lnbar[a])/(3240*a^5) + 
     ((6*a^6 - 6*a^5*u + 15*a^4*u^2 - 20*a^3*u^3 + 15*a^2*u^4 - 6*a*u^5 + 
        u^6 - 12*a^5*w + 30*a^4*w^2 - 40*a^3*w^3 + 30*a^2*w^4 - 12*a*w^5 + 
        2*w^6 - 6*a^5*v + 15*a^4*v^2 - 20*a^3*v^3 + 15*a^2*v^4 - 6*a*v^5 + 
        v^6 - 6*a^5*y + 15*a^4*y^2 - 20*a^3*y^3 + 15*a^2*y^4 - 6*a*y^5 + 
        y^6 - 6*a^5*z + 15*a^4*z^2 - 20*a^3*z^3 + 15*a^2*z^4 - 6*a*z^5 + z^6)*
       lnbar[a]^2)/(60*a^5) - ((324*a^6 - 324*a^5*u + 5220*a^4*u^2 - 
        4440*a^3*u^3 + 3720*a^2*u^4 - 1332*a*u^5 + 213*u^6 - 648*a^5*w - 
        1170*a^4*u*w - 12960*a^3*u^2*w + 5160*a^2*u^3*w - 3300*a*u^4*w + 
        575*u^5*w + 3960*a^4*w^2 - 2160*a^3*u*w^2 + 19620*a^2*u^2*w^2 - 
        3240*a*u^3*w^2 + 875*u^4*w^2 - 2400*a^3*w^3 + 300*a^2*u*w^3 - 
        12000*a*u^2*w^3 + 750*u^3*w^3 + 1500*a^2*w^4 - 480*a*u*w^4 + 
        2980*u^2*w^4 - 216*a*w^5 + 72*u*w^5 - 12*w^6 - 324*a^5*v + 
        1080*a^3*u^2*v + 9*u^5*v - 1170*a^4*w*v + 4320*a^3*u*w*v - 
        5940*a^2*u^2*w*v + 1560*a*u^3*w*v - 305*u^4*w*v - 2160*a^3*w^2*v + 
        1080*a^2*u*w^2*v + 1800*a*u^2*w^2*v - 20*u^3*w^2*v + 300*a^2*w^3*v + 
        720*a*u*w^3*v - 730*u^2*w^3*v - 480*a*w^4*v - 10*u*w^4*v + 72*w^5*v + 
        5220*a^4*v^2 + 1080*a^3*u*v^2 - 2160*a^2*u^2*v^2 + 240*a*u^3*v^2 - 
        40*u^4*v^2 - 12960*a^3*w*v^2 - 5940*a^2*u*w*v^2 + 4320*a*u^2*w*v^2 - 
        340*u^3*w*v^2 + 19620*a^2*w^2*v^2 + 1800*a*u*w^2*v^2 - 
        1200*u^2*w^2*v^2 - 12000*a*w^3*v^2 - 730*u*w^3*v^2 + 2980*w^4*v^2 - 
        4440*a^3*v^3 + 240*a*u^2*v^3 + 5160*a^2*w*v^3 + 1560*a*u*w*v^3 - 
        340*u^2*w*v^3 - 3240*a*w^2*v^3 - 20*u*w^2*v^3 + 750*w^3*v^3 + 
        3720*a^2*v^4 - 40*u^2*v^4 - 3300*a*w*v^4 - 305*u*w*v^4 + 
        875*w^2*v^4 - 1332*a*v^5 + 9*u*v^5 + 575*w*v^5 + 213*v^6 - 
        324*a^5*y + 1080*a^3*u^2*y + 9*u^5*y - 1170*a^4*w*y + 
        4320*a^3*u*w*y - 5940*a^2*u^2*w*y + 1560*a*u^3*w*y - 305*u^4*w*y - 
        2160*a^3*w^2*y + 1080*a^2*u*w^2*y + 1800*a*u^2*w^2*y - 20*u^3*w^2*y + 
        300*a^2*w^3*y + 720*a*u*w^3*y - 730*u^2*w^3*y - 480*a*w^4*y - 
        10*u*w^4*y + 72*w^5*y - 7650*a^4*v*y - 4320*a^3*u*v*y + 
        5400*a^2*u^2*v*y - 960*a*u^3*v*y + 160*u^4*v*y + 26280*a^3*w*v*y + 
        4320*a^2*u*w*v*y - 5760*a*u^2*w*v*y + 340*u^3*w*v*y - 
        35820*a^2*w^2*v*y - 5760*a*u*w^2*v*y + 2460*u^2*w^2*v*y + 
        23880*a*w^3*v*y + 1120*u*w^3*v*y - 5820*w^4*v*y + 3240*a^3*v^2*y + 
        1620*a^2*u*v^2*y - 720*a*u^2*v^2*y + 60*u^3*v^2*y - 
        3960*a^2*w*v^2*y + 720*a*u*w*v^2*y + 60*u^2*w*v^2*y + 
        2880*a*w^2*v^2*y + 390*u*w^2*v^2*y - 710*w^3*v^2*y - 6720*a^2*v^3*y - 
        1080*a*u*v^3*y + 200*u^2*v^3*y + 6240*a*w*v^3*y + 40*u*w*v^3*y - 
        2470*w^2*v^3*y + 2520*a*v^4*y + 180*u*v^4*y - 715*w*v^4*y - 
        539*v^5*y + 5220*a^4*y^2 + 1080*a^3*u*y^2 - 2160*a^2*u^2*y^2 + 
        240*a*u^3*y^2 - 40*u^4*y^2 - 12960*a^3*w*y^2 - 5940*a^2*u*w*y^2 + 
        4320*a*u^2*w*y^2 - 340*u^3*w*y^2 + 19620*a^2*w^2*y^2 + 
        1800*a*u*w^2*y^2 - 1200*u^2*w^2*y^2 - 12000*a*w^3*y^2 - 
        730*u*w^3*y^2 + 2980*w^4*y^2 + 3240*a^3*v*y^2 + 1620*a^2*u*v*y^2 - 
        720*a*u^2*v*y^2 + 60*u^3*v*y^2 - 3960*a^2*w*v*y^2 + 720*a*u*w*v*y^2 + 
        60*u^2*w*v*y^2 + 2880*a*w^2*v*y^2 + 390*u*w^2*v*y^2 - 710*w^3*v*y^2 + 
        5580*a^2*v^2*y^2 - 60*u^2*v^2*y^2 - 9000*a*w*v^2*y^2 - 
        660*u*w*v^2*y^2 + 2940*w^2*v^2*y^2 - 360*a*v^3*y^2 + 90*u*v^3*y^2 + 
        740*w*v^3*y^2 + 265*v^4*y^2 - 4440*a^3*y^3 + 240*a*u^2*y^3 + 
        5160*a^2*w*y^3 + 1560*a*u*w*y^3 - 340*u^2*w*y^3 - 3240*a*w^2*y^3 - 
        20*u*w^2*y^3 + 750*w^3*y^3 - 6720*a^2*v*y^3 - 1080*a*u*v*y^3 + 
        200*u^2*v*y^3 + 6240*a*w*v*y^3 + 40*u*w*v*y^3 - 2470*w^2*v*y^3 - 
        360*a*v^2*y^3 + 90*u*v^2*y^3 + 740*w*v^2*y^3 - 540*v^3*y^3 + 
        3720*a^2*y^4 - 40*u^2*y^4 - 3300*a*w*y^4 - 305*u*w*y^4 + 
        875*w^2*y^4 + 2520*a*v*y^4 + 180*u*v*y^4 - 715*w*v*y^4 + 
        265*v^2*y^4 - 1332*a*y^5 + 9*u*y^5 + 575*w*y^5 - 539*v*y^5 + 
        213*y^6 - 324*a^5*z - 7650*a^4*u*z + 3240*a^3*u^2*z - 
        6720*a^2*u^3*z + 2520*a*u^4*z - 539*u^5*z - 1170*a^4*w*z + 
        26280*a^3*u*w*z - 3960*a^2*u^2*w*z + 6240*a*u^3*w*z - 715*u^4*w*z - 
        2160*a^3*w^2*z - 35820*a^2*u*w^2*z + 2880*a*u^2*w^2*z - 
        2470*u^3*w^2*z + 300*a^2*w^3*z + 23880*a*u*w^3*z - 710*u^2*w^3*z - 
        480*a*w^4*z - 5820*u*w^4*z + 72*w^5*z - 4320*a^3*u*v*z + 
        1620*a^2*u^2*v*z - 1080*a*u^3*v*z + 180*u^4*v*z + 4320*a^3*w*v*z + 
        4320*a^2*u*w*v*z + 720*a*u^2*w*v*z + 40*u^3*w*v*z + 
        1080*a^2*w^2*v*z - 5760*a*u*w^2*v*z + 390*u^2*w^2*v*z + 
        720*a*w^3*v*z + 1120*u*w^3*v*z - 10*w^4*v*z + 1080*a^3*v^2*z + 
        5400*a^2*u*v^2*z - 720*a*u^2*v^2*z + 200*u^3*v^2*z - 
        5940*a^2*w*v^2*z - 5760*a*u*w*v^2*z + 60*u^2*w*v^2*z + 
        1800*a*w^2*v^2*z + 2460*u*w^2*v^2*z - 730*w^3*v^2*z - 960*a*u*v^3*z + 
        60*u^2*v^3*z + 1560*a*w*v^3*z + 340*u*w*v^3*z - 20*w^2*v^3*z + 
        160*u*v^4*z - 305*w*v^4*z + 9*v^5*z - 4320*a^3*u*y*z + 
        1620*a^2*u^2*y*z - 1080*a*u^3*y*z + 180*u^4*y*z + 4320*a^3*w*y*z + 
        4320*a^2*u*w*y*z + 720*a*u^2*w*y*z + 40*u^3*w*y*z + 
        1080*a^2*w^2*y*z - 5760*a*u*w^2*y*z + 390*u^2*w^2*y*z + 
        720*a*w^3*y*z + 1120*u*w^3*y*z - 10*w^4*y*z - 4320*a^3*v*y*z - 
        8640*a^2*u*v*y*z + 720*a*u^2*v*y*z - 260*u^3*v*y*z + 
        4320*a^2*w*v*y*z + 11520*a*u*w*v*y*z - 420*u^2*w*v*y*z - 
        5760*a*w^2*v*y*z - 4080*u*w^2*v*y*z + 1120*w^3*v*y*z + 
        1620*a^2*v^2*y*z + 720*a*u*v^2*y*z + 720*a*w*v^2*y*z - 
        420*u*w*v^2*y*z + 390*w^2*v^2*y*z - 1080*a*v^3*y*z - 260*u*v^3*y*z + 
        40*w*v^3*y*z + 180*v^4*y*z + 1080*a^3*y^2*z + 5400*a^2*u*y^2*z - 
        720*a*u^2*y^2*z + 200*u^3*y^2*z - 5940*a^2*w*y^2*z - 
        5760*a*u*w*y^2*z + 60*u^2*w*y^2*z + 1800*a*w^2*y^2*z + 
        2460*u*w^2*y^2*z - 730*w^3*y^2*z + 1620*a^2*v*y^2*z + 
        720*a*u*v*y^2*z + 720*a*w*v*y^2*z - 420*u*w*v*y^2*z + 
        390*w^2*v*y^2*z + 240*u*v^2*y^2*z - 660*w*v^2*y^2*z + 90*v^3*y^2*z - 
        960*a*u*y^3*z + 60*u^2*y^3*z + 1560*a*w*y^3*z + 340*u*w*y^3*z - 
        20*w^2*y^3*z - 1080*a*v*y^3*z - 260*u*v*y^3*z + 40*w*v*y^3*z + 
        90*v^2*y^3*z + 160*u*y^4*z - 305*w*y^4*z + 180*v*y^4*z + 9*y^5*z + 
        5220*a^4*z^2 + 3240*a^3*u*z^2 + 5580*a^2*u^2*z^2 - 360*a*u^3*z^2 + 
        265*u^4*z^2 - 12960*a^3*w*z^2 - 3960*a^2*u*w*z^2 - 9000*a*u^2*w*z^2 + 
        740*u^3*w*z^2 + 19620*a^2*w^2*z^2 + 2880*a*u*w^2*z^2 + 
        2940*u^2*w^2*z^2 - 12000*a*w^3*z^2 - 710*u*w^3*z^2 + 2980*w^4*z^2 + 
        1080*a^3*v*z^2 + 1620*a^2*u*v*z^2 + 90*u^3*v*z^2 - 5940*a^2*w*v*z^2 + 
        720*a*u*w*v*z^2 - 660*u^2*w*v*z^2 + 1800*a*w^2*v*z^2 + 
        390*u*w^2*v*z^2 - 730*w^3*v*z^2 - 2160*a^2*v^2*z^2 - 
        720*a*u*v^2*z^2 - 60*u^2*v^2*z^2 + 4320*a*w*v^2*z^2 + 
        60*u*w*v^2*z^2 - 1200*w^2*v^2*z^2 + 240*a*v^3*z^2 + 60*u*v^3*z^2 - 
        340*w*v^3*z^2 - 40*v^4*z^2 + 1080*a^3*y*z^2 + 1620*a^2*u*y*z^2 + 
        90*u^3*y*z^2 - 5940*a^2*w*y*z^2 + 720*a*u*w*y*z^2 - 660*u^2*w*y*z^2 + 
        1800*a*w^2*y*z^2 + 390*u*w^2*y*z^2 - 730*w^3*y*z^2 + 
        5400*a^2*v*y*z^2 + 720*a*u*v*y*z^2 + 240*u^2*v*y*z^2 - 
        5760*a*w*v*y*z^2 - 420*u*w*v*y*z^2 + 2460*w^2*v*y*z^2 - 
        720*a*v^2*y*z^2 + 60*w*v^2*y*z^2 + 200*v^3*y*z^2 - 2160*a^2*y^2*z^2 - 
        720*a*u*y^2*z^2 - 60*u^2*y^2*z^2 + 4320*a*w*y^2*z^2 + 
        60*u*w*y^2*z^2 - 1200*w^2*y^2*z^2 - 720*a*v*y^2*z^2 + 
        60*w*v*y^2*z^2 - 60*v^2*y^2*z^2 + 240*a*y^3*z^2 + 60*u*y^3*z^2 - 
        340*w*y^3*z^2 + 200*v*y^3*z^2 - 40*y^4*z^2 - 4440*a^3*z^3 - 
        6720*a^2*u*z^3 - 360*a*u^2*z^3 - 540*u^3*z^3 + 5160*a^2*w*z^3 + 
        6240*a*u*w*z^3 + 740*u^2*w*z^3 - 3240*a*w^2*z^3 - 2470*u*w^2*z^3 + 
        750*w^3*z^3 - 1080*a*u*v*z^3 + 90*u^2*v*z^3 + 1560*a*w*v*z^3 + 
        40*u*w*v*z^3 - 20*w^2*v*z^3 + 240*a*v^2*z^3 + 200*u*v^2*z^3 - 
        340*w*v^2*z^3 - 1080*a*u*y*z^3 + 90*u^2*y*z^3 + 1560*a*w*y*z^3 + 
        40*u*w*y*z^3 - 20*w^2*y*z^3 - 960*a*v*y*z^3 - 260*u*v*y*z^3 + 
        340*w*v*y*z^3 + 60*v^2*y*z^3 + 240*a*y^2*z^3 + 200*u*y^2*z^3 - 
        340*w*y^2*z^3 + 60*v*y^2*z^3 + 3720*a^2*z^4 + 2520*a*u*z^4 + 
        265*u^2*z^4 - 3300*a*w*z^4 - 715*u*w*z^4 + 875*w^2*z^4 + 
        180*u*v*z^4 - 305*w*v*z^4 - 40*v^2*z^4 + 180*u*y*z^4 - 305*w*y*z^4 + 
        160*v*y*z^4 - 40*y^2*z^4 - 1332*a*z^5 - 539*u*z^5 + 575*w*z^5 + 
        9*v*z^5 + 9*y*z^5 + 213*z^6)*Ls[2])/(540*Sqrt[3]*a^5) + 
     (2*(27*a^4*u^2 - 36*a^3*u^3 + 36*a^2*u^4 - 16*a*u^5 + 3*u^6 - 
        27*a^4*u*w - 18*a^2*u^3*w + 4*a*u^4*w - u^5*w + 54*a^4*w^2 + 
        54*a^2*u^2*w^2 - 16*a*u^3*w^2 + 5*u^4*w^2 - 72*a^3*w^3 - 
        18*a^2*u*w^3 - 16*a*u^2*w^3 + 72*a^2*w^4 + 4*a*u*w^4 + 5*u^2*w^4 - 
        32*a*w^5 - u*w^5 + 6*w^6 - 27*a^4*w*v - 18*a^2*w^3*v + 4*a*w^4*v - 
        w^5*v + 27*a^4*v^2 + 54*a^2*w^2*v^2 - 16*a*w^3*v^2 + 5*w^4*v^2 - 
        36*a^3*v^3 - 18*a^2*w*v^3 - 16*a*w^2*v^3 + 36*a^2*v^4 + 4*a*w*v^4 + 
        5*w^2*v^4 - 16*a*v^5 - w*v^5 + 3*v^6 - 27*a^4*w*y - 18*a^2*w^3*y + 
        4*a*w^4*y - w^5*y - 27*a^4*v*y + 108*a^3*w*v*y - 54*a^2*w^2*v*y + 
        52*a*w^3*v*y - 9*w^4*v*y - 54*a^2*w*v^2*y - 12*a*w^2*v^2*y - 
        4*w^3*v^2*y - 18*a^2*v^3*y + 52*a*w*v^3*y - 4*w^2*v^3*y + 4*a*v^4*y - 
        9*w*v^4*y - v^5*y + 27*a^4*y^2 + 54*a^2*w^2*y^2 - 16*a*w^3*y^2 + 
        5*w^4*y^2 - 54*a^2*w*v*y^2 - 12*a*w^2*v*y^2 - 4*w^3*v*y^2 + 
        54*a^2*v^2*y^2 - 12*a*w*v^2*y^2 + 18*w^2*v^2*y^2 - 16*a*v^3*y^2 - 
        4*w*v^3*y^2 + 5*v^4*y^2 - 36*a^3*y^3 - 18*a^2*w*y^3 - 16*a*w^2*y^3 - 
        18*a^2*v*y^3 + 52*a*w*v*y^3 - 4*w^2*v*y^3 - 16*a*v^2*y^3 - 
        4*w*v^2*y^3 + 36*a^2*y^4 + 4*a*w*y^4 + 5*w^2*y^4 + 4*a*v*y^4 - 
        9*w*v*y^4 + 5*v^2*y^4 - 16*a*y^5 - w*y^5 - v*y^5 + 3*y^6 - 
        27*a^4*u*z - 18*a^2*u^3*z + 4*a*u^4*z - u^5*z - 27*a^4*w*z + 
        108*a^3*u*w*z - 54*a^2*u^2*w*z + 52*a*u^3*w*z - 9*u^4*w*z - 
        54*a^2*u*w^2*z - 12*a*u^2*w^2*z - 4*u^3*w^2*z - 18*a^2*w^3*z + 
        52*a*u*w^3*z - 4*u^2*w^3*z + 4*a*w^4*z - 9*u*w^4*z - w^5*z + 
        27*a^4*z^2 + 54*a^2*u^2*z^2 - 16*a*u^3*z^2 + 5*u^4*z^2 - 
        54*a^2*u*w*z^2 - 12*a*u^2*w*z^2 - 4*u^3*w*z^2 + 54*a^2*w^2*z^2 - 
        12*a*u*w^2*z^2 + 18*u^2*w^2*z^2 - 16*a*w^3*z^2 - 4*u*w^3*z^2 + 
        5*w^4*z^2 - 36*a^3*z^3 - 18*a^2*u*z^3 - 16*a*u^2*z^3 - 18*a^2*w*z^3 + 
        52*a*u*w*z^3 - 4*u^2*w*z^3 - 16*a*w^2*z^3 - 4*u*w^2*z^3 + 
        36*a^2*z^4 + 4*a*u*z^4 + 5*u^2*z^4 + 4*a*w*z^4 - 9*u*w*z^4 + 
        5*w^2*z^4 - 16*a*z^5 - u*z^5 - w*z^5 + 3*z^6)*lnbar[a]*Ls[2])/
      (27*Sqrt[3]*a^5) + ((1824768*a^4*u^2 + 1050624*a^3*u^3 - 
        724032*a^2*u^4 + 539520*a*u^5 - 106263*u^6 - 18800640*a^3*u^2*w + 
        9925632*a^2*u^3*w - 5963904*a*u^4*w + 1100480*u^5*w + 
        22450176*a^2*u^2*w^2 - 2783232*a*u^3*w^2 + 866208*u^4*w^2 - 
        16244736*a*u^2*w^3 + 1121792*u^3*w^3 + 3954688*u^2*w^4 + 
        4313088*a^4*u*v - 1050624*a^3*u^2*v + 1831680*a^2*u^3*v - 
        596352*a*u^4*v + 109598*u^5*v + 5750784*a^3*u*w*v - 
        9925632*a^2*u^2*w*v + 2612736*a*u^3*w*v - 546688*u^4*w*v + 
        2875392*a^2*u*w^2*v + 2783232*a*u^2*w^2*v - 14208*u^3*w^2*v + 
        638976*a*u*w^3*v - 1121792*u^2*w^3*v + 53248*u*w^4*v + 
        1824768*a^4*v^2 - 1050624*a^3*u*v^2 - 2215296*a^2*u^2*v^2 + 
        56832*a*u^3*v^2 - 17977*u^4*v^2 - 18800640*a^3*w*v^2 - 
        9925632*a^2*u*w*v^2 + 6702336*a*u^2*w*v^2 - 553792*u^3*w*v^2 + 
        22450176*a^2*w^2*v^2 + 2783232*a*u*w^2*v^2 - 1704000*u^2*w^2*v^2 - 
        16244736*a*w^3*v^2 - 1121792*u*w^3*v^2 + 3954688*w^4*v^2 + 
        1050624*a^3*v^3 + 1831680*a^2*u*v^3 + 56832*a*u^2*v^3 + 
        29284*u^3*v^3 + 9925632*a^2*w*v^3 + 2612736*a*u*w*v^3 - 
        553792*u^2*w*v^3 - 2783232*a*w^2*v^3 - 14208*u*w^2*v^3 + 
        1121792*w^3*v^3 - 724032*a^2*v^4 - 596352*a*u*v^4 - 17977*u^2*v^4 - 
        5963904*a*w*v^4 - 546688*u*w*v^4 + 866208*w^2*v^4 + 539520*a*v^5 + 
        109598*u*v^5 + 1100480*w*v^5 - 106263*v^6 + 4313088*a^4*u*y - 
        1050624*a^3*u^2*y + 1831680*a^2*u^3*y - 596352*a*u^4*y + 
        109598*u^5*y + 5750784*a^3*u*w*y - 9925632*a^2*u^2*w*y + 
        2612736*a*u^3*w*y - 546688*u^4*w*y + 2875392*a^2*u*w^2*y + 
        2783232*a*u^2*w^2*y - 14208*u^3*w^2*y + 638976*a*u*w^3*y - 
        1121792*u^2*w^3*y + 53248*u*w^4*y - 12275712*a^4*v*y - 
        9400320*a^3*u*v*y + 8093952*a^2*u^2*v*y - 1363200*a*u^3*v*y + 
        196582*u^4*v*y + 26099712*a^3*w*v*y + 8349696*a^2*u*w*v*y - 
        8179200*a*u^2*w*v*y + 568000*u^3*w*v*y - 50651136*a^2*w^2*v*y - 
        9400320*a*u*w^2*v*y + 3379584*u^2*w^2*v*y + 31211520*a*w^3*v*y + 
        1817600*u*w^3*v*y - 8015872*w^4*v*y + 10450944*a^3*v^2*y + 
        3919104*a^2*u*v^2*y - 1306368*a*u^2*v^2*y + 102060*u^3*v^2*y + 
        1575936*a^2*w*v^2*y + 1221120*a*u*w*v^2*y + 14208*u^2*w*v^2*y + 
        6617088*a*w^2*v^2*y + 653184*u*w^2*v^2*y - 695808*w^3*v^2*y - 
        13844736*a^2*v^3*y - 2641152*a*u*v^3*y + 378956*u^2*v^3*y + 
        4345344*a*w*v^3*y + 142016*u*w*v^3*y - 4018560*w^2*v^3*y + 
        5907072*a*v^4*y + 434422*u*v^4*y - 177536*w*v^4*y - 1221618*v^5*y + 
        1824768*a^4*y^2 - 1050624*a^3*u*y^2 - 2215296*a^2*u^2*y^2 + 
        56832*a*u^3*y^2 - 17977*u^4*y^2 - 18800640*a^3*w*y^2 - 
        9925632*a^2*u*w*y^2 + 6702336*a*u^2*w*y^2 - 553792*u^3*w*y^2 + 
        22450176*a^2*w^2*y^2 + 2783232*a*u*w^2*y^2 - 1704000*u^2*w^2*y^2 - 
        16244736*a*w^3*y^2 - 1121792*u*w^3*y^2 + 3954688*w^4*y^2 + 
        10450944*a^3*v*y^2 + 3919104*a^2*u*v*y^2 - 1306368*a*u^2*v*y^2 + 
        102060*u^3*v*y^2 + 1575936*a^2*w*v*y^2 + 1221120*a*u*w*v*y^2 + 
        14208*u^2*w*v*y^2 + 6617088*a*w^2*v*y^2 + 653184*u*w^2*v*y^2 - 
        695808*w^3*v*y^2 + 383616*a^2*v^2*y^2 + 85248*a*u*v^2*y^2 - 
        65238*u^2*v^2*y^2 - 15932160*a*w*v^2*y^2 - 1320576*u*w*v^2*y^2 + 
        3109824*w^2*v^2*y^2 + 2499072*a*v^3*y^2 + 201452*u*v^3*y^2 + 
        2058944*w*v^3*y^2 - 245145*v^4*y^2 + 1050624*a^3*y^3 + 
        1831680*a^2*u*y^3 + 56832*a*u^2*y^3 + 29284*u^3*y^3 + 
        9925632*a^2*w*y^3 + 2612736*a*u*w*y^3 - 553792*u^2*w*y^3 - 
        2783232*a*w^2*y^3 - 14208*u*w^2*y^3 + 1121792*w^3*y^3 - 
        13844736*a^2*v*y^3 - 2641152*a*u*v*y^3 + 378956*u^2*v*y^3 + 
        4345344*a*w*v*y^3 + 142016*u*w*v*y^3 - 4018560*w^2*v*y^3 + 
        2499072*a*v^2*y^3 + 201452*u*v^2*y^3 + 2058944*w*v^2*y^3 - 
        1326780*v^3*y^3 - 724032*a^2*y^4 - 596352*a*u*y^4 - 17977*u^2*y^4 - 
        5963904*a*w*y^4 - 546688*u*w*y^4 + 866208*w^2*y^4 + 5907072*a*v*y^4 + 
        434422*u*v*y^4 - 177536*w*v*y^4 - 245145*v^2*y^4 + 539520*a*y^5 + 
        109598*u*y^5 + 1100480*w*y^5 - 1221618*v*y^5 - 106263*y^6 - 
        12275712*a^4*u*z + 10450944*a^3*u^2*z - 13844736*a^2*u^3*z + 
        5907072*a*u^4*z - 1221618*u^5*z + 26099712*a^3*u*w*z + 
        1575936*a^2*u^2*w*z + 4345344*a*u^3*w*z - 177536*u^4*w*z - 
        50651136*a^2*u*w^2*z + 6617088*a*u^2*w^2*z - 4018560*u^3*w^2*z + 
        31211520*a*u*w^3*z - 695808*u^2*w^3*z - 8015872*u*w^4*z + 
        4313088*a^4*v*z - 9400320*a^3*u*v*z + 3919104*a^2*u^2*v*z - 
        2641152*a*u^3*v*z + 434422*u^4*v*z + 5750784*a^3*w*v*z + 
        8349696*a^2*u*w*v*z + 1221120*a*u^2*w*v*z + 142016*u^3*w*v*z + 
        2875392*a^2*w^2*v*z - 9400320*a*u*w^2*v*z + 653184*u^2*w^2*v*z + 
        638976*a*w^3*v*z + 1817600*u*w^3*v*z + 53248*w^4*v*z - 
        1050624*a^3*v^2*z + 8093952*a^2*u*v^2*z - 1306368*a*u^2*v^2*z + 
        378956*u^3*v^2*z - 9925632*a^2*w*v^2*z - 8179200*a*u*w*v^2*z + 
        14208*u^2*w*v^2*z + 2783232*a*w^2*v^2*z + 3379584*u*w^2*v^2*z - 
        1121792*w^3*v^2*z + 1831680*a^2*v^3*z - 1363200*a*u*v^3*z + 
        102060*u^2*v^3*z + 2612736*a*w*v^3*z + 568000*u*w*v^3*z - 
        14208*w^2*v^3*z - 596352*a*v^4*z + 196582*u*v^4*z - 546688*w*v^4*z + 
        109598*v^5*z + 4313088*a^4*y*z - 9400320*a^3*u*y*z + 
        3919104*a^2*u^2*y*z - 2641152*a*u^3*y*z + 434422*u^4*y*z + 
        5750784*a^3*w*y*z + 8349696*a^2*u*w*y*z + 1221120*a*u^2*w*y*z + 
        142016*u^3*w*y*z + 2875392*a^2*w^2*y*z - 9400320*a*u*w^2*y*z + 
        653184*u^2*w^2*y*z + 638976*a*w^3*y*z + 1817600*u*w^3*y*z + 
        53248*w^4*y*z - 9400320*a^3*v*y*z - 12013056*a^2*u*v*y*z + 
        1306368*a*u^2*v*y*z - 399368*u^3*v*y*z + 8349696*a^2*w*v*y*z + 
        13575168*a*u*w*v*y*z - 340800*u^2*w*v*y*z - 9400320*a*w^2*v*y*z - 
        5424384*u*w^2*v*y*z + 1817600*w^3*v*y*z + 3919104*a^2*v^2*y*z + 
        1306368*a*u*v^2*y*z - 20412*u^2*v^2*y*z + 1221120*a*w*v^2*y*z - 
        340800*u*w*v^2*y*z + 653184*w^2*v^2*y*z - 2641152*a*v^3*y*z - 
        399368*u*v^3*y*z + 142016*w*v^3*y*z + 434422*v^4*y*z - 
        1050624*a^3*y^2*z + 8093952*a^2*u*y^2*z - 1306368*a*u^2*y^2*z + 
        378956*u^3*y^2*z - 9925632*a^2*w*y^2*z - 8179200*a*u*w*y^2*z + 
        14208*u^2*w*y^2*z + 2783232*a*w^2*y^2*z + 3379584*u*w^2*y^2*z - 
        1121792*w^3*y^2*z + 3919104*a^2*v*y^2*z + 1306368*a*u*v*y^2*z - 
        20412*u^2*v*y^2*z + 1221120*a*w*v*y^2*z - 340800*u*w*v*y^2*z + 
        653184*w^2*v*y^2*z + 85248*a*v^2*y^2*z + 157092*u*v^2*y^2*z - 
        1320576*w*v^2*y^2*z + 201452*v^3*y^2*z + 1831680*a^2*y^3*z - 
        1363200*a*u*y^3*z + 102060*u^2*y^3*z + 2612736*a*w*y^3*z + 
        568000*u*w*y^3*z - 14208*w^2*y^3*z - 2641152*a*v*y^3*z - 
        399368*u*v*y^3*z + 142016*w*v*y^3*z + 201452*v^2*y^3*z - 
        596352*a*y^4*z + 196582*u*y^4*z - 546688*w*y^4*z + 434422*v*y^4*z + 
        109598*y^5*z + 1824768*a^4*z^2 + 10450944*a^3*u*z^2 + 
        383616*a^2*u^2*z^2 + 2499072*a*u^3*z^2 - 245145*u^4*z^2 - 
        18800640*a^3*w*z^2 + 1575936*a^2*u*w*z^2 - 15932160*a*u^2*w*z^2 + 
        2058944*u^3*w*z^2 + 22450176*a^2*w^2*z^2 + 6617088*a*u*w^2*z^2 + 
        3109824*u^2*w^2*z^2 - 16244736*a*w^3*z^2 - 695808*u*w^3*z^2 + 
        3954688*w^4*z^2 - 1050624*a^3*v*z^2 + 3919104*a^2*u*v*z^2 + 
        85248*a*u^2*v*z^2 + 201452*u^3*v*z^2 - 9925632*a^2*w*v*z^2 + 
        1221120*a*u*w*v*z^2 - 1320576*u^2*w*v*z^2 + 2783232*a*w^2*v*z^2 + 
        653184*u*w^2*v*z^2 - 1121792*w^3*v*z^2 - 2215296*a^2*v^2*z^2 - 
        1306368*a*u*v^2*z^2 - 65238*u^2*v^2*z^2 + 6702336*a*w*v^2*z^2 + 
        14208*u*w*v^2*z^2 - 1704000*w^2*v^2*z^2 + 56832*a*v^3*z^2 + 
        102060*u*v^3*z^2 - 553792*w*v^3*z^2 - 17977*v^4*z^2 - 
        1050624*a^3*y*z^2 + 3919104*a^2*u*y*z^2 + 85248*a*u^2*y*z^2 + 
        201452*u^3*y*z^2 - 9925632*a^2*w*y*z^2 + 1221120*a*u*w*y*z^2 - 
        1320576*u^2*w*y*z^2 + 2783232*a*w^2*y*z^2 + 653184*u*w^2*y*z^2 - 
        1121792*w^3*y*z^2 + 8093952*a^2*v*y*z^2 + 1306368*a*u*v*y*z^2 + 
        157092*u^2*v*y*z^2 - 8179200*a*w*v*y*z^2 - 340800*u*w*v*y*z^2 + 
        3379584*w^2*v*y*z^2 - 1306368*a*v^2*y*z^2 - 20412*u*v^2*y*z^2 + 
        14208*w*v^2*y*z^2 + 378956*v^3*y*z^2 - 2215296*a^2*y^2*z^2 - 
        1306368*a*u*y^2*z^2 - 65238*u^2*y^2*z^2 + 6702336*a*w*y^2*z^2 + 
        14208*u*w*y^2*z^2 - 1704000*w^2*y^2*z^2 - 1306368*a*v*y^2*z^2 - 
        20412*u*v*y^2*z^2 + 14208*w*v*y^2*z^2 - 65238*v^2*y^2*z^2 + 
        56832*a*y^3*z^2 + 102060*u*y^3*z^2 - 553792*w*y^3*z^2 + 
        378956*v*y^3*z^2 - 17977*y^4*z^2 + 1050624*a^3*z^3 - 
        13844736*a^2*u*z^3 + 2499072*a*u^2*z^3 - 1326780*u^3*z^3 + 
        9925632*a^2*w*z^3 + 4345344*a*u*w*z^3 + 2058944*u^2*w*z^3 - 
        2783232*a*w^2*z^3 - 4018560*u*w^2*z^3 + 1121792*w^3*z^3 + 
        1831680*a^2*v*z^3 - 2641152*a*u*v*z^3 + 201452*u^2*v*z^3 + 
        2612736*a*w*v*z^3 + 142016*u*w*v*z^3 - 14208*w^2*v*z^3 + 
        56832*a*v^2*z^3 + 378956*u*v^2*z^3 - 553792*w*v^2*z^3 + 
        29284*v^3*z^3 + 1831680*a^2*y*z^3 - 2641152*a*u*y*z^3 + 
        201452*u^2*y*z^3 + 2612736*a*w*y*z^3 + 142016*u*w*y*z^3 - 
        14208*w^2*y*z^3 - 1363200*a*v*y*z^3 - 399368*u*v*y*z^3 + 
        568000*w*v*y*z^3 + 102060*v^2*y*z^3 + 56832*a*y^2*z^3 + 
        378956*u*y^2*z^3 - 553792*w*y^2*z^3 + 102060*v*y^2*z^3 + 
        29284*y^3*z^3 - 724032*a^2*z^4 + 5907072*a*u*z^4 - 245145*u^2*z^4 - 
        5963904*a*w*z^4 - 177536*u*w*z^4 + 866208*w^2*z^4 - 596352*a*v*z^4 + 
        434422*u*v*z^4 - 546688*w*v*z^4 - 17977*v^2*z^4 - 596352*a*y*z^4 + 
        434422*u*y*z^4 - 546688*w*y*z^4 + 196582*v*y*z^4 - 17977*y^2*z^4 + 
        539520*a*z^5 - 1221618*u*z^5 + 1100480*w*z^5 + 109598*v*z^5 + 
        109598*y*z^5 - 106263*z^6)*Zeta[3])/(2985984*a^5)
 
Gexp[7, w_, u_, z_, v_, y_] := (73128960*a^7 - 103832064*a^6*u + 
       311496192*a^5*u^2 - 392071680*a^4*u^3 + 384625920*a^3*u^4 - 
       215185152*a^2*u^5 + 69200964*a*u^6 - 9511771*u^7 - 96574464*a^6*w - 
       190632960*a^4*u^2*w - 35911680*a^3*u^3*w + 10617600*a^2*u^4*w - 
       14622720*a*u^5*w + 2680412*u^6*w + 289723392*a^5*w^2 - 
       190632960*a^4*u*w^2 + 650603520*a^3*u^2*w^2 - 231813120*a^2*u^3*w^2 + 
       108904320*a*u^4*w^2 - 15437184*u^5*w^2 - 228695040*a^4*w^3 + 
       41502720*a^3*u*w^3 - 393093120*a^2*u^2*w^3 + 31825920*a*u^3*w^3 - 
       9520000*u^4*w^3 + 187192320*a^3*w^4 - 64780800*a^2*u*w^4 + 
       206814720*a*u^2*w^4 - 11612160*u^3*w^4 - 60490752*a^2*w^5 + 
       16988160*a*u*w^5 - 36965376*u^2*w^5 + 8838144*a*w^6 - 2946048*u*w^6 + 
       420864*w^7 - 103832064*a^6*v - 4838400*a^3*u^3*v - 403200*a^2*u^4*v - 
       175560*a*u^5*v + 1071*u^6*v - 1612800*a^2*u^3*w*v + 
       3897600*a*u^4*w*v - 671160*u^5*w*v - 190632960*a^4*w^2*v + 
       19353600*a^2*u^2*w^2*v - 268800*a*u^3*w^2*v - 443520*u^4*w^2*v + 
       41502720*a^3*w^3*v + 25804800*a^2*u*w^3*v - 23654400*a*u^2*w^3*v + 
       1630720*u^3*w^3*v - 64780800*a^2*w^4*v - 4300800*a*u*w^4*v + 
       4247040*u^2*w^4*v + 16988160*a*w^5*v + 1161216*u*w^5*v - 
       2946048*w^6*v + 311496192*a^5*v^2 - 36288000*a^3*u^2*v^2 + 
       9676800*a^2*u^3*v^2 - 3168900*a*u^4*v^2 + 486213*u^5*v^2 - 
       190632960*a^4*w*v^2 + 65318400*a^2*u^2*w*v^2 - 6048000*a*u^3*w*v^2 + 
       826980*u^4*w*v^2 + 650603520*a^3*w^2*v^2 + 19353600*a^2*u*w^2*v^2 - 
       61689600*a*u^2*w^2*v^2 + 2526720*u^3*w^2*v^2 - 393093120*a^2*w^3*v^2 - 
       23654400*a*u*w^3*v^2 + 18681600*u^2*w^3*v^2 + 206814720*a*w^4*v^2 + 
       4247040*u*w^4*v^2 - 36965376*w^5*v^2 - 392071680*a^4*v^3 - 
       4838400*a^3*u*v^3 + 9676800*a^2*u^2*v^3 - 764400*a*u^3*v^3 + 
       12775*u^4*v^3 - 35911680*a^3*w*v^3 - 1612800*a^2*u*w*v^3 - 
       6048000*a*u^2*w*v^3 + 423920*u^3*w*v^3 - 231813120*a^2*w^2*v^3 - 
       268800*a*u*w^2*v^3 + 2526720*u^2*w^2*v^3 + 31825920*a*w^3*v^3 + 
       1630720*u*w^3*v^3 - 11612160*w^4*v^3 + 384625920*a^3*v^4 - 
       403200*a^2*u*v^4 - 3168900*a*u^2*v^4 + 12775*u^3*v^4 + 
       10617600*a^2*w*v^4 + 3897600*a*u*w*v^4 + 826980*u^2*w*v^4 + 
       108904320*a*w^2*v^4 - 443520*u*w^2*v^4 - 9520000*w^3*v^4 - 
       215185152*a^2*v^5 - 175560*a*u*v^5 + 486213*u^2*v^5 - 
       14622720*a*w*v^5 - 671160*u*w*v^5 - 15437184*w^2*v^5 + 
       69200964*a*v^6 + 1071*u*v^6 + 2680412*w*v^6 - 9511771*v^7 - 
       103832064*a^6*y - 4838400*a^3*u^3*y - 403200*a^2*u^4*y - 
       175560*a*u^5*y + 1071*u^6*y - 1612800*a^2*u^3*w*y + 
       3897600*a*u^4*w*y - 671160*u^5*w*y - 190632960*a^4*w^2*y + 
       19353600*a^2*u^2*w^2*y - 268800*a*u^3*w^2*y - 443520*u^4*w^2*y + 
       41502720*a^3*w^3*y + 25804800*a^2*u*w^3*y - 23654400*a*u^2*w^3*y + 
       1630720*u^3*w^3*y - 64780800*a^2*w^4*y - 4300800*a*u*w^4*y + 
       4247040*u^2*w^4*y + 16988160*a*w^5*y + 1161216*u*w^5*y - 
       2946048*w^6*y + 101606400*a^3*u^2*v*y - 36288000*a^2*u^3*v*y + 
       15687000*a*u^4*v*y - 2311218*u^5*v*y + 762531840*a^4*w*v*y - 
       159667200*a^2*u^2*w*v*y + 7660800*a*u^3*w*v*y - 1729560*u^4*w*v*y - 
       663183360*a^3*w^2*v*y - 77414400*a^2*u*w^2*v*y + 
       147571200*a*u^2*w^2*v*y - 8467200*u^3*w^2*v*y + 
       869191680*a^2*w^3*v*y + 30105600*a*u*w^3*v*y - 35750400*u^2*w^3*v*y - 
       360407040*a*w^4*v*y - 9246720*u*w^4*v*y + 72296448*w^5*v*y - 
       190632960*a^4*v^2*y - 14515200*a^3*u*v^2*y - 7257600*a^2*u^2*v^2*y + 
       2545200*a*u^3*v^2*y - 595455*u^4*v^2*y - 430940160*a^3*w*v^2*y - 
       4838400*a^2*u*w*v^2*y + 14515200*a*u^2*w*v^2*y + 62160*u^3*w*v^2*y - 
       115799040*a^2*w^2*v^2*y + 8870400*a*u*w^2*v^2*y - 
       4757760*u^2*w^2*v^2*y - 89241600*a*w^3*v^2*y + 161280*u*w^3*v^2*y + 
       4354560*w^4*v^2*y + 75371520*a^3*v^3*y + 34675200*a^2*u*v^3*y - 
       882000*a*u^2*v^3*y + 119140*u^3*v^3*y + 532116480*a^2*w*v^3*y - 
       7392000*a*u*w*v^3*y - 3647280*u^2*w*v^3*y - 66931200*a*w^2*v^3*y + 
       564480*u*w^2*v^3*y + 49441280*w^3*v^3*y - 87763200*a^2*v^4*y - 
       11562600*a*u*v^4*y + 467985*u^2*v^4*y - 173725440*a*w*v^4*y + 
       420840*u*w*v^4*y - 2271360*w^2*v^4*y + 30138360*a*v^5*y + 
       2179086*u*v^5*y + 30756936*w*v^5*y - 5301121*v^6*y + 
       311496192*a^5*y^2 - 36288000*a^3*u^2*y^2 + 9676800*a^2*u^3*y^2 - 
       3168900*a*u^4*y^2 + 486213*u^5*y^2 - 190632960*a^4*w*y^2 + 
       65318400*a^2*u^2*w*y^2 - 6048000*a*u^3*w*y^2 + 826980*u^4*w*y^2 + 
       650603520*a^3*w^2*y^2 + 19353600*a^2*u*w^2*y^2 - 
       61689600*a*u^2*w^2*y^2 + 2526720*u^3*w^2*y^2 - 393093120*a^2*w^3*y^2 - 
       23654400*a*u*w^3*y^2 + 18681600*u^2*w^3*y^2 + 206814720*a*w^4*y^2 + 
       4247040*u*w^4*y^2 - 36965376*w^5*y^2 - 190632960*a^4*v*y^2 - 
       14515200*a^3*u*v*y^2 - 7257600*a^2*u^2*v*y^2 + 2545200*a*u^3*v*y^2 - 
       595455*u^4*v*y^2 - 430940160*a^3*w*v*y^2 - 4838400*a^2*u*w*v*y^2 + 
       14515200*a*u^2*w*v*y^2 + 62160*u^3*w*v*y^2 - 115799040*a^2*w^2*v*y^2 + 
       8870400*a*u*w^2*v*y^2 - 4757760*u^2*w^2*v*y^2 - 89241600*a*w^3*v*y^2 + 
       161280*u*w^3*v*y^2 + 4354560*w^4*v*y^2 + 498193920*a^3*v^2*y^2 - 
       16934400*a^2*u*v^2*y^2 - 4498200*a*u^2*v^2*y^2 - 381990*u^3*v^2*y^2 - 
       31127040*a^2*w*v^2*y^2 + 20966400*a*u*w*v^2*y^2 + 
       1333080*u^2*w*v^2*y^2 + 341187840*a*w^2*v^2*y^2 - 
       2822400*u*w^2*v^2*y^2 - 38411520*w^3*v^2*y^2 - 238264320*a^2*v^3*y^2 - 
       2965200*a*u*v^3*y^2 + 1059450*u^2*v^3*y^2 - 110342400*a*w*v^3*y^2 - 
       2034480*u*w*v^3*y^2 - 36718080*w^2*v^3*y^2 + 110842620*a*v^4*y^2 - 
       335055*u*v^4*y^2 + 11820900*w*v^4*y^2 - 16723371*v^5*y^2 - 
       392071680*a^4*y^3 - 4838400*a^3*u*y^3 + 9676800*a^2*u^2*y^3 - 
       764400*a*u^3*y^3 + 12775*u^4*y^3 - 35911680*a^3*w*y^3 - 
       1612800*a^2*u*w*y^3 - 6048000*a*u^2*w*y^3 + 423920*u^3*w*y^3 - 
       231813120*a^2*w^2*y^3 - 268800*a*u*w^2*y^3 + 2526720*u^2*w^2*y^3 + 
       31825920*a*w^3*y^3 + 1630720*u*w^3*y^3 - 11612160*w^4*y^3 + 
       75371520*a^3*v*y^3 + 34675200*a^2*u*v*y^3 - 882000*a*u^2*v*y^3 + 
       119140*u^3*v*y^3 + 532116480*a^2*w*v*y^3 - 7392000*a*u*w*v*y^3 - 
       3647280*u^2*w*v*y^3 - 66931200*a*w^2*v*y^3 + 564480*u*w^2*v*y^3 + 
       49441280*w^3*v*y^3 - 238264320*a^2*v^2*y^3 - 2965200*a*u*v^2*y^3 + 
       1059450*u^2*v^2*y^3 - 110342400*a*w*v^2*y^3 - 2034480*u*w*v^2*y^3 - 
       36718080*w^2*v^2*y^3 + 49810320*a*v^3*y^3 + 2836260*u*v^3*y^3 + 
       46854640*w*v^3*y^3 - 12792185*v^4*y^3 + 384625920*a^3*y^4 - 
       403200*a^2*u*y^4 - 3168900*a*u^2*y^4 + 12775*u^3*y^4 + 
       10617600*a^2*w*y^4 + 3897600*a*u*w*y^4 + 826980*u^2*w*y^4 + 
       108904320*a*w^2*y^4 - 443520*u*w^2*y^4 - 9520000*w^3*y^4 - 
       87763200*a^2*v*y^4 - 11562600*a*u*v*y^4 + 467985*u^2*v*y^4 - 
       173725440*a*w*v*y^4 + 420840*u*w*v*y^4 - 2271360*w^2*v*y^4 + 
       110842620*a*v^2*y^4 - 335055*u*v^2*y^4 + 11820900*w*v^2*y^4 - 
       12792185*v^3*y^4 - 215185152*a^2*y^5 - 175560*a*u*y^5 + 
       486213*u^2*y^5 - 14622720*a*w*y^5 - 671160*u*w*y^5 - 
       15437184*w^2*y^5 + 30138360*a*v*y^5 + 2179086*u*v*y^5 + 
       30756936*w*v*y^5 - 16723371*v^2*y^5 + 69200964*a*y^6 + 1071*u*y^6 + 
       2680412*w*y^6 - 5301121*v*y^6 - 9511771*y^7 - 103832064*a^6*z - 
       190632960*a^4*u^2*z + 75371520*a^3*u^3*z - 87763200*a^2*u^4*z + 
       30138360*a*u^5*z - 5301121*u^6*z + 762531840*a^4*u*w*z - 
       430940160*a^3*u^2*w*z + 532116480*a^2*u^3*w*z - 173725440*a*u^4*w*z + 
       30756936*u^5*w*z - 190632960*a^4*w^2*z - 663183360*a^3*u*w^2*z - 
       115799040*a^2*u^2*w^2*z - 66931200*a*u^3*w^2*z - 2271360*u^4*w^2*z + 
       41502720*a^3*w^3*z + 869191680*a^2*u*w^3*z - 89241600*a*u^2*w^3*z + 
       49441280*u^3*w^3*z - 64780800*a^2*w^4*z - 360407040*a*u*w^4*z + 
       4354560*u^2*w^4*z + 16988160*a*w^5*z + 72296448*u*w^5*z - 
       2946048*w^6*z - 14515200*a^3*u^2*v*z + 34675200*a^2*u^3*v*z - 
       11562600*a*u^4*v*z + 2179086*u^5*v*z - 4838400*a^2*u^2*w*v*z - 
       7392000*a*u^3*w*v*z + 420840*u^4*w*v*z - 77414400*a^2*u*w^2*v*z + 
       8870400*a*u^2*w^2*v*z + 564480*u^3*w^2*v*z + 25804800*a^2*w^3*v*z + 
       30105600*a*u*w^3*v*z + 161280*u^2*w^3*v*z - 4300800*a*w^4*v*z - 
       9246720*u*w^4*v*z + 1161216*w^5*v*z + 101606400*a^3*u*v^2*z - 
       7257600*a^2*u^2*v^2*z - 882000*a*u^3*v^2*z + 467985*u^4*v^2*z - 
       159667200*a^2*u*w*v^2*z + 14515200*a*u^2*w*v^2*z - 
       3647280*u^3*w*v^2*z + 19353600*a^2*w^2*v^2*z + 147571200*a*u*w^2*v^2*
        z - 4757760*u^2*w^2*v^2*z - 23654400*a*w^3*v^2*z - 
       35750400*u*w^3*v^2*z + 4247040*w^4*v^2*z - 4838400*a^3*v^3*z - 
       36288000*a^2*u*v^3*z + 2545200*a*u^2*v^3*z + 119140*u^3*v^3*z - 
       1612800*a^2*w*v^3*z + 7660800*a*u*w*v^3*z + 62160*u^2*w*v^3*z - 
       268800*a*w^2*v^3*z - 8467200*u*w^2*v^3*z + 1630720*w^3*v^3*z - 
       403200*a^2*v^4*z + 15687000*a*u*v^4*z - 595455*u^2*v^4*z + 
       3897600*a*w*v^4*z - 1729560*u*w*v^4*z - 443520*w^2*v^4*z - 
       175560*a*v^5*z - 2311218*u*v^5*z - 671160*w*v^5*z + 1071*v^6*z - 
       14515200*a^3*u^2*y*z + 34675200*a^2*u^3*y*z - 11562600*a*u^4*y*z + 
       2179086*u^5*y*z - 4838400*a^2*u^2*w*y*z - 7392000*a*u^3*w*y*z + 
       420840*u^4*w*y*z - 77414400*a^2*u*w^2*y*z + 8870400*a*u^2*w^2*y*z + 
       564480*u^3*w^2*y*z + 25804800*a^2*w^3*y*z + 30105600*a*u*w^3*y*z + 
       161280*u^2*w^3*y*z - 4300800*a*w^4*y*z - 9246720*u*w^4*y*z + 
       1161216*w^5*y*z - 145152000*a^3*u*v*y*z - 7257600*a^2*u^2*v*y*z - 
       8013600*a*u^3*v*y*z - 19530*u^4*v*y*z + 493516800*a^2*u*w*v*y*z - 
       56851200*a*u^2*w*v*y*z + 15943200*u^3*w*v*y*z - 
       77414400*a^2*w^2*v*y*z - 266112000*a*u*w^2*v*y*z + 
       4112640*u^2*w^2*v*y*z + 30105600*a*w^3*v*y*z + 77736960*u*w^3*v*y*z - 
       9246720*w^4*v*y*z - 14515200*a^3*v^2*y*z - 7257600*a^2*u*v^2*y*z + 
       4006800*a*u^2*v^2*y*z + 181020*u^3*v^2*y*z - 4838400*a^2*w*v^2*y*z - 
       56851200*a*u*w*v^2*y*z + 3089520*u^2*w*v^2*y*z + 
       8870400*a*w^2*v^2*y*z + 4112640*u*w^2*v^2*y*z + 161280*w^3*v^2*y*z + 
       34675200*a^2*v^3*y*z - 8013600*a*u*v^3*y*z + 181020*u^2*v^3*y*z - 
       7392000*a*w*v^3*y*z + 15943200*u*w*v^3*y*z + 564480*w^2*v^3*y*z - 
       11562600*a*v^4*y*z - 19530*u*v^4*y*z + 420840*w*v^4*y*z + 
       2179086*v^5*y*z + 101606400*a^3*u*y^2*z - 7257600*a^2*u^2*y^2*z - 
       882000*a*u^3*y^2*z + 467985*u^4*y^2*z - 159667200*a^2*u*w*y^2*z + 
       14515200*a*u^2*w*y^2*z - 3647280*u^3*w*y^2*z + 
       19353600*a^2*w^2*y^2*z + 147571200*a*u*w^2*y^2*z - 
       4757760*u^2*w^2*y^2*z - 23654400*a*w^3*y^2*z - 35750400*u*w^3*y^2*z + 
       4247040*w^4*y^2*z - 14515200*a^3*v*y^2*z - 7257600*a^2*u*v*y^2*z + 
       4006800*a*u^2*v*y^2*z + 181020*u^3*v*y^2*z - 4838400*a^2*w*v*y^2*z - 
       56851200*a*u*w*v*y^2*z + 3089520*u^2*w*v*y^2*z + 
       8870400*a*w^2*v*y^2*z + 4112640*u*w^2*v*y^2*z + 161280*w^3*v*y^2*z - 
       16934400*a^2*v^2*y^2*z + 39690000*a*u*v^2*y^2*z - 
       2045610*u^2*v^2*y^2*z + 20966400*a*w*v^2*y^2*z - 
       5780880*u*w*v^2*y^2*z - 2822400*w^2*v^2*y^2*z - 2965200*a*v^3*y^2*z - 
       4287780*u*v^3*y^2*z - 2034480*w*v^3*y^2*z - 335055*v^4*y^2*z - 
       4838400*a^3*y^3*z - 36288000*a^2*u*y^3*z + 2545200*a*u^2*y^3*z + 
       119140*u^3*y^3*z - 1612800*a^2*w*y^3*z + 7660800*a*u*w*y^3*z + 
       62160*u^2*w*y^3*z - 268800*a*w^2*y^3*z - 8467200*u*w^2*y^3*z + 
       1630720*w^3*y^3*z + 34675200*a^2*v*y^3*z - 8013600*a*u*v*y^3*z + 
       181020*u^2*v*y^3*z - 7392000*a*w*v*y^3*z + 15943200*u*w*v*y^3*z + 
       564480*w^2*v*y^3*z - 2965200*a*v^2*y^3*z - 4287780*u*v^2*y^3*z - 
       2034480*w*v^2*y^3*z + 2836260*v^3*y^3*z - 403200*a^2*y^4*z + 
       15687000*a*u*y^4*z - 595455*u^2*y^4*z + 3897600*a*w*y^4*z - 
       1729560*u*w*y^4*z - 443520*w^2*y^4*z - 11562600*a*v*y^4*z - 
       19530*u*v*y^4*z + 420840*w*v*y^4*z - 335055*v^2*y^4*z - 
       175560*a*y^5*z - 2311218*u*y^5*z - 671160*w*y^5*z + 2179086*v*y^5*z + 
       1071*y^6*z + 311496192*a^5*z^2 - 190632960*a^4*u*z^2 + 
       498193920*a^3*u^2*z^2 - 238264320*a^2*u^3*z^2 + 110842620*a*u^4*z^2 - 
       16723371*u^5*z^2 - 190632960*a^4*w*z^2 - 430940160*a^3*u*w*z^2 - 
       31127040*a^2*u^2*w*z^2 - 110342400*a*u^3*w*z^2 + 11820900*u^4*w*z^2 + 
       650603520*a^3*w^2*z^2 - 115799040*a^2*u*w^2*z^2 + 
       341187840*a*u^2*w^2*z^2 - 36718080*u^3*w^2*z^2 - 
       393093120*a^2*w^3*z^2 - 89241600*a*u*w^3*z^2 - 38411520*u^2*w^3*z^2 + 
       206814720*a*w^4*z^2 + 4354560*u*w^4*z^2 - 36965376*w^5*z^2 - 
       14515200*a^3*u*v*z^2 - 16934400*a^2*u^2*v*z^2 - 2965200*a*u^3*v*z^2 - 
       335055*u^4*v*z^2 - 4838400*a^2*u*w*v*z^2 + 20966400*a*u^2*w*v*z^2 - 
       2034480*u^3*w*v*z^2 + 19353600*a^2*w^2*v*z^2 + 8870400*a*u*w^2*v*z^2 - 
       2822400*u^2*w^2*v*z^2 - 23654400*a*w^3*v*z^2 + 161280*u*w^3*v*z^2 + 
       4247040*w^4*v*z^2 - 36288000*a^3*v^2*z^2 - 7257600*a^2*u*v^2*z^2 - 
       4498200*a*u^2*v^2*z^2 + 1059450*u^3*v^2*z^2 + 65318400*a^2*w*v^2*z^2 + 
       14515200*a*u*w*v^2*z^2 + 1333080*u^2*w*v^2*z^2 - 
       61689600*a*w^2*v^2*z^2 - 4757760*u*w^2*v^2*z^2 + 
       18681600*w^3*v^2*z^2 + 9676800*a^2*v^3*z^2 + 2545200*a*u*v^3*z^2 - 
       381990*u^2*v^3*z^2 - 6048000*a*w*v^3*z^2 + 62160*u*w*v^3*z^2 + 
       2526720*w^2*v^3*z^2 - 3168900*a*v^4*z^2 - 595455*u*v^4*z^2 + 
       826980*w*v^4*z^2 + 486213*v^5*z^2 - 14515200*a^3*u*y*z^2 - 
       16934400*a^2*u^2*y*z^2 - 2965200*a*u^3*y*z^2 - 335055*u^4*y*z^2 - 
       4838400*a^2*u*w*y*z^2 + 20966400*a*u^2*w*y*z^2 - 2034480*u^3*w*y*z^2 + 
       19353600*a^2*w^2*y*z^2 + 8870400*a*u*w^2*y*z^2 - 
       2822400*u^2*w^2*y*z^2 - 23654400*a*w^3*y*z^2 + 161280*u*w^3*y*z^2 + 
       4247040*w^4*y*z^2 + 101606400*a^3*v*y*z^2 - 7257600*a^2*u*v*y*z^2 + 
       39690000*a*u^2*v*y*z^2 - 4287780*u^3*v*y*z^2 - 
       159667200*a^2*w*v*y*z^2 - 56851200*a*u*w*v*y*z^2 - 
       5780880*u^2*w*v*y*z^2 + 147571200*a*w^2*v*y*z^2 + 
       4112640*u*w^2*v*y*z^2 - 35750400*w^3*v*y*z^2 - 7257600*a^2*v^2*y*z^2 + 
       4006800*a*u*v^2*y*z^2 - 2045610*u^2*v^2*y*z^2 + 
       14515200*a*w*v^2*y*z^2 + 3089520*u*w*v^2*y*z^2 - 
       4757760*w^2*v^2*y*z^2 - 882000*a*v^3*y*z^2 + 181020*u*v^3*y*z^2 - 
       3647280*w*v^3*y*z^2 + 467985*v^4*y*z^2 - 36288000*a^3*y^2*z^2 - 
       7257600*a^2*u*y^2*z^2 - 4498200*a*u^2*y^2*z^2 + 1059450*u^3*y^2*z^2 + 
       65318400*a^2*w*y^2*z^2 + 14515200*a*u*w*y^2*z^2 + 
       1333080*u^2*w*y^2*z^2 - 61689600*a*w^2*y^2*z^2 - 
       4757760*u*w^2*y^2*z^2 + 18681600*w^3*y^2*z^2 - 7257600*a^2*v*y^2*z^2 + 
       4006800*a*u*v*y^2*z^2 - 2045610*u^2*v*y^2*z^2 + 
       14515200*a*w*v*y^2*z^2 + 3089520*u*w*v*y^2*z^2 - 
       4757760*w^2*v*y^2*z^2 - 4498200*a*v^2*y^2*z^2 - 
       2045610*u*v^2*y^2*z^2 + 1333080*w*v^2*y^2*z^2 + 1059450*v^3*y^2*z^2 + 
       9676800*a^2*y^3*z^2 + 2545200*a*u*y^3*z^2 - 381990*u^2*y^3*z^2 - 
       6048000*a*w*y^3*z^2 + 62160*u*w*y^3*z^2 + 2526720*w^2*y^3*z^2 - 
       882000*a*v*y^3*z^2 + 181020*u*v*y^3*z^2 - 3647280*w*v*y^3*z^2 + 
       1059450*v^2*y^3*z^2 - 3168900*a*y^4*z^2 - 595455*u*y^4*z^2 + 
       826980*w*y^4*z^2 + 467985*v*y^4*z^2 + 486213*y^5*z^2 - 
       392071680*a^4*z^3 + 75371520*a^3*u*z^3 - 238264320*a^2*u^2*z^3 + 
       49810320*a*u^3*z^3 - 12792185*u^4*z^3 - 35911680*a^3*w*z^3 + 
       532116480*a^2*u*w*z^3 - 110342400*a*u^2*w*z^3 + 46854640*u^3*w*z^3 - 
       231813120*a^2*w^2*z^3 - 66931200*a*u*w^2*z^3 - 36718080*u^2*w^2*z^3 + 
       31825920*a*w^3*z^3 + 49441280*u*w^3*z^3 - 11612160*w^4*z^3 - 
       4838400*a^3*v*z^3 + 34675200*a^2*u*v*z^3 - 2965200*a*u^2*v*z^3 + 
       2836260*u^3*v*z^3 - 1612800*a^2*w*v*z^3 - 7392000*a*u*w*v*z^3 - 
       2034480*u^2*w*v*z^3 - 268800*a*w^2*v*z^3 + 564480*u*w^2*v*z^3 + 
       1630720*w^3*v*z^3 + 9676800*a^2*v^2*z^3 - 882000*a*u*v^2*z^3 + 
       1059450*u^2*v^2*z^3 - 6048000*a*w*v^2*z^3 - 3647280*u*w*v^2*z^3 + 
       2526720*w^2*v^2*z^3 - 764400*a*v^3*z^3 + 119140*u*v^3*z^3 + 
       423920*w*v^3*z^3 + 12775*v^4*z^3 - 4838400*a^3*y*z^3 + 
       34675200*a^2*u*y*z^3 - 2965200*a*u^2*y*z^3 + 2836260*u^3*y*z^3 - 
       1612800*a^2*w*y*z^3 - 7392000*a*u*w*y*z^3 - 2034480*u^2*w*y*z^3 - 
       268800*a*w^2*y*z^3 + 564480*u*w^2*y*z^3 + 1630720*w^3*y*z^3 - 
       36288000*a^2*v*y*z^3 - 8013600*a*u*v*y*z^3 - 4287780*u^2*v*y*z^3 + 
       7660800*a*w*v*y*z^3 + 15943200*u*w*v*y*z^3 - 8467200*w^2*v*y*z^3 + 
       2545200*a*v^2*y*z^3 + 181020*u*v^2*y*z^3 + 62160*w*v^2*y*z^3 + 
       119140*v^3*y*z^3 + 9676800*a^2*y^2*z^3 - 882000*a*u*y^2*z^3 + 
       1059450*u^2*y^2*z^3 - 6048000*a*w*y^2*z^3 - 3647280*u*w*y^2*z^3 + 
       2526720*w^2*y^2*z^3 + 2545200*a*v*y^2*z^3 + 181020*u*v*y^2*z^3 + 
       62160*w*v*y^2*z^3 - 381990*v^2*y^2*z^3 - 764400*a*y^3*z^3 + 
       119140*u*y^3*z^3 + 423920*w*y^3*z^3 + 119140*v*y^3*z^3 + 
       12775*y^4*z^3 + 384625920*a^3*z^4 - 87763200*a^2*u*z^4 + 
       110842620*a*u^2*z^4 - 12792185*u^3*z^4 + 10617600*a^2*w*z^4 - 
       173725440*a*u*w*z^4 + 11820900*u^2*w*z^4 + 108904320*a*w^2*z^4 - 
       2271360*u*w^2*z^4 - 9520000*w^3*z^4 - 403200*a^2*v*z^4 - 
       11562600*a*u*v*z^4 - 335055*u^2*v*z^4 + 3897600*a*w*v*z^4 + 
       420840*u*w*v*z^4 - 443520*w^2*v*z^4 - 3168900*a*v^2*z^4 + 
       467985*u*v^2*z^4 + 826980*w*v^2*z^4 + 12775*v^3*z^4 - 
       403200*a^2*y*z^4 - 11562600*a*u*y*z^4 - 335055*u^2*y*z^4 + 
       3897600*a*w*y*z^4 + 420840*u*w*y*z^4 - 443520*w^2*y*z^4 + 
       15687000*a*v*y*z^4 - 19530*u*v*y*z^4 - 1729560*w*v*y*z^4 - 
       595455*v^2*y*z^4 - 3168900*a*y^2*z^4 + 467985*u*y^2*z^4 + 
       826980*w*y^2*z^4 - 595455*v*y^2*z^4 + 12775*y^3*z^4 - 
       215185152*a^2*z^5 + 30138360*a*u*z^5 - 16723371*u^2*z^5 - 
       14622720*a*w*z^5 + 30756936*u*w*z^5 - 15437184*w^2*z^5 - 
       175560*a*v*z^5 + 2179086*u*v*z^5 - 671160*w*v*z^5 + 486213*v^2*z^5 - 
       175560*a*y*z^5 + 2179086*u*y*z^5 - 671160*w*y*z^5 - 2311218*v*y*z^5 + 
       486213*y^2*z^5 + 69200964*a*z^6 - 5301121*u*z^6 + 2680412*w*z^6 + 
       1071*v*z^6 + 1071*y*z^6 - 9511771*z^7)/(69672960*a^6) - 
     ((38394*a^7 - 48573*a^6*u + 145719*a^5*u^2 - 205065*a^4*u^3 + 
        211365*a^3*u^4 - 124719*a^2*u^5 + 42273*a*u^6 - 6113*u^7 - 
        74466*a^6*w - 56700*a^4*u^2*w - 12600*a^3*u^3*w - 5250*a^2*u^4*w - 
        2100*a*u^5*w + 259*u^6*w + 223398*a^5*w^2 - 56700*a^4*u*w^2 + 
        207900*a^3*u^2*w^2 - 92400*a^2*u^3*w^2 + 53025*a*u^4*w^2 - 
        8358*u^5*w^2 - 296730*a^4*w^3 - 12600*a^3*u*w^3 - 92400*a^2*u^2*w^3 + 
        3150*a*u^3*w^3 - 3640*u^4*w^3 + 309330*a^3*w^4 - 5250*a^2*u*w^4 + 
        53025*a*u^2*w^4 - 3640*u^3*w^4 - 181398*a^2*w^5 - 2100*a*u*w^5 - 
        8358*u^2*w^5 + 61866*a*w^6 + 259*u*w^6 - 8986*w^7 - 48573*a^6*v - 
        56700*a^4*w^2*v - 12600*a^3*w^3*v - 5250*a^2*w^4*v - 2100*a*w^5*v + 
        259*w^6*v + 145719*a^5*v^2 - 56700*a^4*w*v^2 + 207900*a^3*w^2*v^2 - 
        92400*a^2*w^3*v^2 + 53025*a*w^4*v^2 - 8358*w^5*v^2 - 205065*a^4*v^3 - 
        12600*a^3*w*v^3 - 92400*a^2*w^2*v^3 + 3150*a*w^3*v^3 - 3640*w^4*v^3 + 
        211365*a^3*v^4 - 5250*a^2*w*v^4 + 53025*a*w^2*v^4 - 3640*w^3*v^4 - 
        124719*a^2*v^5 - 2100*a*w*v^5 - 8358*w^2*v^5 + 42273*a*v^6 + 
        259*w*v^6 - 6113*v^7 - 48573*a^6*y - 56700*a^4*w^2*y - 
        12600*a^3*w^3*y - 5250*a^2*w^4*y - 2100*a*w^5*y + 259*w^6*y + 
        226800*a^4*w*v*y - 151200*a^3*w^2*v*y + 243600*a^2*w^3*v*y - 
        85050*a*w^4*v*y + 17262*w^5*v*y - 56700*a^4*v^2*y - 
        151200*a^3*w*v^2*y - 69300*a^2*w^2*v^2*y - 36750*a*w^3*v^2*y - 
        315*w^4*v^2*y - 12600*a^3*v^3*y + 243600*a^2*w*v^3*y - 
        36750*a*w^2*v^3*y + 25970*w^3*v^3*y - 5250*a^2*v^4*y - 
        85050*a*w*v^4*y - 315*w^2*v^4*y - 2100*a*v^5*y + 17262*w*v^5*y + 
        259*v^6*y + 145719*a^5*y^2 - 56700*a^4*w*y^2 + 207900*a^3*w^2*y^2 - 
        92400*a^2*w^3*y^2 + 53025*a*w^4*y^2 - 8358*w^5*y^2 - 
        56700*a^4*v*y^2 - 151200*a^3*w*v*y^2 - 69300*a^2*w^2*v*y^2 - 
        36750*a*w^3*v*y^2 - 315*w^4*v*y^2 + 207900*a^3*v^2*y^2 - 
        69300*a^2*w*v^2*y^2 + 179550*a*w^2*v^2*y^2 - 19950*w^3*v^2*y^2 - 
        92400*a^2*v^3*y^2 - 36750*a*w*v^3*y^2 - 19950*w^2*v^3*y^2 + 
        53025*a*v^4*y^2 - 315*w*v^4*y^2 - 8358*v^5*y^2 - 205065*a^4*y^3 - 
        12600*a^3*w*y^3 - 92400*a^2*w^2*y^3 + 3150*a*w^3*y^3 - 3640*w^4*y^3 - 
        12600*a^3*v*y^3 + 243600*a^2*w*v*y^3 - 36750*a*w^2*v*y^3 + 
        25970*w^3*v*y^3 - 92400*a^2*v^2*y^3 - 36750*a*w*v^2*y^3 - 
        19950*w^2*v^2*y^3 + 3150*a*v^3*y^3 + 25970*w*v^3*y^3 - 3640*v^4*y^3 + 
        211365*a^3*y^4 - 5250*a^2*w*y^4 + 53025*a*w^2*y^4 - 3640*w^3*y^4 - 
        5250*a^2*v*y^4 - 85050*a*w*v*y^4 - 315*w^2*v*y^4 + 53025*a*v^2*y^4 - 
        315*w*v^2*y^4 - 3640*v^3*y^4 - 124719*a^2*y^5 - 2100*a*w*y^5 - 
        8358*w^2*y^5 - 2100*a*v*y^5 + 17262*w*v*y^5 - 8358*v^2*y^5 + 
        42273*a*y^6 + 259*w*y^6 + 259*v*y^6 - 6113*y^7 - 48573*a^6*z - 
        56700*a^4*u^2*z - 12600*a^3*u^3*z - 5250*a^2*u^4*z - 2100*a*u^5*z + 
        259*u^6*z + 226800*a^4*u*w*z - 151200*a^3*u^2*w*z + 
        243600*a^2*u^3*w*z - 85050*a*u^4*w*z + 17262*u^5*w*z - 
        56700*a^4*w^2*z - 151200*a^3*u*w^2*z - 69300*a^2*u^2*w^2*z - 
        36750*a*u^3*w^2*z - 315*u^4*w^2*z - 12600*a^3*w^3*z + 
        243600*a^2*u*w^3*z - 36750*a*u^2*w^3*z + 25970*u^3*w^3*z - 
        5250*a^2*w^4*z - 85050*a*u*w^4*z - 315*u^2*w^4*z - 2100*a*w^5*z + 
        17262*u*w^5*z + 259*w^6*z + 145719*a^5*z^2 - 56700*a^4*u*z^2 + 
        207900*a^3*u^2*z^2 - 92400*a^2*u^3*z^2 + 53025*a*u^4*z^2 - 
        8358*u^5*z^2 - 56700*a^4*w*z^2 - 151200*a^3*u*w*z^2 - 
        69300*a^2*u^2*w*z^2 - 36750*a*u^3*w*z^2 - 315*u^4*w*z^2 + 
        207900*a^3*w^2*z^2 - 69300*a^2*u*w^2*z^2 + 179550*a*u^2*w^2*z^2 - 
        19950*u^3*w^2*z^2 - 92400*a^2*w^3*z^2 - 36750*a*u*w^3*z^2 - 
        19950*u^2*w^3*z^2 + 53025*a*w^4*z^2 - 315*u*w^4*z^2 - 8358*w^5*z^2 - 
        205065*a^4*z^3 - 12600*a^3*u*z^3 - 92400*a^2*u^2*z^3 + 
        3150*a*u^3*z^3 - 3640*u^4*z^3 - 12600*a^3*w*z^3 + 
        243600*a^2*u*w*z^3 - 36750*a*u^2*w*z^3 + 25970*u^3*w*z^3 - 
        92400*a^2*w^2*z^3 - 36750*a*u*w^2*z^3 - 19950*u^2*w^2*z^3 + 
        3150*a*w^3*z^3 + 25970*u*w^3*z^3 - 3640*w^4*z^3 + 211365*a^3*z^4 - 
        5250*a^2*u*z^4 + 53025*a*u^2*z^4 - 3640*u^3*z^4 - 5250*a^2*w*z^4 - 
        85050*a*u*w*z^4 - 315*u^2*w*z^4 + 53025*a*w^2*z^4 - 315*u*w^2*z^4 - 
        3640*w^3*z^4 - 124719*a^2*z^5 - 2100*a*u*z^5 - 8358*u^2*z^5 - 
        2100*a*w*z^5 + 17262*u*w*z^5 - 8358*w^2*z^5 + 42273*a*z^6 + 
        259*u*z^6 + 259*w*z^6 - 6113*z^7)*lnbar[a])/(68040*a^6) + 
     ((6*a^7 - 7*a^6*u + 21*a^5*u^2 - 35*a^4*u^3 + 35*a^3*u^4 - 21*a^2*u^5 + 
        7*a*u^6 - u^7 - 14*a^6*w + 42*a^5*w^2 - 70*a^4*w^3 + 70*a^3*w^4 - 
        42*a^2*w^5 + 14*a*w^6 - 2*w^7 - 7*a^6*v + 21*a^5*v^2 - 35*a^4*v^3 + 
        35*a^3*v^4 - 21*a^2*v^5 + 7*a*v^6 - v^7 - 7*a^6*y + 21*a^5*y^2 - 
        35*a^4*y^3 + 35*a^3*y^4 - 21*a^2*y^5 + 7*a*y^6 - y^7 - 7*a^6*z + 
        21*a^5*z^2 - 35*a^4*z^3 + 35*a^3*z^4 - 21*a^2*z^5 + 7*a*z^6 - z^7)*
       lnbar[a]^2)/(84*a^6) - ((4860*a^7 - 5670*a^6*u + 114156*a^5*u^2 - 
        124110*a^4*u^3 + 140280*a^3*u^4 - 76650*a^2*u^5 + 24885*a*u^6 - 
        3353*u^7 - 11340*a^6*w - 29106*a^5*u*w - 340200*a^4*u^2*w + 
        175560*a^3*u^3*w - 171570*a^2*u^4*w + 59535*a*u^5*w - 10094*u^6*w + 
        92232*a^5*w^2 - 56700*a^4*u*w^2 + 701820*a^3*u^2*w^2 - 
        176820*a^2*u^3*w^2 + 96075*a*u^4*w^2 - 12208*u^5*w^2 - 
        78120*a^4*w^3 + 5460*a^3*u*w^3 - 636720*a^2*u^2*w^3 + 
        78750*a*u^3*w^3 - 22575*u^4*w^3 + 72660*a^3*w^4 - 23520*a^2*u*w^4 + 
        317100*a*u^2*w^4 - 15890*u^3*w^4 - 24780*a^2*w^5 + 6720*a*u*w^5 - 
        62048*u^2*w^5 + 3780*a*w^6 - 1260*u*w^6 + 180*w^7 - 5670*a^6*v + 
        28350*a^4*u^2*v + 945*a*u^5*v - 189*u^6*v - 29106*a^5*w*v + 
        113400*a^4*u*w*v - 207900*a^3*u^2*w*v + 81900*a^2*u^3*w*v - 
        32025*a*u^4*w*v + 4648*u^5*w*v - 56700*a^4*w^2*v + 
        37800*a^3*u*w^2*v + 94500*a^2*u^2*w^2*v - 2100*a*u^3*w^2*v + 
        1190*u^4*w^2*v + 5460*a^3*w^3*v + 37800*a^2*u*w^3*v - 
        76650*a*u^2*w^3*v + 5110*u^3*w^3*v - 23520*a^2*w^4*v - 
        1050*a*u*w^4*v + 12950*u^2*w^4*v + 6720*a*w^5*v + 994*u*w^5*v - 
        1260*w^6*v + 114156*a^5*v^2 + 28350*a^4*u*v^2 - 75600*a^3*u^2*v^2 + 
        12600*a^2*u^3*v^2 - 4200*a*u^4*v^2 + 434*u^5*v^2 - 340200*a^4*w*v^2 - 
        207900*a^3*u*w*v^2 + 226800*a^2*u^2*w*v^2 - 35700*a*u^3*w*v^2 + 
        5530*u^4*w*v^2 + 701820*a^3*w^2*v^2 + 94500*a^2*u*w^2*v^2 - 
        126000*a*u^2*w^2*v^2 + 5600*u^3*w^2*v^2 - 636720*a^2*w^3*v^2 - 
        76650*a*u*w^3*v^2 + 36400*u^2*w^3*v^2 + 317100*a*w^4*v^2 + 
        12950*u*w^4*v^2 - 62048*w^5*v^2 - 124110*a^4*v^3 + 
        12600*a^2*u^2*v^3 + 175560*a^3*w*v^3 + 81900*a^2*u*w*v^3 - 
        35700*a*u^2*w*v^3 + 2520*u^3*w*v^3 - 176820*a^2*w^2*v^3 - 
        2100*a*u*w^2*v^3 + 5600*u^2*w^2*v^3 + 78750*a*w^3*v^3 + 
        5110*u*w^3*v^3 - 15890*w^4*v^3 + 140280*a^3*v^4 - 4200*a*u^2*v^4 - 
        171570*a^2*w*v^4 - 32025*a*u*w*v^4 + 5530*u^2*w*v^4 + 
        96075*a*w^2*v^4 + 1190*u*w^2*v^4 - 22575*w^3*v^4 - 76650*a^2*v^5 + 
        945*a*u*v^5 + 434*u^2*v^5 + 59535*a*w*v^5 + 4648*u*w*v^5 - 
        12208*w^2*v^5 + 24885*a*v^6 - 189*u*v^6 - 10094*w*v^6 - 3353*v^7 - 
        5670*a^6*y + 28350*a^4*u^2*y + 945*a*u^5*y - 189*u^6*y - 
        29106*a^5*w*y + 113400*a^4*u*w*y - 207900*a^3*u^2*w*y + 
        81900*a^2*u^3*w*y - 32025*a*u^4*w*y + 4648*u^5*w*y - 
        56700*a^4*w^2*y + 37800*a^3*u*w^2*y + 94500*a^2*u^2*w^2*y - 
        2100*a*u^3*w^2*y + 1190*u^4*w^2*y + 5460*a^3*w^3*y + 
        37800*a^2*u*w^3*y - 76650*a*u^2*w^3*y + 5110*u^3*w^3*y - 
        23520*a^2*w^4*y - 1050*a*u*w^4*y + 12950*u^2*w^4*y + 6720*a*w^5*y + 
        994*u*w^5*y - 1260*w^6*y - 165186*a^5*v*y - 113400*a^4*u*v*y + 
        189000*a^3*u^2*v*y - 50400*a^2*u^3*v*y + 16800*a*u^4*v*y - 
        2114*u^5*v*y + 712530*a^4*w*v*y + 151200*a^3*u*w*v*y - 
        302400*a^2*u^2*w*v*y + 35700*a*u^3*w*v*y - 5950*u^4*w*v*y - 
        1268820*a^3*w^2*v*y - 302400*a^2*u*w^2*v*y + 258300*a*u^2*w^2*v*y - 
        14420*u^3*w^2*v*y + 1275540*a^2*w^3*v*y + 117600*a*u*w^3*v*y - 
        63280*u^2*w^3*v*y - 618660*a*w^4*v*y - 27860*u*w^4*v*y + 
        122948*w^5*v*y + 85050*a^4*v^2*y + 56700*a^3*u*v^2*y - 
        37800*a^2*u^2*v^2*y + 6300*a*u^3*v^2*y - 840*u^4*v^2*y - 
        153720*a^3*w*v^2*y + 37800*a^2*u*w*v^2*y + 6300*a*u^2*w*v^2*y + 
        420*u^3*w*v^2*y + 146160*a^2*w^2*v^2*y + 40950*a*u*w^2*v^2*y - 
        8400*u^2*w^2*v^2*y - 77910*a*w^3*v^2*y + 14910*w^4*v^2*y - 
        240240*a^3*v^3*y - 56700*a^2*u*v^3*y + 21000*a*u^2*v^3*y - 
        1260*u^3*v^3*y + 349440*a^2*w*v^3*y + 4200*a*u*w*v^3*y - 
        5600*u^2*w*v^3*y - 262710*a*w^2*v^3*y - 14770*u*w^2*v^3*y + 
        64890*w^3*v^3*y + 133980*a^2*v^4*y + 18900*a*u*v^4*y - 
        2660*u^2*v^4*y - 82635*a*w*v^4*y + 1295*u*w*v^4*y + 30310*w^2*v^4*y - 
        57435*a*v^5*y - 3213*u*v^5*y + 16149*w*v^5*y + 9058*v^6*y + 
        114156*a^5*y^2 + 28350*a^4*u*y^2 - 75600*a^3*u^2*y^2 + 
        12600*a^2*u^3*y^2 - 4200*a*u^4*y^2 + 434*u^5*y^2 - 340200*a^4*w*y^2 - 
        207900*a^3*u*w*y^2 + 226800*a^2*u^2*w*y^2 - 35700*a*u^3*w*y^2 + 
        5530*u^4*w*y^2 + 701820*a^3*w^2*y^2 + 94500*a^2*u*w^2*y^2 - 
        126000*a*u^2*w^2*y^2 + 5600*u^3*w^2*y^2 - 636720*a^2*w^3*y^2 - 
        76650*a*u*w^3*y^2 + 36400*u^2*w^3*y^2 + 317100*a*w^4*y^2 + 
        12950*u*w^4*y^2 - 62048*w^5*y^2 + 85050*a^4*v*y^2 + 
        56700*a^3*u*v*y^2 - 37800*a^2*u^2*v*y^2 + 6300*a*u^3*v*y^2 - 
        840*u^4*v*y^2 - 153720*a^3*w*v*y^2 + 37800*a^2*u*w*v*y^2 + 
        6300*a*u^2*w*v*y^2 + 420*u^3*w*v*y^2 + 146160*a^2*w^2*v*y^2 + 
        40950*a*u*w^2*v*y^2 - 8400*u^2*w^2*v*y^2 - 77910*a*w^3*v*y^2 + 
        14910*w^4*v*y^2 + 210420*a^3*v^2*y^2 - 6300*a*u^2*v^2*y^2 - 
        477540*a^2*w*v^2*y^2 - 69300*a*u*w*v^2*y^2 + 11760*u^2*w*v^2*y^2 + 
        323820*a*w^2*v^2*y^2 + 5880*u*w^2*v^2*y^2 - 88200*w^3*v^2*y^2 - 
        25620*a^2*v^3*y^2 + 9450*a*u*v^3*y^2 - 700*u^2*v^3*y^2 + 
        74340*a*w*v^3*y^2 + 8050*u*w*v^3*y^2 - 11830*w^2*v^3*y^2 + 
        32025*a*v^4*y^2 - 945*u*v^4*y^2 - 30660*w*v^4*y^2 - 3318*v^5*y^2 - 
        124110*a^4*y^3 + 12600*a^2*u^2*y^3 + 175560*a^3*w*y^3 + 
        81900*a^2*u*w*y^3 - 35700*a*u^2*w*y^3 + 2520*u^3*w*y^3 - 
        176820*a^2*w^2*y^3 - 2100*a*u*w^2*y^3 + 5600*u^2*w^2*y^3 + 
        78750*a*w^3*y^3 + 5110*u*w^3*y^3 - 15890*w^4*y^3 - 240240*a^3*v*y^3 - 
        56700*a^2*u*v*y^3 + 21000*a*u^2*v*y^3 - 1260*u^3*v*y^3 + 
        349440*a^2*w*v*y^3 + 4200*a*u*w*v*y^3 - 5600*u^2*w*v*y^3 - 
        262710*a*w^2*v*y^3 - 14770*u*w^2*v*y^3 + 64890*w^3*v*y^3 - 
        25620*a^2*v^2*y^3 + 9450*a*u*v^2*y^3 - 700*u^2*v^2*y^3 + 
        74340*a*w*v^2*y^3 + 8050*u*w*v^2*y^3 - 11830*w^2*v^2*y^3 - 
        56700*a*v^3*y^3 - 3780*u*v^3*y^3 + 18620*w*v^3*y^3 + 5705*v^4*y^3 + 
        140280*a^3*y^4 - 4200*a*u^2*y^4 - 171570*a^2*w*y^4 - 
        32025*a*u*w*y^4 + 5530*u^2*w*y^4 + 96075*a*w^2*y^4 + 1190*u*w^2*y^4 - 
        22575*w^3*y^4 + 133980*a^2*v*y^4 + 18900*a*u*v*y^4 - 2660*u^2*v*y^4 - 
        82635*a*w*v*y^4 + 1295*u*w*v*y^4 + 30310*w^2*v*y^4 + 
        32025*a*v^2*y^4 - 945*u*v^2*y^4 - 30660*w*v^2*y^4 + 5705*v^3*y^4 - 
        76650*a^2*y^5 + 945*a*u*y^5 + 434*u^2*y^5 + 59535*a*w*y^5 + 
        4648*u*w*y^5 - 12208*w^2*y^5 - 57435*a*v*y^5 - 3213*u*v*y^5 + 
        16149*w*v*y^5 - 3318*v^2*y^5 + 24885*a*y^6 - 189*u*y^6 - 
        10094*w*y^6 + 9058*v*y^6 - 3353*y^7 - 5670*a^6*z - 165186*a^5*u*z + 
        85050*a^4*u^2*z - 240240*a^3*u^3*z + 133980*a^2*u^4*z - 
        57435*a*u^5*z + 9058*u^6*z - 29106*a^5*w*z + 712530*a^4*u*w*z - 
        153720*a^3*u^2*w*z + 349440*a^2*u^3*w*z - 82635*a*u^4*w*z + 
        16149*u^5*w*z - 56700*a^4*w^2*z - 1268820*a^3*u*w^2*z + 
        146160*a^2*u^2*w^2*z - 262710*a*u^3*w^2*z + 30310*u^4*w^2*z + 
        5460*a^3*w^3*z + 1275540*a^2*u*w^3*z - 77910*a*u^2*w^3*z + 
        64890*u^3*w^3*z - 23520*a^2*w^4*z - 618660*a*u*w^4*z + 
        14910*u^2*w^4*z + 6720*a*w^5*z + 122948*u*w^5*z - 1260*w^6*z - 
        113400*a^4*u*v*z + 56700*a^3*u^2*v*z - 56700*a^2*u^3*v*z + 
        18900*a*u^4*v*z - 3213*u^5*v*z + 113400*a^4*w*v*z + 
        151200*a^3*u*w*v*z + 37800*a^2*u^2*w*v*z + 4200*a*u^3*w*v*z + 
        1295*u^4*w*v*z + 37800*a^3*w^2*v*z - 302400*a^2*u*w^2*v*z + 
        40950*a*u^2*w^2*v*z - 14770*u^3*w^2*v*z + 37800*a^2*w^3*v*z + 
        117600*a*u*w^3*v*z - 1050*a*w^4*v*z - 27860*u*w^4*v*z + 994*w^5*v*z + 
        28350*a^4*v^2*z + 189000*a^3*u*v^2*z - 37800*a^2*u^2*v^2*z + 
        21000*a*u^3*v^2*z - 2660*u^4*v^2*z - 207900*a^3*w*v^2*z - 
        302400*a^2*u*w*v^2*z + 6300*a*u^2*w*v^2*z - 5600*u^3*w*v^2*z + 
        94500*a^2*w^2*v^2*z + 258300*a*u*w^2*v^2*z - 8400*u^2*w^2*v^2*z - 
        76650*a*w^3*v^2*z - 63280*u*w^3*v^2*z + 12950*w^4*v^2*z - 
        50400*a^2*u*v^3*z + 6300*a*u^2*v^3*z - 1260*u^3*v^3*z + 
        81900*a^2*w*v^3*z + 35700*a*u*w*v^3*z + 420*u^2*w*v^3*z - 
        2100*a*w^2*v^3*z - 14420*u*w^2*v^3*z + 5110*w^3*v^3*z + 
        16800*a*u*v^4*z - 840*u^2*v^4*z - 32025*a*w*v^4*z - 5950*u*w*v^4*z + 
        1190*w^2*v^4*z + 945*a*v^5*z - 2114*u*v^5*z + 4648*w*v^5*z - 
        189*v^6*z - 113400*a^4*u*y*z + 56700*a^3*u^2*y*z - 
        56700*a^2*u^3*y*z + 18900*a*u^4*y*z - 3213*u^5*y*z + 
        113400*a^4*w*y*z + 151200*a^3*u*w*y*z + 37800*a^2*u^2*w*y*z + 
        4200*a*u^3*w*y*z + 1295*u^4*w*y*z + 37800*a^3*w^2*y*z - 
        302400*a^2*u*w^2*y*z + 40950*a*u^2*w^2*y*z - 14770*u^3*w^2*y*z + 
        37800*a^2*w^3*y*z + 117600*a*u*w^3*y*z - 1050*a*w^4*y*z - 
        27860*u*w^4*y*z + 994*w^5*y*z - 113400*a^4*v*y*z - 
        302400*a^3*u*v*y*z + 37800*a^2*u^2*v*y*z - 27300*a*u^3*v*y*z + 
        3080*u^4*v*y*z + 151200*a^3*w*v*y*z + 604800*a^2*u*w*v*y*z - 
        44100*a*u^2*w*v*y*z + 15260*u^3*w*v*y*z - 302400*a^2*w^2*v*y*z - 
        428400*a*u*w^2*v*y*z + 8400*u^2*w^2*v*y*z + 117600*a*w^3*v*y*z + 
        120400*u*w^3*v*y*z - 27860*w^4*v*y*z + 56700*a^3*v^2*y*z + 
        37800*a^2*u*v^2*y*z + 420*u^3*v^2*y*z + 37800*a^2*w*v^2*y*z - 
        44100*a*u*w*v^2*y*z + 2520*u^2*w*v^2*y*z + 40950*a*w^2*v^2*y*z + 
        8400*u*w^2*v^2*y*z - 56700*a^2*v^3*y*z - 27300*a*u*v^3*y*z + 
        420*u^2*v^3*y*z + 4200*a*w*v^3*y*z + 15260*u*w*v^3*y*z - 
        14770*w^2*v^3*y*z + 18900*a*v^4*y*z + 3080*u*v^4*y*z + 
        1295*w*v^4*y*z - 3213*v^5*y*z + 28350*a^4*y^2*z + 
        189000*a^3*u*y^2*z - 37800*a^2*u^2*y^2*z + 21000*a*u^3*y^2*z - 
        2660*u^4*y^2*z - 207900*a^3*w*y^2*z - 302400*a^2*u*w*y^2*z + 
        6300*a*u^2*w*y^2*z - 5600*u^3*w*y^2*z + 94500*a^2*w^2*y^2*z + 
        258300*a*u*w^2*y^2*z - 8400*u^2*w^2*y^2*z - 76650*a*w^3*y^2*z - 
        63280*u*w^3*y^2*z + 12950*w^4*y^2*z + 56700*a^3*v*y^2*z + 
        37800*a^2*u*v*y^2*z + 420*u^3*v*y^2*z + 37800*a^2*w*v*y^2*z - 
        44100*a*u*w*v*y^2*z + 2520*u^2*w*v*y^2*z + 40950*a*w^2*v*y^2*z + 
        8400*u*w^2*v*y^2*z + 25200*a*u*v^2*y^2*z - 1260*u^2*v^2*y^2*z - 
        69300*a*w*v^2*y^2*z - 14280*u*w*v^2*y^2*z + 5880*w^2*v^2*y^2*z + 
        9450*a*v^3*y^2*z - 980*u*v^3*y^2*z + 8050*w*v^3*y^2*z - 
        945*v^4*y^2*z - 50400*a^2*u*y^3*z + 6300*a*u^2*y^3*z - 
        1260*u^3*y^3*z + 81900*a^2*w*y^3*z + 35700*a*u*w*y^3*z + 
        420*u^2*w*y^3*z - 2100*a*w^2*y^3*z - 14420*u*w^2*y^3*z + 
        5110*w^3*y^3*z - 56700*a^2*v*y^3*z - 27300*a*u*v*y^3*z + 
        420*u^2*v*y^3*z + 4200*a*w*v*y^3*z + 15260*u*w*v*y^3*z - 
        14770*w^2*v*y^3*z + 9450*a*v^2*y^3*z - 980*u*v^2*y^3*z + 
        8050*w*v^2*y^3*z - 3780*v^3*y^3*z + 16800*a*u*y^4*z - 840*u^2*y^4*z - 
        32025*a*w*y^4*z - 5950*u*w*y^4*z + 1190*w^2*y^4*z + 18900*a*v*y^4*z + 
        3080*u*v*y^4*z + 1295*w*v*y^4*z - 945*v^2*y^4*z + 945*a*y^5*z - 
        2114*u*y^5*z + 4648*w*y^5*z - 3213*v*y^5*z - 189*y^6*z + 
        114156*a^5*z^2 + 85050*a^4*u*z^2 + 210420*a^3*u^2*z^2 - 
        25620*a^2*u^3*z^2 + 32025*a*u^4*z^2 - 3318*u^5*z^2 - 
        340200*a^4*w*z^2 - 153720*a^3*u*w*z^2 - 477540*a^2*u^2*w*z^2 + 
        74340*a*u^3*w*z^2 - 30660*u^4*w*z^2 + 701820*a^3*w^2*z^2 + 
        146160*a^2*u*w^2*z^2 + 323820*a*u^2*w^2*z^2 - 11830*u^3*w^2*z^2 - 
        636720*a^2*w^3*z^2 - 77910*a*u*w^3*z^2 - 88200*u^2*w^3*z^2 + 
        317100*a*w^4*z^2 + 14910*u*w^4*z^2 - 62048*w^5*z^2 + 
        28350*a^4*v*z^2 + 56700*a^3*u*v*z^2 + 9450*a*u^3*v*z^2 - 
        945*u^4*v*z^2 - 207900*a^3*w*v*z^2 + 37800*a^2*u*w*v*z^2 - 
        69300*a*u^2*w*v*z^2 + 8050*u^3*w*v*z^2 + 94500*a^2*w^2*v*z^2 + 
        40950*a*u*w^2*v*z^2 + 5880*u^2*w^2*v*z^2 - 76650*a*w^3*v*z^2 + 
        12950*w^4*v*z^2 - 75600*a^3*v^2*z^2 - 37800*a^2*u*v^2*z^2 - 
        6300*a*u^2*v^2*z^2 - 700*u^3*v^2*z^2 + 226800*a^2*w*v^2*z^2 + 
        6300*a*u*w*v^2*z^2 + 11760*u^2*w*v^2*z^2 - 126000*a*w^2*v^2*z^2 - 
        8400*u*w^2*v^2*z^2 + 36400*w^3*v^2*z^2 + 12600*a^2*v^3*z^2 + 
        6300*a*u*v^3*z^2 - 35700*a*w*v^3*z^2 + 420*u*w*v^3*z^2 + 
        5600*w^2*v^3*z^2 - 4200*a*v^4*z^2 - 840*u*v^4*z^2 + 5530*w*v^4*z^2 + 
        434*v^5*z^2 + 28350*a^4*y*z^2 + 56700*a^3*u*y*z^2 + 
        9450*a*u^3*y*z^2 - 945*u^4*y*z^2 - 207900*a^3*w*y*z^2 + 
        37800*a^2*u*w*y*z^2 - 69300*a*u^2*w*y*z^2 + 8050*u^3*w*y*z^2 + 
        94500*a^2*w^2*y*z^2 + 40950*a*u*w^2*y*z^2 + 5880*u^2*w^2*y*z^2 - 
        76650*a*w^3*y*z^2 + 12950*w^4*y*z^2 + 189000*a^3*v*y*z^2 + 
        37800*a^2*u*v*y*z^2 + 25200*a*u^2*v*y*z^2 - 980*u^3*v*y*z^2 - 
        302400*a^2*w*v*y*z^2 - 44100*a*u*w*v*y*z^2 - 14280*u^2*w*v*y*z^2 + 
        258300*a*w^2*v*y*z^2 + 8400*u*w^2*v*y*z^2 - 63280*w^3*v*y*z^2 - 
        37800*a^2*v^2*y*z^2 - 1260*u^2*v^2*y*z^2 + 6300*a*w*v^2*y*z^2 + 
        2520*u*w*v^2*y*z^2 - 8400*w^2*v^2*y*z^2 + 21000*a*v^3*y*z^2 + 
        420*u*v^3*y*z^2 - 5600*w*v^3*y*z^2 - 2660*v^4*y*z^2 - 
        75600*a^3*y^2*z^2 - 37800*a^2*u*y^2*z^2 - 6300*a*u^2*y^2*z^2 - 
        700*u^3*y^2*z^2 + 226800*a^2*w*y^2*z^2 + 6300*a*u*w*y^2*z^2 + 
        11760*u^2*w*y^2*z^2 - 126000*a*w^2*y^2*z^2 - 8400*u*w^2*y^2*z^2 + 
        36400*w^3*y^2*z^2 - 37800*a^2*v*y^2*z^2 - 1260*u^2*v*y^2*z^2 + 
        6300*a*w*v*y^2*z^2 + 2520*u*w*v*y^2*z^2 - 8400*w^2*v*y^2*z^2 - 
        6300*a*v^2*y^2*z^2 - 1260*u*v^2*y^2*z^2 + 11760*w*v^2*y^2*z^2 - 
        700*v^3*y^2*z^2 + 12600*a^2*y^3*z^2 + 6300*a*u*y^3*z^2 - 
        35700*a*w*y^3*z^2 + 420*u*w*y^3*z^2 + 5600*w^2*y^3*z^2 + 
        21000*a*v*y^3*z^2 + 420*u*v*y^3*z^2 - 5600*w*v*y^3*z^2 - 
        700*v^2*y^3*z^2 - 4200*a*y^4*z^2 - 840*u*y^4*z^2 + 5530*w*y^4*z^2 - 
        2660*v*y^4*z^2 + 434*y^5*z^2 - 124110*a^4*z^3 - 240240*a^3*u*z^3 - 
        25620*a^2*u^2*z^3 - 56700*a*u^3*z^3 + 5705*u^4*z^3 + 
        175560*a^3*w*z^3 + 349440*a^2*u*w*z^3 + 74340*a*u^2*w*z^3 + 
        18620*u^3*w*z^3 - 176820*a^2*w^2*z^3 - 262710*a*u*w^2*z^3 - 
        11830*u^2*w^2*z^3 + 78750*a*w^3*z^3 + 64890*u*w^3*z^3 - 
        15890*w^4*z^3 - 56700*a^2*u*v*z^3 + 9450*a*u^2*v*z^3 - 
        3780*u^3*v*z^3 + 81900*a^2*w*v*z^3 + 4200*a*u*w*v*z^3 + 
        8050*u^2*w*v*z^3 - 2100*a*w^2*v*z^3 - 14770*u*w^2*v*z^3 + 
        5110*w^3*v*z^3 + 12600*a^2*v^2*z^3 + 21000*a*u*v^2*z^3 - 
        700*u^2*v^2*z^3 - 35700*a*w*v^2*z^3 - 5600*u*w*v^2*z^3 + 
        5600*w^2*v^2*z^3 - 1260*u*v^3*z^3 + 2520*w*v^3*z^3 - 
        56700*a^2*u*y*z^3 + 9450*a*u^2*y*z^3 - 3780*u^3*y*z^3 + 
        81900*a^2*w*y*z^3 + 4200*a*u*w*y*z^3 + 8050*u^2*w*y*z^3 - 
        2100*a*w^2*y*z^3 - 14770*u*w^2*y*z^3 + 5110*w^3*y*z^3 - 
        50400*a^2*v*y*z^3 - 27300*a*u*v*y*z^3 - 980*u^2*v*y*z^3 + 
        35700*a*w*v*y*z^3 + 15260*u*w*v*y*z^3 - 14420*w^2*v*y*z^3 + 
        6300*a*v^2*y*z^3 + 420*u*v^2*y*z^3 + 420*w*v^2*y*z^3 - 
        1260*v^3*y*z^3 + 12600*a^2*y^2*z^3 + 21000*a*u*y^2*z^3 - 
        700*u^2*y^2*z^3 - 35700*a*w*y^2*z^3 - 5600*u*w*y^2*z^3 + 
        5600*w^2*y^2*z^3 + 6300*a*v*y^2*z^3 + 420*u*v*y^2*z^3 + 
        420*w*v*y^2*z^3 - 1260*u*y^3*z^3 + 2520*w*y^3*z^3 - 1260*v*y^3*z^3 + 
        140280*a^3*z^4 + 133980*a^2*u*z^4 + 32025*a*u^2*z^4 + 5705*u^3*z^4 - 
        171570*a^2*w*z^4 - 82635*a*u*w*z^4 - 30660*u^2*w*z^4 + 
        96075*a*w^2*z^4 + 30310*u*w^2*z^4 - 22575*w^3*z^4 + 18900*a*u*v*z^4 - 
        945*u^2*v*z^4 - 32025*a*w*v*z^4 + 1295*u*w*v*z^4 + 1190*w^2*v*z^4 - 
        4200*a*v^2*z^4 - 2660*u*v^2*z^4 + 5530*w*v^2*z^4 + 18900*a*u*y*z^4 - 
        945*u^2*y*z^4 - 32025*a*w*y*z^4 + 1295*u*w*y*z^4 + 1190*w^2*y*z^4 + 
        16800*a*v*y*z^4 + 3080*u*v*y*z^4 - 5950*w*v*y*z^4 - 840*v^2*y*z^4 - 
        4200*a*y^2*z^4 - 2660*u*y^2*z^4 + 5530*w*y^2*z^4 - 840*v*y^2*z^4 - 
        76650*a^2*z^5 - 57435*a*u*z^5 - 3318*u^2*z^5 + 59535*a*w*z^5 + 
        16149*u*w*z^5 - 12208*w^2*z^5 + 945*a*v*z^5 - 3213*u*v*z^5 + 
        4648*w*v*z^5 + 434*v^2*z^5 + 945*a*y*z^5 - 3213*u*y*z^5 + 
        4648*w*y*z^5 - 2114*v*y*z^5 + 434*y^2*z^5 + 24885*a*z^6 + 
        9058*u*z^6 - 10094*w*z^6 - 189*v*z^6 - 189*y*z^6 - 3353*z^7)*Ls[2])/
      (11340*Sqrt[3]*a^6) + (2*(81*a^5*u^2 - 135*a^4*u^3 + 180*a^3*u^4 - 
        120*a^2*u^5 + 45*a*u^6 - 7*u^7 - 81*a^5*u*w - 90*a^3*u^3*w + 
        30*a^2*u^4*w - 15*a*u^5*w + 2*u^6*w + 162*a^5*w^2 + 270*a^3*u^2*w^2 - 
        120*a^2*u^3*w^2 + 75*a*u^4*w^2 - 12*u^5*w^2 - 270*a^4*w^3 - 
        90*a^3*u*w^3 - 120*a^2*u^2*w^3 - 5*u^4*w^3 + 360*a^3*w^4 + 
        30*a^2*u*w^4 + 75*a*u^2*w^4 - 5*u^3*w^4 - 240*a^2*w^5 - 15*a*u*w^5 - 
        12*u^2*w^5 + 90*a*w^6 + 2*u*w^6 - 14*w^7 - 81*a^5*w*v - 
        90*a^3*w^3*v + 30*a^2*w^4*v - 15*a*w^5*v + 2*w^6*v + 81*a^5*v^2 + 
        270*a^3*w^2*v^2 - 120*a^2*w^3*v^2 + 75*a*w^4*v^2 - 12*w^5*v^2 - 
        135*a^4*v^3 - 90*a^3*w*v^3 - 120*a^2*w^2*v^3 - 5*w^4*v^3 + 
        180*a^3*v^4 + 30*a^2*w*v^4 + 75*a*w^2*v^4 - 5*w^3*v^4 - 120*a^2*v^5 - 
        15*a*w*v^5 - 12*w^2*v^5 + 45*a*v^6 + 2*w*v^6 - 7*v^7 - 81*a^5*w*y - 
        90*a^3*w^3*y + 30*a^2*w^4*y - 15*a*w^5*y + 2*w^6*y - 81*a^5*v*y + 
        405*a^4*w*v*y - 270*a^3*w^2*v*y + 390*a^2*w^3*v*y - 135*a*w^4*v*y + 
        27*w^5*v*y - 270*a^3*w*v^2*y - 90*a^2*w^2*v^2*y - 60*a*w^3*v^2*y - 
        90*a^3*v^3*y + 390*a^2*w*v^3*y - 60*a*w^2*v^3*y + 40*w^3*v^3*y + 
        30*a^2*v^4*y - 135*a*w*v^4*y - 15*a*v^5*y + 27*w*v^5*y + 2*v^6*y + 
        81*a^5*y^2 + 270*a^3*w^2*y^2 - 120*a^2*w^3*y^2 + 75*a*w^4*y^2 - 
        12*w^5*y^2 - 270*a^3*w*v*y^2 - 90*a^2*w^2*v*y^2 - 60*a*w^3*v*y^2 + 
        270*a^3*v^2*y^2 - 90*a^2*w*v^2*y^2 + 270*a*w^2*v^2*y^2 - 
        30*w^3*v^2*y^2 - 120*a^2*v^3*y^2 - 60*a*w*v^3*y^2 - 30*w^2*v^3*y^2 + 
        75*a*v^4*y^2 - 12*v^5*y^2 - 135*a^4*y^3 - 90*a^3*w*y^3 - 
        120*a^2*w^2*y^3 - 5*w^4*y^3 - 90*a^3*v*y^3 + 390*a^2*w*v*y^3 - 
        60*a*w^2*v*y^3 + 40*w^3*v*y^3 - 120*a^2*v^2*y^3 - 60*a*w*v^2*y^3 - 
        30*w^2*v^2*y^3 + 40*w*v^3*y^3 - 5*v^4*y^3 + 180*a^3*y^4 + 
        30*a^2*w*y^4 + 75*a*w^2*y^4 - 5*w^3*y^4 + 30*a^2*v*y^4 - 
        135*a*w*v*y^4 + 75*a*v^2*y^4 - 5*v^3*y^4 - 120*a^2*y^5 - 15*a*w*y^5 - 
        12*w^2*y^5 - 15*a*v*y^5 + 27*w*v*y^5 - 12*v^2*y^5 + 45*a*y^6 + 
        2*w*y^6 + 2*v*y^6 - 7*y^7 - 81*a^5*u*z - 90*a^3*u^3*z + 
        30*a^2*u^4*z - 15*a*u^5*z + 2*u^6*z - 81*a^5*w*z + 405*a^4*u*w*z - 
        270*a^3*u^2*w*z + 390*a^2*u^3*w*z - 135*a*u^4*w*z + 27*u^5*w*z - 
        270*a^3*u*w^2*z - 90*a^2*u^2*w^2*z - 60*a*u^3*w^2*z - 90*a^3*w^3*z + 
        390*a^2*u*w^3*z - 60*a*u^2*w^3*z + 40*u^3*w^3*z + 30*a^2*w^4*z - 
        135*a*u*w^4*z - 15*a*w^5*z + 27*u*w^5*z + 2*w^6*z + 81*a^5*z^2 + 
        270*a^3*u^2*z^2 - 120*a^2*u^3*z^2 + 75*a*u^4*z^2 - 12*u^5*z^2 - 
        270*a^3*u*w*z^2 - 90*a^2*u^2*w*z^2 - 60*a*u^3*w*z^2 + 
        270*a^3*w^2*z^2 - 90*a^2*u*w^2*z^2 + 270*a*u^2*w^2*z^2 - 
        30*u^3*w^2*z^2 - 120*a^2*w^3*z^2 - 60*a*u*w^3*z^2 - 30*u^2*w^3*z^2 + 
        75*a*w^4*z^2 - 12*w^5*z^2 - 135*a^4*z^3 - 90*a^3*u*z^3 - 
        120*a^2*u^2*z^3 - 5*u^4*z^3 - 90*a^3*w*z^3 + 390*a^2*u*w*z^3 - 
        60*a*u^2*w*z^3 + 40*u^3*w*z^3 - 120*a^2*w^2*z^3 - 60*a*u*w^2*z^3 - 
        30*u^2*w^2*z^3 + 40*u*w^3*z^3 - 5*w^4*z^3 + 180*a^3*z^4 + 
        30*a^2*u*z^4 + 75*a*u^2*z^4 - 5*u^3*z^4 + 30*a^2*w*z^4 - 
        135*a*u*w*z^4 + 75*a*w^2*z^4 - 5*w^3*z^4 - 120*a^2*z^5 - 15*a*u*z^5 - 
        12*u^2*z^5 - 15*a*w*z^5 + 27*u*w*z^5 - 12*w^2*z^5 + 45*a*z^6 + 
        2*u*z^6 + 2*w*z^6 - 7*z^7)*lnbar[a]*Ls[2])/(81*Sqrt[3]*a^6) + 
     ((21897216*a^5*u^2 + 15759360*a^4*u^3 - 14480640*a^3*u^4 + 
        16185600*a^2*u^5 - 6375780*a*u^6 + 1092147*u^7 - 
        282009600*a^4*u^2*w + 198512640*a^3*u^3*w - 178917120*a^2*u^4*w + 
        66028800*a*u^5*w - 11238204*u^6*w + 449003520*a^3*u^2*w^2 - 
        83496960*a^2*u^3*w^2 + 51972480*a*u^4*w^2 - 5878912*u^5*w^2 - 
        487342080*a^2*u^2*w^3 + 67307520*a*u^3*w^3 - 19084672*u^4*w^3 + 
        237281280*a*u^2*w^4 - 11331584*u^3*w^4 - 47882240*u^2*w^5 + 
        51757056*a^5*u*v - 15759360*a^4*u^2*v + 36633600*a^3*u^3*v - 
        17890560*a^2*u^4*v + 6575880*a*u^5*v - 940455*u^6*v + 
        86261760*a^4*u*w*v - 198512640*a^3*u^2*w*v + 78382080*a^2*u^3*w*v - 
        32801280*a*u^4*w*v + 4840312*u^5*w*v + 57507840*a^3*u*w^2*v + 
        83496960*a^2*u^2*w^2*v - 852480*a*u^3*w^2*v + 1278080*u^4*w^2*v + 
        19169280*a^2*u*w^3*v - 67307520*a*u^2*w^3*v + 4430336*u^3*w^3*v + 
        3194880*a*u*w^4*v + 11331584*u^2*w^4*v + 212992*u*w^5*v + 
        21897216*a^5*v^2 - 15759360*a^4*u*v^2 - 44305920*a^3*u^2*v^2 + 
        1704960*a^2*u^3*v^2 - 1078620*a*u^4*v^2 + 6035*u^5*v^2 - 
        282009600*a^4*w*v^2 - 198512640*a^3*u*w*v^2 + 201070080*a^2*u^2*w*
         v^2 - 33227520*a*u^3*w*v^2 + 5231740*u^4*w*v^2 + 
        449003520*a^3*w^2*v^2 + 83496960*a^2*u*w^2*v^2 - 
        102240000*a*u^2*w^2*v^2 + 4600832*u^3*w^2*v^2 - 
        487342080*a^2*w^3*v^2 - 67307520*a*u*w^3*v^2 + 29308672*u^2*w^3*v^2 + 
        237281280*a*w^4*v^2 + 11331584*u*w^4*v^2 - 47882240*w^5*v^2 + 
        15759360*a^4*v^3 + 36633600*a^3*u*v^3 + 1704960*a^2*u^2*v^3 + 
        1757040*a*u^3*v^3 - 157727*u^4*v^3 + 198512640*a^3*w*v^3 + 
        78382080*a^2*u*w*v^3 - 33227520*a*u^2*w*v^3 + 2332304*u^3*w*v^3 - 
        83496960*a^2*w^2*v^3 - 852480*a*u*w^2*v^3 + 4600832*u^2*w^2*v^3 + 
        67307520*a*w^3*v^3 + 4430336*u*w^3*v^3 - 11331584*w^4*v^3 - 
        14480640*a^3*v^4 - 17890560*a^2*u*v^4 - 1078620*a*u^2*v^4 - 
        157727*u^3*v^4 - 178917120*a^2*w*v^4 - 32801280*a*u*w*v^4 + 
        5231740*u^2*w*v^4 + 51972480*a*w^2*v^4 + 1278080*u*w^2*v^4 - 
        19084672*w^3*v^4 + 16185600*a^2*v^5 + 6575880*a*u*v^5 + 
        6035*u^2*v^5 + 66028800*a*w*v^5 + 4840312*u*w*v^5 - 5878912*w^2*v^5 - 
        6375780*a*v^6 - 940455*u*v^6 - 11238204*w*v^6 + 1092147*v^7 + 
        51757056*a^5*u*y - 15759360*a^4*u^2*y + 36633600*a^3*u^3*y - 
        17890560*a^2*u^4*y + 6575880*a*u^5*y - 940455*u^6*y + 
        86261760*a^4*u*w*y - 198512640*a^3*u^2*w*y + 78382080*a^2*u^3*w*y - 
        32801280*a*u^4*w*y + 4840312*u^5*w*y + 57507840*a^3*u*w^2*y + 
        83496960*a^2*u^2*w^2*y - 852480*a*u^3*w^2*y + 1278080*u^4*w^2*y + 
        19169280*a^2*u*w^3*y - 67307520*a*u^2*w^3*y + 4430336*u^3*w^3*y + 
        3194880*a*u*w^4*y + 11331584*u^2*w^4*y + 212992*u*w^5*y - 
        147308544*a^5*v*y - 141004800*a^4*u*v*y + 161879040*a^3*u^2*v*y - 
        40896000*a^2*u^3*v*y + 11794920*a*u^4*v*y - 1337918*u^5*v*y + 
        391495680*a^4*w*v*y + 166993920*a^3*u*w*v*y - 245376000*a^2*u^2*w*v*
         y + 34080000*a*u^3*w*v*y - 5447464*u^4*w*v*y - 
        1013022720*a^3*w^2*v*y - 282009600*a^2*u*w^2*v*y + 
        202775040*a*u^2*w^2*v*y - 11246336*u^3*w^2*v*y + 
        936345600*a^2*w^3*v*y + 109056000*a*u*w^3*v*y - 
        49756672*u^2*w^3*v*y - 480952320*a*w^4*v*y - 24793088*u*w^4*v*y + 
        95338496*w^5*v*y + 156764160*a^4*v^2*y + 78382080*a^3*u*v^2*y - 
        39191040*a^2*u^2*v^2*y + 6123600*a*u^3*v^2*y - 688905*u^4*v^2*y + 
        31518720*a^3*w*v^2*y + 36633600*a^2*u*w*v^2*y + 
        852480*a*u^2*w*v^2*y + 351408*u^3*w*v^2*y + 198512640*a^2*w^2*v^2*y + 
        39191040*a*u*w^2*v^2*y - 6645504*u^2*w^2*v^2*y - 
        41748480*a*w^3*v^2*y - 170496*u*w^3*v^2*y + 13461504*w^4*v^2*y - 
        276894720*a^3*v^3*y - 79234560*a^2*u*v^3*y + 22737360*a*u^2*v^3*y - 
        1413764*u^3*v^3*y + 130360320*a^2*w*v^3*y + 8520960*a*u*w*v^3*y - 
        4249424*u^2*w*v^3*y - 241113600*a*w^2*v^3*y - 15506176*u*w^2*v^3*y + 
        45496832*w^3*v^3*y + 177212160*a^2*v^4*y + 26065320*a*u*v^4*y - 
        3021209*u^2*v^4*y - 10652160*a*w*v^4*y + 1027544*u*w*v^4*y + 
        32119936*w^2*v^4*y - 73297080*a*v^5*y - 4447614*u*v^5*y + 
        3477624*w*v^5*y + 11849865*v^6*y + 21897216*a^5*y^2 - 
        15759360*a^4*u*y^2 - 44305920*a^3*u^2*y^2 + 1704960*a^2*u^3*y^2 - 
        1078620*a*u^4*y^2 + 6035*u^5*y^2 - 282009600*a^4*w*y^2 - 
        198512640*a^3*u*w*y^2 + 201070080*a^2*u^2*w*y^2 - 
        33227520*a*u^3*w*y^2 + 5231740*u^4*w*y^2 + 449003520*a^3*w^2*y^2 + 
        83496960*a^2*u*w^2*y^2 - 102240000*a*u^2*w^2*y^2 + 
        4600832*u^3*w^2*y^2 - 487342080*a^2*w^3*y^2 - 67307520*a*u*w^3*y^2 + 
        29308672*u^2*w^3*y^2 + 237281280*a*w^4*y^2 + 11331584*u*w^4*y^2 - 
        47882240*w^5*y^2 + 156764160*a^4*v*y^2 + 78382080*a^3*u*v*y^2 - 
        39191040*a^2*u^2*v*y^2 + 6123600*a*u^3*v*y^2 - 688905*u^4*v*y^2 + 
        31518720*a^3*w*v*y^2 + 36633600*a^2*u*w*v*y^2 + 
        852480*a*u^2*w*v*y^2 + 351408*u^3*w*v*y^2 + 198512640*a^2*w^2*v*y^2 + 
        39191040*a*u*w^2*v*y^2 - 6645504*u^2*w^2*v*y^2 - 
        41748480*a*w^3*v*y^2 - 170496*u*w^3*v*y^2 + 13461504*w^4*v*y^2 + 
        7672320*a^3*v^2*y^2 + 2557440*a^2*u*v^2*y^2 - 3914280*a*u^2*v^2*y^2 + 
        107862*u^3*v^2*y^2 - 477964800*a^2*w*v^2*y^2 - 
        79234560*a*u*w*v^2*y^2 + 11453928*u^2*w*v^2*y^2 + 
        186589440*a*w^2*v^2*y^2 + 7156992*u*w^2*v^2*y^2 - 
        74123520*w^3*v^2*y^2 + 74972160*a^2*v^3*y^2 + 12087120*a*u*v^3*y^2 - 
        1233994*u^2*v^3*y^2 + 123536640*a*w*v^3*y^2 + 9041584*u*w*v^3*y^2 + 
        3577856*w^2*v^3*y^2 - 14708700*a*v^4*y^2 - 955065*u*v^4*y^2 - 
        36515460*w*v^4*y^2 + 3807747*v^5*y^2 + 15759360*a^4*y^3 + 
        36633600*a^3*u*y^3 + 1704960*a^2*u^2*y^3 + 1757040*a*u^3*y^3 - 
        157727*u^4*y^3 + 198512640*a^3*w*y^3 + 78382080*a^2*u*w*y^3 - 
        33227520*a*u^2*w*y^3 + 2332304*u^3*w*y^3 - 83496960*a^2*w^2*y^3 - 
        852480*a*u*w^2*y^3 + 4600832*u^2*w^2*y^3 + 67307520*a*w^3*y^3 + 
        4430336*u*w^3*y^3 - 11331584*w^4*y^3 - 276894720*a^3*v*y^3 - 
        79234560*a^2*u*v*y^3 + 22737360*a*u^2*v*y^3 - 1413764*u^3*v*y^3 + 
        130360320*a^2*w*v*y^3 + 8520960*a*u*w*v*y^3 - 4249424*u^2*w*v*y^3 - 
        241113600*a*w^2*v*y^3 - 15506176*u*w^2*v*y^3 + 45496832*w^3*v*y^3 + 
        74972160*a^2*v^2*y^3 + 12087120*a*u*v^2*y^3 - 1233994*u^2*v^2*y^3 + 
        123536640*a*w*v^2*y^3 + 9041584*u*w*v^2*y^3 + 3577856*w^2*v^2*y^3 - 
        79606800*a*v^3*y^3 - 5205060*u*v^3*y^3 - 904560*w*v^3*y^3 + 
        11365185*v^4*y^3 - 14480640*a^3*y^4 - 17890560*a^2*u*y^4 - 
        1078620*a*u^2*y^4 - 157727*u^3*y^4 - 178917120*a^2*w*y^4 - 
        32801280*a*u*w*y^4 + 5231740*u^2*w*y^4 + 51972480*a*w^2*y^4 + 
        1278080*u*w^2*y^4 - 19084672*w^3*y^4 + 177212160*a^2*v*y^4 + 
        26065320*a*u*v*y^4 - 3021209*u^2*v*y^4 - 10652160*a*w*v*y^4 + 
        1027544*u*w*v*y^4 + 32119936*w^2*v*y^4 - 14708700*a*v^2*y^4 - 
        955065*u*v^2*y^4 - 36515460*w*v^2*y^4 + 11365185*v^3*y^4 + 
        16185600*a^2*y^5 + 6575880*a*u*y^5 + 6035*u^2*y^5 + 
        66028800*a*w*y^5 + 4840312*u*w*y^5 - 5878912*w^2*y^5 - 
        73297080*a*v*y^5 - 4447614*u*v*y^5 + 3477624*w*v*y^5 + 
        3807747*v^2*y^5 - 6375780*a*y^6 - 940455*u*y^6 - 11238204*w*y^6 + 
        11849865*v*y^6 + 1092147*y^7 - 147308544*a^5*u*z + 
        156764160*a^4*u^2*z - 276894720*a^3*u^3*z + 177212160*a^2*u^4*z - 
        73297080*a*u^5*z + 11849865*u^6*z + 391495680*a^4*u*w*z + 
        31518720*a^3*u^2*w*z + 130360320*a^2*u^3*w*z - 10652160*a*u^4*w*z + 
        3477624*u^5*w*z - 1013022720*a^3*u*w^2*z + 198512640*a^2*u^2*w^2*z - 
        241113600*a*u^3*w^2*z + 32119936*u^4*w^2*z + 936345600*a^2*u*w^3*z - 
        41748480*a*u^2*w^3*z + 45496832*u^3*w^3*z - 480952320*a*u*w^4*z + 
        13461504*u^2*w^4*z + 95338496*u*w^5*z + 51757056*a^5*v*z - 
        141004800*a^4*u*v*z + 78382080*a^3*u^2*v*z - 79234560*a^2*u^3*v*z + 
        26065320*a*u^4*v*z - 4447614*u^5*v*z + 86261760*a^4*w*v*z + 
        166993920*a^3*u*w*v*z + 36633600*a^2*u^2*w*v*z + 
        8520960*a*u^3*w*v*z + 1027544*u^4*w*v*z + 57507840*a^3*w^2*v*z - 
        282009600*a^2*u*w^2*v*z + 39191040*a*u^2*w^2*v*z - 
        15506176*u^3*w^2*v*z + 19169280*a^2*w^3*v*z + 109056000*a*u*w^3*v*z - 
        170496*u^2*w^3*v*z + 3194880*a*w^4*v*z - 24793088*u*w^4*v*z + 
        212992*w^5*v*z - 15759360*a^4*v^2*z + 161879040*a^3*u*v^2*z - 
        39191040*a^2*u^2*v^2*z + 22737360*a*u^3*v^2*z - 3021209*u^4*v^2*z - 
        198512640*a^3*w*v^2*z - 245376000*a^2*u*w*v^2*z + 
        852480*a*u^2*w*v^2*z - 4249424*u^3*w*v^2*z + 83496960*a^2*w^2*v^2*z + 
        202775040*a*u*w^2*v^2*z - 6645504*u^2*w^2*v^2*z - 
        67307520*a*w^3*v^2*z - 49756672*u*w^3*v^2*z + 11331584*w^4*v^2*z + 
        36633600*a^3*v^3*z - 40896000*a^2*u*v^3*z + 6123600*a*u^2*v^3*z - 
        1413764*u^3*v^3*z + 78382080*a^2*w*v^3*z + 34080000*a*u*w*v^3*z + 
        351408*u^2*w*v^3*z - 852480*a*w^2*v^3*z - 11246336*u*w^2*v^3*z + 
        4430336*w^3*v^3*z - 17890560*a^2*v^4*z + 11794920*a*u*v^4*z - 
        688905*u^2*v^4*z - 32801280*a*w*v^4*z - 5447464*u*w*v^4*z + 
        1278080*w^2*v^4*z + 6575880*a*v^5*z - 1337918*u*v^5*z + 
        4840312*w*v^5*z - 940455*v^6*z + 51757056*a^5*y*z - 
        141004800*a^4*u*y*z + 78382080*a^3*u^2*y*z - 79234560*a^2*u^3*y*z + 
        26065320*a*u^4*y*z - 4447614*u^5*y*z + 86261760*a^4*w*y*z + 
        166993920*a^3*u*w*y*z + 36633600*a^2*u^2*w*y*z + 
        8520960*a*u^3*w*y*z + 1027544*u^4*w*y*z + 57507840*a^3*w^2*y*z - 
        282009600*a^2*u*w^2*y*z + 39191040*a*u^2*w^2*y*z - 
        15506176*u^3*w^2*y*z + 19169280*a^2*w^3*y*z + 109056000*a*u*w^3*y*z - 
        170496*u^2*w^3*y*z + 3194880*a*w^4*y*z - 24793088*u*w^4*y*z + 
        212992*w^5*y*z - 141004800*a^4*v*y*z - 240261120*a^3*u*v*y*z + 
        39191040*a^2*u^2*v*y*z - 23962080*a*u^3*v*y*z + 3097754*u^4*v*y*z + 
        166993920*a^3*w*v*y*z + 407255040*a^2*u*w*v*y*z - 
        20448000*a*u^2*w*v*y*z + 8796896*u^3*w*v*y*z - 282009600*a^2*w^2*v*y*
         z - 325463040*a*u*w^2*v*y*z + 6816000*u^2*w^2*v*y*z + 
        109056000*a*w^3*v*y*z + 90311680*u*w^3*v*y*z - 24793088*w^4*v*y*z + 
        78382080*a^3*v^2*y*z + 39191040*a^2*u*v^2*y*z - 
        1224720*a*u^2*v^2*y*z + 306180*u^3*v^2*y*z + 36633600*a^2*w*v^2*y*z - 
        20448000*a*u*w*v^2*y*z + 1224720*u^2*w*v^2*y*z + 
        39191040*a*w^2*v^2*y*z + 6816000*u*w^2*v^2*y*z - 170496*w^3*v^2*y*z - 
        79234560*a^2*v^3*y*z - 23962080*a*u*v^3*y*z + 306180*u^2*v^3*y*z + 
        8520960*a*w*v^3*y*z + 8796896*u*w*v^3*y*z - 15506176*w^2*v^3*y*z + 
        26065320*a*v^4*y*z + 3097754*u*v^4*y*z + 1027544*w*v^4*y*z - 
        4447614*v^5*y*z - 15759360*a^4*y^2*z + 161879040*a^3*u*y^2*z - 
        39191040*a^2*u^2*y^2*z + 22737360*a*u^3*y^2*z - 3021209*u^4*y^2*z - 
        198512640*a^3*w*y^2*z - 245376000*a^2*u*w*y^2*z + 
        852480*a*u^2*w*y^2*z - 4249424*u^3*w*y^2*z + 83496960*a^2*w^2*y^2*z + 
        202775040*a*u*w^2*y^2*z - 6645504*u^2*w^2*y^2*z - 
        67307520*a*w^3*y^2*z - 49756672*u*w^3*y^2*z + 11331584*w^4*y^2*z + 
        78382080*a^3*v*y^2*z + 39191040*a^2*u*v*y^2*z - 
        1224720*a*u^2*v*y^2*z + 306180*u^3*v*y^2*z + 36633600*a^2*w*v*y^2*z - 
        20448000*a*u*w*v*y^2*z + 1224720*u^2*w*v*y^2*z + 
        39191040*a*w^2*v*y^2*z + 6816000*u*w^2*v*y^2*z - 170496*w^3*v*y^2*z + 
        2557440*a^2*v^2*y^2*z + 9425520*a*u*v^2*y^2*z - 
        459270*u^2*v^2*y^2*z - 79234560*a*w*v^2*y^2*z - 
        12236784*u*w*v^2*y^2*z + 7156992*w^2*v^2*y^2*z + 
        12087120*a*v^3*y^2*z + 774724*u*v^3*y^2*z + 9041584*w*v^3*y^2*z - 
        955065*v^4*y^2*z + 36633600*a^3*y^3*z - 40896000*a^2*u*y^3*z + 
        6123600*a*u^2*y^3*z - 1413764*u^3*y^3*z + 78382080*a^2*w*y^3*z + 
        34080000*a*u*w*y^3*z + 351408*u^2*w*y^3*z - 852480*a*w^2*y^3*z - 
        11246336*u*w^2*y^3*z + 4430336*w^3*y^3*z - 79234560*a^2*v*y^3*z - 
        23962080*a*u*v*y^3*z + 306180*u^2*v*y^3*z + 8520960*a*w*v*y^3*z + 
        8796896*u*w*v*y^3*z - 15506176*w^2*v*y^3*z + 12087120*a*v^2*y^3*z + 
        774724*u*v^2*y^3*z + 9041584*w*v^2*y^3*z - 5205060*v^3*y^3*z - 
        17890560*a^2*y^4*z + 11794920*a*u*y^4*z - 688905*u^2*y^4*z - 
        32801280*a*w*y^4*z - 5447464*u*w*y^4*z + 1278080*w^2*y^4*z + 
        26065320*a*v*y^4*z + 3097754*u*v*y^4*z + 1027544*w*v*y^4*z - 
        955065*v^2*y^4*z + 6575880*a*y^5*z - 1337918*u*y^5*z + 
        4840312*w*y^5*z - 4447614*v*y^5*z - 940455*y^6*z + 21897216*a^5*z^2 + 
        156764160*a^4*u*z^2 + 7672320*a^3*u^2*z^2 + 74972160*a^2*u^3*z^2 - 
        14708700*a*u^4*z^2 + 3807747*u^5*z^2 - 282009600*a^4*w*z^2 + 
        31518720*a^3*u*w*z^2 - 477964800*a^2*u^2*w*z^2 + 
        123536640*a*u^3*w*z^2 - 36515460*u^4*w*z^2 + 449003520*a^3*w^2*z^2 + 
        198512640*a^2*u*w^2*z^2 + 186589440*a*u^2*w^2*z^2 + 
        3577856*u^3*w^2*z^2 - 487342080*a^2*w^3*z^2 - 41748480*a*u*w^3*z^2 - 
        74123520*u^2*w^3*z^2 + 237281280*a*w^4*z^2 + 13461504*u*w^4*z^2 - 
        47882240*w^5*z^2 - 15759360*a^4*v*z^2 + 78382080*a^3*u*v*z^2 + 
        2557440*a^2*u^2*v*z^2 + 12087120*a*u^3*v*z^2 - 955065*u^4*v*z^2 - 
        198512640*a^3*w*v*z^2 + 36633600*a^2*u*w*v*z^2 - 
        79234560*a*u^2*w*v*z^2 + 9041584*u^3*w*v*z^2 + 
        83496960*a^2*w^2*v*z^2 + 39191040*a*u*w^2*v*z^2 + 
        7156992*u^2*w^2*v*z^2 - 67307520*a*w^3*v*z^2 - 170496*u*w^3*v*z^2 + 
        11331584*w^4*v*z^2 - 44305920*a^3*v^2*z^2 - 39191040*a^2*u*v^2*z^2 - 
        3914280*a*u^2*v^2*z^2 - 1233994*u^3*v^2*z^2 + 201070080*a^2*w*v^2*
         z^2 + 852480*a*u*w*v^2*z^2 + 11453928*u^2*w*v^2*z^2 - 
        102240000*a*w^2*v^2*z^2 - 6645504*u*w^2*v^2*z^2 + 
        29308672*w^3*v^2*z^2 + 1704960*a^2*v^3*z^2 + 6123600*a*u*v^3*z^2 + 
        107862*u^2*v^3*z^2 - 33227520*a*w*v^3*z^2 + 351408*u*w*v^3*z^2 + 
        4600832*w^2*v^3*z^2 - 1078620*a*v^4*z^2 - 688905*u*v^4*z^2 + 
        5231740*w*v^4*z^2 + 6035*v^5*z^2 - 15759360*a^4*y*z^2 + 
        78382080*a^3*u*y*z^2 + 2557440*a^2*u^2*y*z^2 + 12087120*a*u^3*y*z^2 - 
        955065*u^4*y*z^2 - 198512640*a^3*w*y*z^2 + 36633600*a^2*u*w*y*z^2 - 
        79234560*a*u^2*w*y*z^2 + 9041584*u^3*w*y*z^2 + 
        83496960*a^2*w^2*y*z^2 + 39191040*a*u*w^2*y*z^2 + 
        7156992*u^2*w^2*y*z^2 - 67307520*a*w^3*y*z^2 - 170496*u*w^3*y*z^2 + 
        11331584*w^4*y*z^2 + 161879040*a^3*v*y*z^2 + 39191040*a^2*u*v*y*z^2 + 
        9425520*a*u^2*v*y*z^2 + 774724*u^3*v*y*z^2 - 245376000*a^2*w*v*y*
         z^2 - 20448000*a*u*w*v*y*z^2 - 12236784*u^2*w*v*y*z^2 + 
        202775040*a*w^2*v*y*z^2 + 6816000*u*w^2*v*y*z^2 - 
        49756672*w^3*v*y*z^2 - 39191040*a^2*v^2*y*z^2 - 
        1224720*a*u*v^2*y*z^2 - 459270*u^2*v^2*y*z^2 + 852480*a*w*v^2*y*z^2 + 
        1224720*u*w*v^2*y*z^2 - 6645504*w^2*v^2*y*z^2 + 
        22737360*a*v^3*y*z^2 + 306180*u*v^3*y*z^2 - 4249424*w*v^3*y*z^2 - 
        3021209*v^4*y*z^2 - 44305920*a^3*y^2*z^2 - 39191040*a^2*u*y^2*z^2 - 
        3914280*a*u^2*y^2*z^2 - 1233994*u^3*y^2*z^2 + 201070080*a^2*w*y^2*
         z^2 + 852480*a*u*w*y^2*z^2 + 11453928*u^2*w*y^2*z^2 - 
        102240000*a*w^2*y^2*z^2 - 6645504*u*w^2*y^2*z^2 + 
        29308672*w^3*y^2*z^2 - 39191040*a^2*v*y^2*z^2 - 
        1224720*a*u*v*y^2*z^2 - 459270*u^2*v*y^2*z^2 + 852480*a*w*v*y^2*z^2 + 
        1224720*u*w*v*y^2*z^2 - 6645504*w^2*v*y^2*z^2 - 
        3914280*a*v^2*y^2*z^2 - 459270*u*v^2*y^2*z^2 + 
        11453928*w*v^2*y^2*z^2 - 1233994*v^3*y^2*z^2 + 1704960*a^2*y^3*z^2 + 
        6123600*a*u*y^3*z^2 + 107862*u^2*y^3*z^2 - 33227520*a*w*y^3*z^2 + 
        351408*u*w*y^3*z^2 + 4600832*w^2*y^3*z^2 + 22737360*a*v*y^3*z^2 + 
        306180*u*v*y^3*z^2 - 4249424*w*v*y^3*z^2 - 1233994*v^2*y^3*z^2 - 
        1078620*a*y^4*z^2 - 688905*u*y^4*z^2 + 5231740*w*y^4*z^2 - 
        3021209*v*y^4*z^2 + 6035*y^5*z^2 + 15759360*a^4*z^3 - 
        276894720*a^3*u*z^3 + 74972160*a^2*u^2*z^3 - 79606800*a*u^3*z^3 + 
        11365185*u^4*z^3 + 198512640*a^3*w*z^3 + 130360320*a^2*u*w*z^3 + 
        123536640*a*u^2*w*z^3 - 904560*u^3*w*z^3 - 83496960*a^2*w^2*z^3 - 
        241113600*a*u*w^2*z^3 + 3577856*u^2*w^2*z^3 + 67307520*a*w^3*z^3 + 
        45496832*u*w^3*z^3 - 11331584*w^4*z^3 + 36633600*a^3*v*z^3 - 
        79234560*a^2*u*v*z^3 + 12087120*a*u^2*v*z^3 - 5205060*u^3*v*z^3 + 
        78382080*a^2*w*v*z^3 + 8520960*a*u*w*v*z^3 + 9041584*u^2*w*v*z^3 - 
        852480*a*w^2*v*z^3 - 15506176*u*w^2*v*z^3 + 4430336*w^3*v*z^3 + 
        1704960*a^2*v^2*z^3 + 22737360*a*u*v^2*z^3 - 1233994*u^2*v^2*z^3 - 
        33227520*a*w*v^2*z^3 - 4249424*u*w*v^2*z^3 + 4600832*w^2*v^2*z^3 + 
        1757040*a*v^3*z^3 - 1413764*u*v^3*z^3 + 2332304*w*v^3*z^3 - 
        157727*v^4*z^3 + 36633600*a^3*y*z^3 - 79234560*a^2*u*y*z^3 + 
        12087120*a*u^2*y*z^3 - 5205060*u^3*y*z^3 + 78382080*a^2*w*y*z^3 + 
        8520960*a*u*w*y*z^3 + 9041584*u^2*w*y*z^3 - 852480*a*w^2*y*z^3 - 
        15506176*u*w^2*y*z^3 + 4430336*w^3*y*z^3 - 40896000*a^2*v*y*z^3 - 
        23962080*a*u*v*y*z^3 + 774724*u^2*v*y*z^3 + 34080000*a*w*v*y*z^3 + 
        8796896*u*w*v*y*z^3 - 11246336*w^2*v*y*z^3 + 6123600*a*v^2*y*z^3 + 
        306180*u*v^2*y*z^3 + 351408*w*v^2*y*z^3 - 1413764*v^3*y*z^3 + 
        1704960*a^2*y^2*z^3 + 22737360*a*u*y^2*z^3 - 1233994*u^2*y^2*z^3 - 
        33227520*a*w*y^2*z^3 - 4249424*u*w*y^2*z^3 + 4600832*w^2*y^2*z^3 + 
        6123600*a*v*y^2*z^3 + 306180*u*v*y^2*z^3 + 351408*w*v*y^2*z^3 + 
        107862*v^2*y^2*z^3 + 1757040*a*y^3*z^3 - 1413764*u*y^3*z^3 + 
        2332304*w*y^3*z^3 - 1413764*v*y^3*z^3 - 157727*y^4*z^3 - 
        14480640*a^3*z^4 + 177212160*a^2*u*z^4 - 14708700*a*u^2*z^4 + 
        11365185*u^3*z^4 - 178917120*a^2*w*z^4 - 10652160*a*u*w*z^4 - 
        36515460*u^2*w*z^4 + 51972480*a*w^2*z^4 + 32119936*u*w^2*z^4 - 
        19084672*w^3*z^4 - 17890560*a^2*v*z^4 + 26065320*a*u*v*z^4 - 
        955065*u^2*v*z^4 - 32801280*a*w*v*z^4 + 1027544*u*w*v*z^4 + 
        1278080*w^2*v*z^4 - 1078620*a*v^2*z^4 - 3021209*u*v^2*z^4 + 
        5231740*w*v^2*z^4 - 157727*v^3*z^4 - 17890560*a^2*y*z^4 + 
        26065320*a*u*y*z^4 - 955065*u^2*y*z^4 - 32801280*a*w*y*z^4 + 
        1027544*u*w*y*z^4 + 1278080*w^2*y*z^4 + 11794920*a*v*y*z^4 + 
        3097754*u*v*y*z^4 - 5447464*w*v*y*z^4 - 688905*v^2*y*z^4 - 
        1078620*a*y^2*z^4 - 3021209*u*y^2*z^4 + 5231740*w*y^2*z^4 - 
        688905*v*y^2*z^4 - 157727*y^3*z^4 + 16185600*a^2*z^5 - 
        73297080*a*u*z^5 + 3807747*u^2*z^5 + 66028800*a*w*z^5 + 
        3477624*u*w*z^5 - 5878912*w^2*z^5 + 6575880*a*v*z^5 - 
        4447614*u*v*z^5 + 4840312*w*v*z^5 + 6035*v^2*z^5 + 6575880*a*y*z^5 - 
        4447614*u*y*z^5 + 4840312*w*y*z^5 - 1337918*v*y*z^5 + 6035*y^2*z^5 - 
        6375780*a*z^6 + 11849865*u*z^6 - 11238204*w*z^6 - 940455*v*z^6 - 
        940455*y*z^6 + 1092147*z^7)*Zeta[3])/(35831808*a^6)

Gexp[8, w_, u_, z_, v_, y_] := 
(1434267648*a^8 - 2306506752*a^7*u + 8072773632*a^6*u^2 - 
       12299599872*a^5*u^3 + 15145159680*a^4*u^4 - 11350585344*a^3*u^5 + 
       5501920032*a^2*u^6 - 1519928112*a*u^7 + 184672501*u^8 - 
       2306506752*a^7*v - 174182400*a^4*u^3*v - 19353600*a^3*u^4*v - 
       12640320*a^2*u^5*v + 154224*a*u^6*v - 36888*u^7*v + 
       8072773632*a^6*v^2 - 1306368000*a^4*u^2*v^2 + 464486400*a^3*u^3*v^2 - 
       228160800*a^2*u^4*v^2 + 70014672*a*u^5*v^2 - 9387756*u^6*v^2 - 
       12299599872*a^5*v^3 - 174182400*a^4*u*v^3 + 464486400*a^3*u^2*v^3 - 
       55036800*a^2*u^3*v^3 + 1839600*a*u^4*v^3 - 202888*u^5*v^3 + 
       15145159680*a^4*v^4 - 19353600*a^3*u*v^4 - 228160800*a^2*u^2*v^4 + 
       1839600*a*u^3*v^4 + 1164590*u^4*v^4 - 11350585344*a^3*v^5 - 
       12640320*a^2*u*v^5 + 70014672*a*u^2*v^5 - 202888*u^3*v^5 + 
       5501920032*a^2*v^6 + 154224*a*u*v^6 - 9387756*u^2*v^6 - 
       1519928112*a*v^7 - 36888*u*v^7 + 184672501*v^8 - 2248114176*a^7*w - 
       5768921088*a^5*u^2*w - 1370234880*a^4*u^3*w + 466636800*a^3*u^4*w - 
       1078640640*a^2*u^5*w + 392344512*a*u^6*w - 65036344*u^7*w - 
       77414400*a^3*u^3*v*w + 280627200*a^2*u^4*v*w - 96647040*a*u^5*v*w + 
       17208408*u^6*v*w - 5768921088*a^5*v^2*w + 3135283200*a^3*u^2*v^2*w - 
       435456000*a^2*u^3*v^2*w + 119085120*a*u^4*v^2*w - 9920568*u^5*v^2*w - 
       1370234880*a^4*v^3*w - 77414400*a^3*u*v^3*w - 435456000*a^2*u^2*v^3*
        w + 61044480*a*u^3*v^3*w - 5796840*u^4*v^3*w + 466636800*a^3*v^4*w + 
       280627200*a^2*u*v^4*w + 119085120*a*u^2*v^4*w - 5796840*u^3*v^4*w - 
       1078640640*a^2*v^5*w - 96647040*a*u*v^5*w - 9920568*u^2*v^5*w + 
       392344512*a*v^6*w + 17208408*u*v^6*w - 65036344*v^7*w + 
       7868399616*a^6*w^2 - 5768921088*a^5*u*w^2 + 24699064320*a^4*u^2*w^2 - 
       11883970560*a^3*u^3*w^2 + 8492682240*a^2*u^4*w^2 - 
       2428360704*a*u^5*w^2 + 345503200*u^6*w^2 - 5768921088*a^5*v*w^2 + 
       928972800*a^3*u^2*v*w^2 - 19353600*a^2*u^3*v*w^2 - 
       63866880*a*u^4*v*w^2 + 8070720*u^5*v*w^2 + 24699064320*a^4*v^2*w^2 + 
       928972800*a^3*u*v^2*w^2 - 4441651200*a^2*u^2*v^2*w^2 + 
       363847680*a*u^3*v^2*w^2 - 56794080*u^4*v^2*w^2 - 
       11883970560*a^3*v^3*w^2 - 19353600*a^2*u*v^3*w^2 + 
       363847680*a*u^2*v^3*w^2 - 4206720*u^3*v^3*w^2 + 
       8492682240*a^2*v^4*w^2 - 63866880*a*u*v^4*w^2 - 56794080*u^2*v^4*w^2 - 
       2428360704*a*v^5*w^2 + 8070720*u*v^5*w^2 + 345503200*v^6*w^2 - 
       8044904448*a^5*w^3 + 1416683520*a^4*u*w^3 - 19625410560*a^3*u^2*w^3 + 
       2330173440*a^2*u^3*w^3 - 1460336640*a*u^4*w^3 + 119375872*u^5*w^3 + 
       1416683520*a^4*v*w^3 + 1238630400*a^3*u*v*w^3 - 
       1703116800*a^2*u^2*v*w^3 + 234823680*a*u^3*v*w^3 - 
       20070400*u^4*v*w^3 - 19625410560*a^3*v^2*w^3 - 
       1703116800*a^2*u*v^2*w^3 + 2690150400*a*u^2*v^2*w^3 - 
       116623360*u^3*v^2*w^3 + 2330173440*a^2*v^3*w^3 + 
       234823680*a*u*v^3*w^3 - 116623360*u^2*v^3*w^3 - 1460336640*a*v^4*w^3 - 
       20070400*u*v^4*w^3 + 119375872*v^5*w^3 + 8639447040*a^4*w^4 - 
       3152486400*a^3*u*w^4 + 15542231040*a^2*u^2*w^4 - 
       1761607680*a*u^3*w^4 + 434775040*u^4*w^4 - 3152486400*a^3*v*w^4 - 
       309657600*a^2*u*v*w^4 + 611573760*a*u^2*v*w^4 - 20213760*u^3*v*w^4 + 
       15542231040*a^2*v^2*w^4 + 611573760*a*u*v^2*w^4 - 
       546846720*u^2*v^2*w^4 - 1761607680*a*v^3*w^4 - 20213760*u*v^3*w^4 + 
       434775040*v^4*w^4 - 4389568512*a^3*w^5 + 1197342720*a^2*u*w^5 - 
       5528420352*a*u^2*w^5 + 213118976*u^3*w^5 + 1197342720*a^2*v*w^5 + 
       167215104*a*u*v*w^5 - 124809216*u^2*v*w^5 - 5528420352*a*v^2*w^5 - 
       124809216*u*v^2*w^5 + 213118976*v^3*w^5 + 1396555776*a^2*w^6 - 
       417865728*a*u*w^6 + 897748992*u^2*w^6 - 417865728*a*v*w^6 - 
       18522112*u*v*w^6 + 897748992*v^2*w^6 - 160235520*a*w^7 + 
       53411840*u*w^7 + 53411840*v*w^7 - 6676480*w^8 - 2306506752*a^7*y - 
       174182400*a^4*u^3*y - 19353600*a^3*u^4*y - 12640320*a^2*u^5*y + 
       154224*a*u^6*y - 36888*u^7*y + 3657830400*a^4*u^2*v*y - 
       1741824000*a^3*u^3*v*y + 1129464000*a^2*u^4*v*y - 
       332815392*a*u^5*v*y + 45617544*u^6*v*y - 5768921088*a^5*v^2*y - 
       522547200*a^4*u*v^2*y - 348364800*a^3*u^2*v^2*y + 
       183254400*a^2*u^3*v^2*y - 85745520*a*u^4*v^2*y + 11060448*u^5*v^2*y + 
       2635960320*a^4*v^3*y + 1664409600*a^3*u*v^3*y - 
       63504000*a^2*u^2*v^3*y + 17156160*a*u^3*v^3*y + 3365600*u^4*v^3*y - 
       4255641600*a^3*v^4*y - 832507200*a^2*u*v^4*y + 67389840*a*u^2*v^4*y - 
       3052280*u^3*v^4*y + 2144157120*a^2*v^5*y + 313788384*a*u*v^5*y - 
       14219352*u^2*v^5*y - 756996240*a*v^6*y - 43946448*u*v^6*y + 
       107658224*v^7*y - 77414400*a^3*u^3*w*y + 280627200*a^2*u^4*w*y - 
       96647040*a*u^5*w*y + 17208408*u^6*w*y + 23075684352*a^5*v*w*y - 
       7664025600*a^3*u^2*v*w*y + 551577600*a^2*u^3*v*w*y - 
       249056640*a*u^4*v*w*y + 16428720*u^5*v*w*y - 16442818560*a^4*v^2*w*y - 
       232243200*a^3*u*v^2*w*y + 1045094400*a^2*u^2*v^2*w*y + 
       8951040*a*u^3*v^2*w*y + 2457000*u^4*v^2*w*y + 27537162240*a^3*v^3*w*
        y - 532224000*a^2*u*v^3*w*y - 525208320*a*u^2*v^3*w*y - 
       3128160*u^3*v^3*w*y - 13553326080*a^2*v^4*w*y + 60600960*a*u*v^4*w*y + 
       59039400*u^2*v^4*w*y + 4853229696*a*v^5*w*y - 19332432*u*v^5*w*y - 
       662513320*v^6*w*y - 5768921088*a^5*w^2*y + 928972800*a^3*u^2*w^2*y - 
       19353600*a^2*u^3*w^2*y - 63866880*a*u^4*w^2*y + 8070720*u^5*w^2*y - 
       24803573760*a^4*v*w^2*y - 3715891200*a^3*u*v*w^2*y + 
       10625126400*a^2*u^2*v*w^2*y - 1219276800*a*u^3*v*w^2*y + 
       206955840*u^4*v*w^2*y - 6126059520*a^3*v^2*w^2*y + 
       638668800*a^2*u*v^2*w^2*y - 685117440*a*u^2*v^2*w^2*y + 
       48021120*u^3*v^2*w^2*y - 5270630400*a^2*v^3*w^2*y + 
       81285120*a*u*v^3*w^2*y + 177797760*u^2*v^3*w^2*y - 
       334817280*a*v^4*w^2*y - 9643200*u*v^4*w^2*y - 18927552*v^5*w^2*y + 
       1416683520*a^4*w^3*y + 1238630400*a^3*u*w^3*y - 
       1703116800*a^2*u^2*w^3*y + 234823680*a*u^3*w^3*y - 
       20070400*u^4*w^3*y + 43716771840*a^3*v*w^3*y + 2167603200*a^2*u*v*w^3*
        y - 5148057600*a*u^2*v*w^3*y + 185006080*u^3*v*w^3*y - 
       6876979200*a^2*v^2*w^3*y + 23224320*a*u*v^2*w^3*y + 
       98488320*u^2*v^2*w^3*y + 7757783040*a*v^3*w^3*y - 
       25446400*u*v^3*w^3*y - 835502080*v^4*w^3*y - 3152486400*a^3*w^4*y - 
       309657600*a^2*u*w^4*y + 611573760*a*u^2*w^4*y - 20213760*u^3*w^4*y - 
       26994401280*a^2*v*w^4*y - 1331527680*a*u*v*w^4*y + 
       1125519360*u^2*v*w^4*y + 619315200*a*v^2*w^4*y + 
       41287680*u*v^2*w^4*y - 1002659840*v^3*w^4*y + 1197342720*a^2*w^5*y + 
       167215104*a*u*w^5*y - 124809216*u^2*w^5*y + 10834919424*a*v*w^5*y + 
       221577216*u*v*w^5*y - 247812096*v^2*w^5*y - 417865728*a*w^6*y - 
       18522112*u*w^6*y - 1714470912*v*w^6*y + 53411840*w^7*y + 
       8072773632*a^6*y^2 - 1306368000*a^4*u^2*y^2 + 464486400*a^3*u^3*y^2 - 
       228160800*a^2*u^4*y^2 + 70014672*a*u^5*y^2 - 9387756*u^6*y^2 - 
       5768921088*a^5*v*y^2 - 522547200*a^4*u*v*y^2 - 
       348364800*a^3*u^2*v*y^2 + 183254400*a^2*u^3*v*y^2 - 
       85745520*a*u^4*v*y^2 + 11060448*u^5*v*y^2 + 19212318720*a^4*v^2*y^2 - 
       812851200*a^3*u*v^2*y^2 - 323870400*a^2*u^2*v^2*y^2 - 
       55006560*a*u^3*v^2*y^2 + 7907340*u^4*v^2*y^2 - 
       12193628160*a^3*v^3*y^2 - 213494400*a^2*u*v^3*y^2 + 
       152560800*a*u^2*v^3*y^2 - 189280*u^3*v^3*y^2 + 
       8632239840*a^2*v^4*y^2 - 48247920*a*u*v^4*y^2 - 24125220*u^2*v^4*y^2 - 
       2613571632*a*v^5*y^2 - 389088*u*v^5*y^2 + 376897444*v^6*y^2 - 
       5768921088*a^5*w*y^2 + 3135283200*a^3*u^2*w*y^2 - 
       435456000*a^2*u^3*w*y^2 + 119085120*a*u^4*w*y^2 - 9920568*u^5*w*y^2 - 
       16442818560*a^4*v*w*y^2 - 232243200*a^3*u*v*w*y^2 + 
       1045094400*a^2*u^2*v*w*y^2 + 8951040*a*u^3*v*w*y^2 + 
       2457000*u^4*v*w*y^2 - 2061803520*a^3*v^2*w*y^2 + 
       1509580800*a^2*u*v^2*w*y^2 + 191963520*a*u^2*v^2*w*y^2 - 
       4258800*u^3*v^2*w*y^2 - 8396236800*a^2*v^3*w*y^2 - 
       292965120*a*u*v^3*w*y^2 + 19879440*u^2*v^3*w*y^2 + 
       1694468160*a*v^4*w*y^2 + 97047720*u*v^4*w*y^2 - 400814904*v^5*w*y^2 + 
       24699064320*a^4*w^2*y^2 + 928972800*a^3*u*w^2*y^2 - 
       4441651200*a^2*u^2*w^2*y^2 + 363847680*a*u^3*w^2*y^2 - 
       56794080*u^4*w^2*y^2 - 6126059520*a^3*v*w^2*y^2 + 
       638668800*a^2*u*v*w^2*y^2 - 685117440*a*u^2*v*w^2*y^2 + 
       48021120*u^3*v*w^2*y^2 + 26771834880*a^2*v^2*w^2*y^2 - 
       406425600*a*u*v^2*w^2*y^2 - 158840640*u^2*v^2*w^2*y^2 - 
       5777694720*a*v^3*w^2*y^2 + 16840320*u*v^3*w^2*y^2 + 
       1477623840*v^4*w^2*y^2 - 19625410560*a^3*w^3*y^2 - 
       1703116800*a^2*u*w^3*y^2 + 2690150400*a*u^2*w^3*y^2 - 
       116623360*u^3*w^3*y^2 - 6876979200*a^2*v*w^3*y^2 + 
       23224320*a*u*v*w^3*y^2 + 98488320*u^2*v*w^3*y^2 - 
       6021550080*a*v^2*w^3*y^2 - 3010560*u*v^2*w^3*y^2 - 
       177121280*v^3*w^3*y^2 + 15542231040*a^2*w^4*y^2 + 
       611573760*a*u*w^4*y^2 - 546846720*u^2*w^4*y^2 + 
       619315200*a*v*w^4*y^2 + 41287680*u*v*w^4*y^2 + 
       1772574720*v^2*w^4*y^2 - 5528420352*a*w^5*y^2 - 124809216*u*w^5*y^2 - 
       247812096*v*w^5*y^2 + 897748992*w^6*y^2 - 12299599872*a^5*y^3 - 
       174182400*a^4*u*y^3 + 464486400*a^3*u^2*y^3 - 55036800*a^2*u^3*y^3 + 
       1839600*a*u^4*y^3 - 202888*u^5*y^3 + 2635960320*a^4*v*y^3 + 
       1664409600*a^3*u*v*y^3 - 63504000*a^2*u^2*v*y^3 + 
       17156160*a*u^3*v*y^3 + 3365600*u^4*v*y^3 - 12193628160*a^3*v^2*y^3 - 
       213494400*a^2*u*v^2*y^3 + 152560800*a*u^2*v^2*y^3 - 
       189280*u^3*v^2*y^3 + 3625050240*a^2*v^3*y^3 + 408421440*a*u*v^3*y^3 - 
       33410160*u^2*v^3*y^3 - 1931531280*a*v^4*y^3 - 42724920*u*v^4*y^3 + 
       251260016*v^5*y^3 - 1370234880*a^4*w*y^3 - 77414400*a^3*u*w*y^3 - 
       435456000*a^2*u^2*w*y^3 + 61044480*a*u^3*w*y^3 - 5796840*u^4*w*y^3 + 
       27537162240*a^3*v*w*y^3 - 532224000*a^2*u*v*w*y^3 - 
       525208320*a*u^2*v*w*y^3 - 3128160*u^3*v*w*y^3 - 
       8396236800*a^2*v^2*w*y^3 - 292965120*a*u*v^2*w*y^3 + 
       19879440*u^2*v^2*w*y^3 + 7385306880*a*v^3*w*y^3 - 
       27965280*u*v^3*w*y^3 - 946578920*v^4*w*y^3 - 11883970560*a^3*w^2*y^3 - 
       19353600*a^2*u*w^2*y^3 + 363847680*a*u^2*w^2*y^3 - 
       4206720*u^3*w^2*y^3 - 5270630400*a^2*v*w^2*y^3 + 
       81285120*a*u*v*w^2*y^3 + 177797760*u^2*v*w^2*y^3 - 
       5777694720*a*v^2*w^2*y^3 + 16840320*u*v^2*w^2*y^3 + 
       121627520*v^3*w^2*y^3 + 2330173440*a^2*w^3*y^3 + 
       234823680*a*u*w^3*y^3 - 116623360*u^2*w^3*y^3 + 
       7757783040*a*v*w^3*y^3 - 25446400*u*v*w^3*y^3 - 
       177121280*v^2*w^3*y^3 - 1761607680*a*w^4*y^3 - 20213760*u*w^4*y^3 - 
       1002659840*v*w^4*y^3 + 213118976*w^5*y^3 + 15145159680*a^4*y^4 - 
       19353600*a^3*u*y^4 - 228160800*a^2*u^2*y^4 + 1839600*a*u^3*y^4 + 
       1164590*u^4*y^4 - 4255641600*a^3*v*y^4 - 832507200*a^2*u*v*y^4 + 
       67389840*a*u^2*v*y^4 - 3052280*u^3*v*y^4 + 8632239840*a^2*v^2*y^4 - 
       48247920*a*u*v^2*y^4 - 24125220*u^2*v^2*y^4 - 1931531280*a*v^3*y^4 - 
       42724920*u*v^3*y^4 + 426814990*v^4*y^4 + 466636800*a^3*w*y^4 + 
       280627200*a^2*u*w*y^4 + 119085120*a*u^2*w*y^4 - 5796840*u^3*w*y^4 - 
       13553326080*a^2*v*w*y^4 + 60600960*a*u*v*w*y^4 + 
       59039400*u^2*v*w*y^4 + 1694468160*a*v^2*w*y^4 + 97047720*u*v^2*w*y^4 - 
       946578920*v^3*w*y^4 + 8492682240*a^2*w^2*y^4 - 63866880*a*u*w^2*y^4 - 
       56794080*u^2*w^2*y^4 - 334817280*a*v*w^2*y^4 - 9643200*u*v*w^2*y^4 + 
       1477623840*v^2*w^2*y^4 - 1460336640*a*w^3*y^4 - 20070400*u*w^3*y^4 - 
       835502080*v*w^3*y^4 + 434775040*w^4*y^4 - 11350585344*a^3*y^5 - 
       12640320*a^2*u*y^5 + 70014672*a*u^2*y^5 - 202888*u^3*y^5 + 
       2144157120*a^2*v*y^5 + 313788384*a*u*v*y^5 - 14219352*u^2*v*y^5 - 
       2613571632*a*v^2*y^5 - 389088*u*v^2*y^5 + 251260016*v^3*y^5 - 
       1078640640*a^2*w*y^5 - 96647040*a*u*w*y^5 - 9920568*u^2*w*y^5 + 
       4853229696*a*v*w*y^5 - 19332432*u*v*w*y^5 - 400814904*v^2*w*y^5 - 
       2428360704*a*w^2*y^5 + 8070720*u*w^2*y^5 - 18927552*v*w^2*y^5 + 
       119375872*w^3*y^5 + 5501920032*a^2*y^6 + 154224*a*u*y^6 - 
       9387756*u^2*y^6 - 756996240*a*v*y^6 - 43946448*u*v*y^6 + 
       376897444*v^2*y^6 + 392344512*a*w*y^6 + 17208408*u*w*y^6 - 
       662513320*v*w*y^6 + 345503200*w^2*y^6 - 1519928112*a*y^7 - 
       36888*u*y^7 + 107658224*v*y^7 - 65036344*w*y^7 + 184672501*y^8 - 
       2306506752*a^7*z - 5768921088*a^5*u^2*z + 2635960320*a^4*u^3*z - 
       4255641600*a^3*u^4*z + 2144157120*a^2*u^5*z - 756996240*a*u^6*z + 
       107658224*u^7*z - 522547200*a^4*u^2*v*z + 1664409600*a^3*u^3*v*z - 
       832507200*a^2*u^4*v*z + 313788384*a*u^5*v*z - 43946448*u^6*v*z + 
       3657830400*a^4*u*v^2*z - 348364800*a^3*u^2*v^2*z - 
       63504000*a^2*u^3*v^2*z + 67389840*a*u^4*v^2*z - 14219352*u^5*v^2*z - 
       174182400*a^4*v^3*z - 1741824000*a^3*u*v^3*z + 183254400*a^2*u^2*v^3*
        z + 17156160*a*u^3*v^3*z - 3052280*u^4*v^3*z - 19353600*a^3*v^4*z + 
       1129464000*a^2*u*v^4*z - 85745520*a*u^2*v^4*z + 3365600*u^3*v^4*z - 
       12640320*a^2*v^5*z - 332815392*a*u*v^5*z + 11060448*u^2*v^5*z + 
       154224*a*v^6*z + 45617544*u*v^6*z - 36888*v^7*z + 
       23075684352*a^5*u*w*z - 16442818560*a^4*u^2*w*z + 
       27537162240*a^3*u^3*w*z - 13553326080*a^2*u^4*w*z + 
       4853229696*a*u^5*w*z - 662513320*u^6*w*z - 232243200*a^3*u^2*v*w*z - 
       532224000*a^2*u^3*v*w*z + 60600960*a*u^4*v*w*z - 19332432*u^5*v*w*z - 
       7664025600*a^3*u*v^2*w*z + 1045094400*a^2*u^2*v^2*w*z - 
       525208320*a*u^3*v^2*w*z + 59039400*u^4*v^2*w*z - 
       77414400*a^3*v^3*w*z + 551577600*a^2*u*v^3*w*z + 
       8951040*a*u^2*v^3*w*z - 3128160*u^3*v^3*w*z + 280627200*a^2*v^4*w*z - 
       249056640*a*u*v^4*w*z + 2457000*u^2*v^4*w*z - 96647040*a*v^5*w*z + 
       16428720*u*v^5*w*z + 17208408*v^6*w*z - 5768921088*a^5*w^2*z - 
       24803573760*a^4*u*w^2*z - 6126059520*a^3*u^2*w^2*z - 
       5270630400*a^2*u^3*w^2*z - 334817280*a*u^4*w^2*z - 
       18927552*u^5*w^2*z - 3715891200*a^3*u*v*w^2*z + 
       638668800*a^2*u^2*v*w^2*z + 81285120*a*u^3*v*w^2*z - 
       9643200*u^4*v*w^2*z + 928972800*a^3*v^2*w^2*z + 
       10625126400*a^2*u*v^2*w^2*z - 685117440*a*u^2*v^2*w^2*z + 
       177797760*u^3*v^2*w^2*z - 19353600*a^2*v^3*w^2*z - 
       1219276800*a*u*v^3*w^2*z + 48021120*u^2*v^3*w^2*z - 
       63866880*a*v^4*w^2*z + 206955840*u*v^4*w^2*z + 8070720*v^5*w^2*z + 
       1416683520*a^4*w^3*z + 43716771840*a^3*u*w^3*z - 
       6876979200*a^2*u^2*w^3*z + 7757783040*a*u^3*w^3*z - 
       835502080*u^4*w^3*z + 1238630400*a^3*v*w^3*z + 2167603200*a^2*u*v*w^3*
        z + 23224320*a*u^2*v*w^3*z - 25446400*u^3*v*w^3*z - 
       1703116800*a^2*v^2*w^3*z - 5148057600*a*u*v^2*w^3*z + 
       98488320*u^2*v^2*w^3*z + 234823680*a*v^3*w^3*z + 
       185006080*u*v^3*w^3*z - 20070400*v^4*w^3*z - 3152486400*a^3*w^4*z - 
       26994401280*a^2*u*w^4*z + 619315200*a*u^2*w^4*z - 
       1002659840*u^3*w^4*z - 309657600*a^2*v*w^4*z - 
       1331527680*a*u*v*w^4*z + 41287680*u^2*v*w^4*z + 
       611573760*a*v^2*w^4*z + 1125519360*u*v^2*w^4*z - 20213760*v^3*w^4*z + 
       1197342720*a^2*w^5*z + 10834919424*a*u*w^5*z - 247812096*u^2*w^5*z + 
       167215104*a*v*w^5*z + 221577216*u*v*w^5*z - 124809216*v^2*w^5*z - 
       417865728*a*w^6*z - 1714470912*u*w^6*z - 18522112*v*w^6*z + 
       53411840*w^7*z - 522547200*a^4*u^2*y*z + 1664409600*a^3*u^3*y*z - 
       832507200*a^2*u^4*y*z + 313788384*a*u^5*y*z - 43946448*u^6*y*z - 
       5225472000*a^4*u*v*y*z - 348364800*a^3*u^2*v*y*z - 
       576979200*a^2*u^3*v*y*z - 2812320*a*u^4*v*y*z - 1560384*u^5*v*y*z - 
       522547200*a^4*v^2*y*z - 348364800*a^3*u*v^2*y*z + 
       288489600*a^2*u^2*v^2*y*z + 26066880*a*u^3*v^2*y*z + 
       2074800*u^4*v^2*y*z + 1664409600*a^3*v^3*y*z - 576979200*a^2*u*v^3*y*
        z + 26066880*a*u^2*v^3*y*z - 14902720*u^3*v^3*y*z - 
       832507200*a^2*v^4*y*z - 2812320*a*u*v^4*y*z + 2074800*u^2*v^4*y*z + 
       313788384*a*v^5*y*z - 1560384*u*v^5*y*z - 43946448*v^6*y*z - 
       232243200*a^3*u^2*w*y*z - 532224000*a^2*u^3*w*y*z + 
       60600960*a*u^4*w*y*z - 19332432*u^5*w*y*z + 23688806400*a^3*u*v*w*y*
        z - 4093286400*a^2*u^2*v*w*y*z + 2295820800*a*u^3*v*w*y*z - 
       256826640*u^4*v*w*y*z - 232243200*a^3*v^2*w*y*z - 
       4093286400*a^2*u*v^2*w*y*z + 444890880*a*u^2*v^2*w*y*z - 
       96919200*u^3*v^2*w*y*z - 532224000*a^2*v^3*w*y*z + 
       2295820800*a*u*v^3*w*y*z - 96919200*u^2*v^3*w*y*z + 
       60600960*a*v^4*w*y*z - 256826640*u*v^4*w*y*z - 19332432*v^5*w*y*z - 
       3715891200*a^3*u*w^2*y*z + 638668800*a^2*u^2*w^2*y*z + 
       81285120*a*u^3*w^2*y*z - 9643200*u^4*w^2*y*z - 3715891200*a^3*v*w^2*y*
        z - 19160064000*a^2*u*v*w^2*y*z + 592220160*a*u^2*v*w^2*y*z - 
       355649280*u^3*v*w^2*y*z + 638668800*a^2*v^2*w^2*y*z + 
       592220160*a*u*v^2*w^2*y*z + 29877120*u^2*v^2*w^2*y*z + 
       81285120*a*v^3*w^2*y*z - 355649280*u*v^3*w^2*y*z - 
       9643200*v^4*w^2*y*z + 1238630400*a^3*w^3*y*z + 2167603200*a^2*u*w^3*y*
        z + 23224320*a*u^2*w^3*y*z - 25446400*u^3*w^3*y*z + 
       2167603200*a^2*v*w^3*y*z + 11194122240*a*u*v*w^3*y*z - 
       302991360*u^2*v*w^3*y*z + 23224320*a*v^2*w^3*y*z - 
       302991360*u*v^2*w^3*y*z - 25446400*v^3*w^3*y*z - 
       309657600*a^2*w^4*y*z - 1331527680*a*u*w^4*y*z + 
       41287680*u^2*w^4*y*z - 1331527680*a*v*w^4*y*z - 
       2192547840*u*v*w^4*y*z + 41287680*v^2*w^4*y*z + 167215104*a*w^5*y*z + 
       221577216*u*w^5*y*z + 221577216*v*w^5*y*z - 18522112*w^6*y*z + 
       3657830400*a^4*u*y^2*z - 348364800*a^3*u^2*y^2*z - 
       63504000*a^2*u^3*y^2*z + 67389840*a*u^4*y^2*z - 14219352*u^5*y^2*z - 
       522547200*a^4*v*y^2*z - 348364800*a^3*u*v*y^2*z + 
       288489600*a^2*u^2*v*y^2*z + 26066880*a*u^3*v*y^2*z + 
       2074800*u^4*v*y^2*z - 812851200*a^3*v^2*y^2*z + 
       2857680000*a^2*u*v^2*y^2*z - 294567840*a*u^2*v^2*y^2*z + 
       28771680*u^3*v^2*y^2*z - 213494400*a^2*v^3*y^2*z - 
       617440320*a*u*v^3*y^2*z + 24858960*u^2*v^3*y^2*z - 
       48247920*a*v^4*y^2*z + 129570840*u*v^4*y^2*z - 389088*v^5*y^2*z - 
       7664025600*a^3*u*w*y^2*z + 1045094400*a^2*u^2*w*y^2*z - 
       525208320*a*u^3*w*y^2*z + 59039400*u^4*w*y^2*z - 
       232243200*a^3*v*w*y^2*z - 4093286400*a^2*u*v*w*y^2*z + 
       444890880*a*u^2*v*w*y^2*z - 96919200*u^3*v*w*y^2*z + 
       1509580800*a^2*v^2*w*y^2*z - 832446720*a*u*v^2*w*y^2*z + 
       19217520*u^2*v^2*w*y^2*z - 292965120*a*v^3*w*y^2*z - 
       84769440*u*v^3*w*y^2*z + 97047720*v^4*w*y^2*z + 
       928972800*a^3*w^2*y^2*z + 10625126400*a^2*u*w^2*y^2*z - 
       685117440*a*u^2*w^2*y^2*z + 177797760*u^3*w^2*y^2*z + 
       638668800*a^2*v*w^2*y^2*z + 592220160*a*u*v*w^2*y^2*z + 
       29877120*u^2*v*w^2*y^2*z - 406425600*a*v^2*w^2*y^2*z + 
       632096640*u*v^2*w^2*y^2*z + 16840320*v^3*w^2*y^2*z - 
       1703116800*a^2*w^3*y^2*z - 5148057600*a*u*w^3*y^2*z + 
       98488320*u^2*w^3*y^2*z + 23224320*a*v*w^3*y^2*z - 
       302991360*u*v*w^3*y^2*z - 3010560*v^2*w^3*y^2*z + 
       611573760*a*w^4*y^2*z + 1125519360*u*w^4*y^2*z + 
       41287680*v*w^4*y^2*z - 124809216*w^5*y^2*z - 174182400*a^4*y^3*z - 
       1741824000*a^3*u*y^3*z + 183254400*a^2*u^2*y^3*z + 
       17156160*a*u^3*y^3*z - 3052280*u^4*y^3*z + 1664409600*a^3*v*y^3*z - 
       576979200*a^2*u*v*y^3*z + 26066880*a*u^2*v*y^3*z - 
       14902720*u^3*v*y^3*z - 213494400*a^2*v^2*y^3*z - 
       617440320*a*u*v^2*y^3*z + 24858960*u^2*v^2*y^3*z + 
       408421440*a*v^3*y^3*z + 28163520*u*v^3*y^3*z - 42724920*v^4*y^3*z - 
       77414400*a^3*w*y^3*z + 551577600*a^2*u*w*y^3*z + 
       8951040*a*u^2*w*y^3*z - 3128160*u^3*w*y^3*z - 532224000*a^2*v*w*y^3*
        z + 2295820800*a*u*v*w*y^3*z - 96919200*u^2*v*w*y^3*z - 
       292965120*a*v^2*w*y^3*z - 84769440*u*v^2*w*y^3*z - 
       27965280*v^3*w*y^3*z - 19353600*a^2*w^2*y^3*z - 
       1219276800*a*u*w^2*y^3*z + 48021120*u^2*w^2*y^3*z + 
       81285120*a*v*w^2*y^3*z - 355649280*u*v*w^2*y^3*z + 
       16840320*v^2*w^2*y^3*z + 234823680*a*w^3*y^3*z + 
       185006080*u*w^3*y^3*z - 25446400*v*w^3*y^3*z - 20213760*w^4*y^3*z - 
       19353600*a^3*y^4*z + 1129464000*a^2*u*y^4*z - 85745520*a*u^2*y^4*z + 
       3365600*u^3*y^4*z - 832507200*a^2*v*y^4*z - 2812320*a*u*v*y^4*z + 
       2074800*u^2*v*y^4*z - 48247920*a*v^2*y^4*z + 129570840*u*v^2*y^4*z - 
       42724920*v^3*y^4*z + 280627200*a^2*w*y^4*z - 249056640*a*u*w*y^4*z + 
       2457000*u^2*w*y^4*z + 60600960*a*v*w*y^4*z - 256826640*u*v*w*y^4*z + 
       97047720*v^2*w*y^4*z - 63866880*a*w^2*y^4*z + 206955840*u*w^2*y^4*z - 
       9643200*v*w^2*y^4*z - 20070400*w^3*y^4*z - 12640320*a^2*y^5*z - 
       332815392*a*u*y^5*z + 11060448*u^2*y^5*z + 313788384*a*v*y^5*z - 
       1560384*u*v*y^5*z - 389088*v^2*y^5*z - 96647040*a*w*y^5*z + 
       16428720*u*w*y^5*z - 19332432*v*w*y^5*z + 8070720*w^2*y^5*z + 
       154224*a*y^6*z + 45617544*u*y^6*z - 43946448*v*y^6*z + 
       17208408*w*y^6*z - 36888*y^7*z + 8072773632*a^6*z^2 - 
       5768921088*a^5*u*z^2 + 19212318720*a^4*u^2*z^2 - 
       12193628160*a^3*u^3*z^2 + 8632239840*a^2*u^4*z^2 - 
       2613571632*a*u^5*z^2 + 376897444*u^6*z^2 - 522547200*a^4*u*v*z^2 - 
       812851200*a^3*u^2*v*z^2 - 213494400*a^2*u^3*v*z^2 - 
       48247920*a*u^4*v*z^2 - 389088*u^5*v*z^2 - 1306368000*a^4*v^2*z^2 - 
       348364800*a^3*u*v^2*z^2 - 323870400*a^2*u^2*v^2*z^2 + 
       152560800*a*u^3*v^2*z^2 - 24125220*u^4*v^2*z^2 + 
       464486400*a^3*v^3*z^2 + 183254400*a^2*u*v^3*z^2 - 
       55006560*a*u^2*v^3*z^2 - 189280*u^3*v^3*z^2 - 228160800*a^2*v^4*z^2 - 
       85745520*a*u*v^4*z^2 + 7907340*u^2*v^4*z^2 + 70014672*a*v^5*z^2 + 
       11060448*u*v^5*z^2 - 9387756*v^6*z^2 - 5768921088*a^5*w*z^2 - 
       16442818560*a^4*u*w*z^2 - 2061803520*a^3*u^2*w*z^2 - 
       8396236800*a^2*u^3*w*z^2 + 1694468160*a*u^4*w*z^2 - 
       400814904*u^5*w*z^2 - 232243200*a^3*u*v*w*z^2 + 
       1509580800*a^2*u^2*v*w*z^2 - 292965120*a*u^3*v*w*z^2 + 
       97047720*u^4*v*w*z^2 + 3135283200*a^3*v^2*w*z^2 + 
       1045094400*a^2*u*v^2*w*z^2 + 191963520*a*u^2*v^2*w*z^2 + 
       19879440*u^3*v^2*w*z^2 - 435456000*a^2*v^3*w*z^2 + 
       8951040*a*u*v^3*w*z^2 - 4258800*u^2*v^3*w*z^2 + 
       119085120*a*v^4*w*z^2 + 2457000*u*v^4*w*z^2 - 9920568*v^5*w*z^2 + 
       24699064320*a^4*w^2*z^2 - 6126059520*a^3*u*w^2*z^2 + 
       26771834880*a^2*u^2*w^2*z^2 - 5777694720*a*u^3*w^2*z^2 + 
       1477623840*u^4*w^2*z^2 + 928972800*a^3*v*w^2*z^2 + 
       638668800*a^2*u*v*w^2*z^2 - 406425600*a*u^2*v*w^2*z^2 + 
       16840320*u^3*v*w^2*z^2 - 4441651200*a^2*v^2*w^2*z^2 - 
       685117440*a*u*v^2*w^2*z^2 - 158840640*u^2*v^2*w^2*z^2 + 
       363847680*a*v^3*w^2*z^2 + 48021120*u*v^3*w^2*z^2 - 
       56794080*v^4*w^2*z^2 - 19625410560*a^3*w^3*z^2 - 
       6876979200*a^2*u*w^3*z^2 - 6021550080*a*u^2*w^3*z^2 - 
       177121280*u^3*w^3*z^2 - 1703116800*a^2*v*w^3*z^2 + 
       23224320*a*u*v*w^3*z^2 - 3010560*u^2*v*w^3*z^2 + 
       2690150400*a*v^2*w^3*z^2 + 98488320*u*v^2*w^3*z^2 - 
       116623360*v^3*w^3*z^2 + 15542231040*a^2*w^4*z^2 + 
       619315200*a*u*w^4*z^2 + 1772574720*u^2*w^4*z^2 + 
       611573760*a*v*w^4*z^2 + 41287680*u*v*w^4*z^2 - 546846720*v^2*w^4*z^2 - 
       5528420352*a*w^5*z^2 - 247812096*u*w^5*z^2 - 124809216*v*w^5*z^2 + 
       897748992*w^6*z^2 - 522547200*a^4*u*y*z^2 - 812851200*a^3*u^2*y*z^2 - 
       213494400*a^2*u^3*y*z^2 - 48247920*a*u^4*y*z^2 - 389088*u^5*y*z^2 + 
       3657830400*a^4*v*y*z^2 - 348364800*a^3*u*v*y*z^2 + 
       2857680000*a^2*u^2*v*y*z^2 - 617440320*a*u^3*v*y*z^2 + 
       129570840*u^4*v*y*z^2 - 348364800*a^3*v^2*y*z^2 + 
       288489600*a^2*u*v^2*y*z^2 - 294567840*a*u^2*v^2*y*z^2 + 
       24858960*u^3*v^2*y*z^2 - 63504000*a^2*v^3*y*z^2 + 
       26066880*a*u*v^3*y*z^2 + 28771680*u^2*v^3*y*z^2 + 
       67389840*a*v^4*y*z^2 + 2074800*u*v^4*y*z^2 - 14219352*v^5*y*z^2 - 
       232243200*a^3*u*w*y*z^2 + 1509580800*a^2*u^2*w*y*z^2 - 
       292965120*a*u^3*w*y*z^2 + 97047720*u^4*w*y*z^2 - 
       7664025600*a^3*v*w*y*z^2 - 4093286400*a^2*u*v*w*y*z^2 - 
       832446720*a*u^2*v*w*y*z^2 - 84769440*u^3*v*w*y*z^2 + 
       1045094400*a^2*v^2*w*y*z^2 + 444890880*a*u*v^2*w*y*z^2 + 
       19217520*u^2*v^2*w*y*z^2 - 525208320*a*v^3*w*y*z^2 - 
       96919200*u*v^3*w*y*z^2 + 59039400*v^4*w*y*z^2 + 
       928972800*a^3*w^2*y*z^2 + 638668800*a^2*u*w^2*y*z^2 - 
       406425600*a*u^2*w^2*y*z^2 + 16840320*u^3*w^2*y*z^2 + 
       10625126400*a^2*v*w^2*y*z^2 + 592220160*a*u*v*w^2*y*z^2 + 
       632096640*u^2*v*w^2*y*z^2 - 685117440*a*v^2*w^2*y*z^2 + 
       29877120*u*v^2*w^2*y*z^2 + 177797760*v^3*w^2*y*z^2 - 
       1703116800*a^2*w^3*y*z^2 + 23224320*a*u*w^3*y*z^2 - 
       3010560*u^2*w^3*y*z^2 - 5148057600*a*v*w^3*y*z^2 - 
       302991360*u*v*w^3*y*z^2 + 98488320*v^2*w^3*y*z^2 + 
       611573760*a*w^4*y*z^2 + 41287680*u*w^4*y*z^2 + 
       1125519360*v*w^4*y*z^2 - 124809216*w^5*y*z^2 - 
       1306368000*a^4*y^2*z^2 - 348364800*a^3*u*y^2*z^2 - 
       323870400*a^2*u^2*y^2*z^2 + 152560800*a*u^3*y^2*z^2 - 
       24125220*u^4*y^2*z^2 - 348364800*a^3*v*y^2*z^2 + 
       288489600*a^2*u*v*y^2*z^2 - 294567840*a*u^2*v*y^2*z^2 + 
       24858960*u^3*v*y^2*z^2 - 323870400*a^2*v^2*y^2*z^2 - 
       294567840*a*u*v^2*y^2*z^2 + 19940760*u^2*v^2*y^2*z^2 + 
       152560800*a*v^3*y^2*z^2 + 24858960*u*v^3*y^2*z^2 - 
       24125220*v^4*y^2*z^2 + 3135283200*a^3*w*y^2*z^2 + 
       1045094400*a^2*u*w*y^2*z^2 + 191963520*a*u^2*w*y^2*z^2 + 
       19879440*u^3*w*y^2*z^2 + 1045094400*a^2*v*w*y^2*z^2 + 
       444890880*a*u*v*w*y^2*z^2 + 19217520*u^2*v*w*y^2*z^2 + 
       191963520*a*v^2*w*y^2*z^2 + 19217520*u*v^2*w*y^2*z^2 + 
       19879440*v^3*w*y^2*z^2 - 4441651200*a^2*w^2*y^2*z^2 - 
       685117440*a*u*w^2*y^2*z^2 - 158840640*u^2*w^2*y^2*z^2 - 
       685117440*a*v*w^2*y^2*z^2 + 29877120*u*v*w^2*y^2*z^2 - 
       158840640*v^2*w^2*y^2*z^2 + 2690150400*a*w^3*y^2*z^2 + 
       98488320*u*w^3*y^2*z^2 + 98488320*v*w^3*y^2*z^2 - 
       546846720*w^4*y^2*z^2 + 464486400*a^3*y^3*z^2 + 
       183254400*a^2*u*y^3*z^2 - 55006560*a*u^2*y^3*z^2 - 
       189280*u^3*y^3*z^2 - 63504000*a^2*v*y^3*z^2 + 26066880*a*u*v*y^3*z^2 + 
       28771680*u^2*v*y^3*z^2 + 152560800*a*v^2*y^3*z^2 + 
       24858960*u*v^2*y^3*z^2 - 33410160*v^3*y^3*z^2 - 
       435456000*a^2*w*y^3*z^2 + 8951040*a*u*w*y^3*z^2 - 
       4258800*u^2*w*y^3*z^2 - 525208320*a*v*w*y^3*z^2 - 
       96919200*u*v*w*y^3*z^2 + 19879440*v^2*w*y^3*z^2 + 
       363847680*a*w^2*y^3*z^2 + 48021120*u*w^2*y^3*z^2 + 
       177797760*v*w^2*y^3*z^2 - 116623360*w^3*y^3*z^2 - 
       228160800*a^2*y^4*z^2 - 85745520*a*u*y^4*z^2 + 7907340*u^2*y^4*z^2 + 
       67389840*a*v*y^4*z^2 + 2074800*u*v*y^4*z^2 - 24125220*v^2*y^4*z^2 + 
       119085120*a*w*y^4*z^2 + 2457000*u*w*y^4*z^2 + 59039400*v*w*y^4*z^2 - 
       56794080*w^2*y^4*z^2 + 70014672*a*y^5*z^2 + 11060448*u*y^5*z^2 - 
       14219352*v*y^5*z^2 - 9920568*w*y^5*z^2 - 9387756*y^6*z^2 - 
       12299599872*a^5*z^3 + 2635960320*a^4*u*z^3 - 12193628160*a^3*u^2*z^3 + 
       3625050240*a^2*u^3*z^3 - 1931531280*a*u^4*z^3 + 251260016*u^5*z^3 - 
       174182400*a^4*v*z^3 + 1664409600*a^3*u*v*z^3 - 
       213494400*a^2*u^2*v*z^3 + 408421440*a*u^3*v*z^3 - 42724920*u^4*v*z^3 + 
       464486400*a^3*v^2*z^3 - 63504000*a^2*u*v^2*z^3 + 
       152560800*a*u^2*v^2*z^3 - 33410160*u^3*v^2*z^3 - 
       55036800*a^2*v^3*z^3 + 17156160*a*u*v^3*z^3 - 189280*u^2*v^3*z^3 + 
       1839600*a*v^4*z^3 + 3365600*u*v^4*z^3 - 202888*v^5*z^3 - 
       1370234880*a^4*w*z^3 + 27537162240*a^3*u*w*z^3 - 
       8396236800*a^2*u^2*w*z^3 + 7385306880*a*u^3*w*z^3 - 
       946578920*u^4*w*z^3 - 77414400*a^3*v*w*z^3 - 532224000*a^2*u*v*w*z^3 - 
       292965120*a*u^2*v*w*z^3 - 27965280*u^3*v*w*z^3 - 
       435456000*a^2*v^2*w*z^3 - 525208320*a*u*v^2*w*z^3 + 
       19879440*u^2*v^2*w*z^3 + 61044480*a*v^3*w*z^3 - 3128160*u*v^3*w*z^3 - 
       5796840*v^4*w*z^3 - 11883970560*a^3*w^2*z^3 - 5270630400*a^2*u*w^2*
        z^3 - 5777694720*a*u^2*w^2*z^3 + 121627520*u^3*w^2*z^3 - 
       19353600*a^2*v*w^2*z^3 + 81285120*a*u*v*w^2*z^3 + 
       16840320*u^2*v*w^2*z^3 + 363847680*a*v^2*w^2*z^3 + 
       177797760*u*v^2*w^2*z^3 - 4206720*v^3*w^2*z^3 + 
       2330173440*a^2*w^3*z^3 + 7757783040*a*u*w^3*z^3 - 
       177121280*u^2*w^3*z^3 + 234823680*a*v*w^3*z^3 - 25446400*u*v*w^3*z^3 - 
       116623360*v^2*w^3*z^3 - 1761607680*a*w^4*z^3 - 1002659840*u*w^4*z^3 - 
       20213760*v*w^4*z^3 + 213118976*w^5*z^3 - 174182400*a^4*y*z^3 + 
       1664409600*a^3*u*y*z^3 - 213494400*a^2*u^2*y*z^3 + 
       408421440*a*u^3*y*z^3 - 42724920*u^4*y*z^3 - 1741824000*a^3*v*y*z^3 - 
       576979200*a^2*u*v*y*z^3 - 617440320*a*u^2*v*y*z^3 + 
       28163520*u^3*v*y*z^3 + 183254400*a^2*v^2*y*z^3 + 
       26066880*a*u*v^2*y*z^3 + 24858960*u^2*v^2*y*z^3 + 
       17156160*a*v^3*y*z^3 - 14902720*u*v^3*y*z^3 - 3052280*v^4*y*z^3 - 
       77414400*a^3*w*y*z^3 - 532224000*a^2*u*w*y*z^3 - 
       292965120*a*u^2*w*y*z^3 - 27965280*u^3*w*y*z^3 + 
       551577600*a^2*v*w*y*z^3 + 2295820800*a*u*v*w*y*z^3 - 
       84769440*u^2*v*w*y*z^3 + 8951040*a*v^2*w*y*z^3 - 
       96919200*u*v^2*w*y*z^3 - 3128160*v^3*w*y*z^3 - 
       19353600*a^2*w^2*y*z^3 + 81285120*a*u*w^2*y*z^3 + 
       16840320*u^2*w^2*y*z^3 - 1219276800*a*v*w^2*y*z^3 - 
       355649280*u*v*w^2*y*z^3 + 48021120*v^2*w^2*y*z^3 + 
       234823680*a*w^3*y*z^3 - 25446400*u*w^3*y*z^3 + 185006080*v*w^3*y*z^3 - 
       20213760*w^4*y*z^3 + 464486400*a^3*y^2*z^3 - 63504000*a^2*u*y^2*z^3 + 
       152560800*a*u^2*y^2*z^3 - 33410160*u^3*y^2*z^3 + 
       183254400*a^2*v*y^2*z^3 + 26066880*a*u*v*y^2*z^3 + 
       24858960*u^2*v*y^2*z^3 - 55006560*a*v^2*y^2*z^3 + 
       28771680*u*v^2*y^2*z^3 - 189280*v^3*y^2*z^3 - 435456000*a^2*w*y^2*
        z^3 - 525208320*a*u*w*y^2*z^3 + 19879440*u^2*w*y^2*z^3 + 
       8951040*a*v*w*y^2*z^3 - 96919200*u*v*w*y^2*z^3 - 
       4258800*v^2*w*y^2*z^3 + 363847680*a*w^2*y^2*z^3 + 
       177797760*u*w^2*y^2*z^3 + 48021120*v*w^2*y^2*z^3 - 
       116623360*w^3*y^2*z^3 - 55036800*a^2*y^3*z^3 + 17156160*a*u*y^3*z^3 - 
       189280*u^2*y^3*z^3 + 17156160*a*v*y^3*z^3 - 14902720*u*v*y^3*z^3 - 
       189280*v^2*y^3*z^3 + 61044480*a*w*y^3*z^3 - 3128160*u*w*y^3*z^3 - 
       3128160*v*w*y^3*z^3 - 4206720*w^2*y^3*z^3 + 1839600*a*y^4*z^3 + 
       3365600*u*y^4*z^3 - 3052280*v*y^4*z^3 - 5796840*w*y^4*z^3 - 
       202888*y^5*z^3 + 15145159680*a^4*z^4 - 4255641600*a^3*u*z^4 + 
       8632239840*a^2*u^2*z^4 - 1931531280*a*u^3*z^4 + 426814990*u^4*z^4 - 
       19353600*a^3*v*z^4 - 832507200*a^2*u*v*z^4 - 48247920*a*u^2*v*z^4 - 
       42724920*u^3*v*z^4 - 228160800*a^2*v^2*z^4 + 67389840*a*u*v^2*z^4 - 
       24125220*u^2*v^2*z^4 + 1839600*a*v^3*z^4 - 3052280*u*v^3*z^4 + 
       1164590*v^4*z^4 + 466636800*a^3*w*z^4 - 13553326080*a^2*u*w*z^4 + 
       1694468160*a*u^2*w*z^4 - 946578920*u^3*w*z^4 + 280627200*a^2*v*w*z^4 + 
       60600960*a*u*v*w*z^4 + 97047720*u^2*v*w*z^4 + 119085120*a*v^2*w*z^4 + 
       59039400*u*v^2*w*z^4 - 5796840*v^3*w*z^4 + 8492682240*a^2*w^2*z^4 - 
       334817280*a*u*w^2*z^4 + 1477623840*u^2*w^2*z^4 - 
       63866880*a*v*w^2*z^4 - 9643200*u*v*w^2*z^4 - 56794080*v^2*w^2*z^4 - 
       1460336640*a*w^3*z^4 - 835502080*u*w^3*z^4 - 20070400*v*w^3*z^4 + 
       434775040*w^4*z^4 - 19353600*a^3*y*z^4 - 832507200*a^2*u*y*z^4 - 
       48247920*a*u^2*y*z^4 - 42724920*u^3*y*z^4 + 1129464000*a^2*v*y*z^4 - 
       2812320*a*u*v*y*z^4 + 129570840*u^2*v*y*z^4 - 85745520*a*v^2*y*z^4 + 
       2074800*u*v^2*y*z^4 + 3365600*v^3*y*z^4 + 280627200*a^2*w*y*z^4 + 
       60600960*a*u*w*y*z^4 + 97047720*u^2*w*y*z^4 - 249056640*a*v*w*y*z^4 - 
       256826640*u*v*w*y*z^4 + 2457000*v^2*w*y*z^4 - 63866880*a*w^2*y*z^4 - 
       9643200*u*w^2*y*z^4 + 206955840*v*w^2*y*z^4 - 20070400*w^3*y*z^4 - 
       228160800*a^2*y^2*z^4 + 67389840*a*u*y^2*z^4 - 24125220*u^2*y^2*z^4 - 
       85745520*a*v*y^2*z^4 + 2074800*u*v*y^2*z^4 + 7907340*v^2*y^2*z^4 + 
       119085120*a*w*y^2*z^4 + 59039400*u*w*y^2*z^4 + 2457000*v*w*y^2*z^4 - 
       56794080*w^2*y^2*z^4 + 1839600*a*y^3*z^4 - 3052280*u*y^3*z^4 + 
       3365600*v*y^3*z^4 - 5796840*w*y^3*z^4 + 1164590*y^4*z^4 - 
       11350585344*a^3*z^5 + 2144157120*a^2*u*z^5 - 2613571632*a*u^2*z^5 + 
       251260016*u^3*z^5 - 12640320*a^2*v*z^5 + 313788384*a*u*v*z^5 - 
       389088*u^2*v*z^5 + 70014672*a*v^2*z^5 - 14219352*u*v^2*z^5 - 
       202888*v^3*z^5 - 1078640640*a^2*w*z^5 + 4853229696*a*u*w*z^5 - 
       400814904*u^2*w*z^5 - 96647040*a*v*w*z^5 - 19332432*u*v*w*z^5 - 
       9920568*v^2*w*z^5 - 2428360704*a*w^2*z^5 - 18927552*u*w^2*z^5 + 
       8070720*v*w^2*z^5 + 119375872*w^3*z^5 - 12640320*a^2*y*z^5 + 
       313788384*a*u*y*z^5 - 389088*u^2*y*z^5 - 332815392*a*v*y*z^5 - 
       1560384*u*v*y*z^5 + 11060448*v^2*y*z^5 - 96647040*a*w*y*z^5 - 
       19332432*u*w*y*z^5 + 16428720*v*w*y*z^5 + 8070720*w^2*y*z^5 + 
       70014672*a*y^2*z^5 - 14219352*u*y^2*z^5 + 11060448*v*y^2*z^5 - 
       9920568*w*y^2*z^5 - 202888*y^3*z^5 + 5501920032*a^2*z^6 - 
       756996240*a*u*z^6 + 376897444*u^2*z^6 + 154224*a*v*z^6 - 
       43946448*u*v*z^6 - 9387756*v^2*z^6 + 392344512*a*w*z^6 - 
       662513320*u*w*z^6 + 17208408*v*w*z^6 + 345503200*w^2*z^6 + 
       154224*a*y*z^6 - 43946448*u*y*z^6 + 45617544*v*y*z^6 + 
       17208408*w*y*z^6 - 9387756*y^2*z^6 - 1519928112*a*z^7 + 
       107658224*u*z^7 - 36888*v*z^7 - 65036344*w*z^7 - 36888*y*z^7 + 
       184672501*z^8)/(1672151040*a^7) - 
     ((360126*a^8 - 519048*a^7*u + 1816668*a^6*u^2 - 3089016*a^5*u^3 + 
        3974670*a^4*u^4 - 3129336*a^3*u^5 + 1589868*a^2*u^6 - 459576*a*u^7 + 
        58441*u^8 - 519048*a^7*v + 1816668*a^6*v^2 - 3089016*a^5*v^3 + 
        3974670*a^4*v^4 - 3129336*a^3*v^5 + 1589868*a^2*v^6 - 459576*a*v^7 + 
        58441*v^8 - 804816*a^7*w - 816480*a^5*u^2*w - 226800*a^4*u^3*w - 
        126000*a^3*u^4*w - 75600*a^2*u^5*w + 18648*a*u^6*w - 3976*u^7*w - 
        816480*a^5*v^2*w - 226800*a^4*v^3*w - 126000*a^3*v^4*w - 
        75600*a^2*v^5*w + 18648*a*v^6*w - 3976*v^7*w + 2816856*a^6*w^2 - 
        816480*a^5*u*w^2 + 3742200*a^4*u^2*w^2 - 2217600*a^3*u^3*w^2 + 
        1908900*a^2*u^4*w^2 - 601776*a*u^5*w^2 + 95872*u^6*w^2 - 
        816480*a^5*v*w^2 + 3742200*a^4*v^2*w^2 - 2217600*a^3*v^3*w^2 + 
        1908900*a^2*v^4*w^2 - 601776*a*v^5*w^2 + 95872*v^6*w^2 - 
        4545072*a^5*w^3 - 226800*a^4*u*w^3 - 2217600*a^3*u^2*w^3 + 
        113400*a^2*u^3*w^3 - 262080*a*u^4*w^3 + 21140*u^5*w^3 - 
        226800*a^4*v*w^3 - 2217600*a^3*v^2*w^3 + 113400*a^2*v^3*w^3 - 
        262080*a*v^4*w^3 + 21140*v^5*w^3 + 5908140*a^4*w^4 - 
        126000*a^3*u*w^4 + 1908900*a^2*u^2*w^4 - 262080*a*u^3*w^4 + 
        94360*u^4*w^4 - 126000*a^3*v*w^4 + 1908900*a^2*v^2*w^4 - 
        262080*a*v^3*w^4 + 94360*v^4*w^4 - 4625712*a^3*w^5 - 
        75600*a^2*u*w^5 - 601776*a*u^2*w^5 + 21140*u^3*w^5 - 
        75600*a^2*v*w^5 - 601776*a*v^2*w^5 + 21140*v^3*w^5 + 
        2363256*a^2*w^6 + 18648*a*u*w^6 + 95872*u^2*w^6 + 18648*a*v*w^6 + 
        95872*v^2*w^6 - 685872*a*w^7 - 3976*u*w^7 - 3976*v*w^7 + 87722*w^8 - 
        519048*a^7*y - 816480*a^5*v^2*y - 226800*a^4*v^3*y - 
        126000*a^3*v^4*y - 75600*a^2*v^5*y + 18648*a*v^6*y - 3976*v^7*y + 
        3265920*a^5*v*w*y - 2721600*a^4*v^2*w*y + 5846400*a^3*v^3*w*y - 
        3061800*a^2*v^4*w*y + 1242864*a*v^5*w*y - 182560*v^6*w*y - 
        816480*a^5*w^2*y - 2721600*a^4*v*w^2*y - 1663200*a^3*v^2*w^2*y - 
        1323000*a^2*v^3*w^2*y - 22680*a*v^4*w^2*y - 36876*v^5*w^2*y - 
        226800*a^4*w^3*y + 5846400*a^3*v*w^3*y - 1323000*a^2*v^2*w^3*y + 
        1869840*a*v^3*w^3*y - 221060*v^4*w^3*y - 126000*a^3*w^4*y - 
        3061800*a^2*v*w^4*y - 22680*a*v^2*w^4*y - 221060*v^3*w^4*y - 
        75600*a^2*w^5*y + 1242864*a*v*w^5*y - 36876*v^2*w^5*y + 
        18648*a*w^6*y - 182560*v*w^6*y - 3976*w^7*y + 1816668*a^6*y^2 - 
        816480*a^5*v*y^2 + 3742200*a^4*v^2*y^2 - 2217600*a^3*v^3*y^2 + 
        1908900*a^2*v^4*y^2 - 601776*a*v^5*y^2 + 95872*v^6*y^2 - 
        816480*a^5*w*y^2 - 2721600*a^4*v*w*y^2 - 1663200*a^3*v^2*w*y^2 - 
        1323000*a^2*v^3*w*y^2 - 22680*a*v^4*w*y^2 - 36876*v^5*w*y^2 + 
        3742200*a^4*w^2*y^2 - 1663200*a^3*v*w^2*y^2 + 6463800*a^2*v^2*w^2*
         y^2 - 1436400*a*v^3*w^2*y^2 + 435120*v^4*w^2*y^2 - 
        2217600*a^3*w^3*y^2 - 1323000*a^2*v*w^3*y^2 - 1436400*a*v^2*w^3*y^2 - 
        50680*v^3*w^3*y^2 + 1908900*a^2*w^4*y^2 - 22680*a*v*w^4*y^2 + 
        435120*v^2*w^4*y^2 - 601776*a*w^5*y^2 - 36876*v*w^5*y^2 + 
        95872*w^6*y^2 - 3089016*a^5*y^3 - 226800*a^4*v*y^3 - 
        2217600*a^3*v^2*y^3 + 113400*a^2*v^3*y^3 - 262080*a*v^4*y^3 + 
        21140*v^5*y^3 - 226800*a^4*w*y^3 + 5846400*a^3*v*w*y^3 - 
        1323000*a^2*v^2*w*y^3 + 1869840*a*v^3*w*y^3 - 221060*v^4*w*y^3 - 
        2217600*a^3*w^2*y^3 - 1323000*a^2*v*w^2*y^3 - 1436400*a*v^2*w^2*y^3 - 
        50680*v^3*w^2*y^3 + 113400*a^2*w^3*y^3 + 1869840*a*v*w^3*y^3 - 
        50680*v^2*w^3*y^3 - 262080*a*w^4*y^3 - 221060*v*w^4*y^3 + 
        21140*w^5*y^3 + 3974670*a^4*y^4 - 126000*a^3*v*y^4 + 
        1908900*a^2*v^2*y^4 - 262080*a*v^3*y^4 + 94360*v^4*y^4 - 
        126000*a^3*w*y^4 - 3061800*a^2*v*w*y^4 - 22680*a*v^2*w*y^4 - 
        221060*v^3*w*y^4 + 1908900*a^2*w^2*y^4 - 22680*a*v*w^2*y^4 + 
        435120*v^2*w^2*y^4 - 262080*a*w^3*y^4 - 221060*v*w^3*y^4 + 
        94360*w^4*y^4 - 3129336*a^3*y^5 - 75600*a^2*v*y^5 - 
        601776*a*v^2*y^5 + 21140*v^3*y^5 - 75600*a^2*w*y^5 + 
        1242864*a*v*w*y^5 - 36876*v^2*w*y^5 - 601776*a*w^2*y^5 - 
        36876*v*w^2*y^5 + 21140*w^3*y^5 + 1589868*a^2*y^6 + 18648*a*v*y^6 + 
        95872*v^2*y^6 + 18648*a*w*y^6 - 182560*v*w*y^6 + 95872*w^2*y^6 - 
        459576*a*y^7 - 3976*v*y^7 - 3976*w*y^7 + 58441*y^8 - 519048*a^7*z - 
        816480*a^5*u^2*z - 226800*a^4*u^3*z - 126000*a^3*u^4*z - 
        75600*a^2*u^5*z + 18648*a*u^6*z - 3976*u^7*z + 3265920*a^5*u*w*z - 
        2721600*a^4*u^2*w*z + 5846400*a^3*u^3*w*z - 3061800*a^2*u^4*w*z + 
        1242864*a*u^5*w*z - 182560*u^6*w*z - 816480*a^5*w^2*z - 
        2721600*a^4*u*w^2*z - 1663200*a^3*u^2*w^2*z - 1323000*a^2*u^3*w^2*z - 
        22680*a*u^4*w^2*z - 36876*u^5*w^2*z - 226800*a^4*w^3*z + 
        5846400*a^3*u*w^3*z - 1323000*a^2*u^2*w^3*z + 1869840*a*u^3*w^3*z - 
        221060*u^4*w^3*z - 126000*a^3*w^4*z - 3061800*a^2*u*w^4*z - 
        22680*a*u^2*w^4*z - 221060*u^3*w^4*z - 75600*a^2*w^5*z + 
        1242864*a*u*w^5*z - 36876*u^2*w^5*z + 18648*a*w^6*z - 
        182560*u*w^6*z - 3976*w^7*z + 1816668*a^6*z^2 - 816480*a^5*u*z^2 + 
        3742200*a^4*u^2*z^2 - 2217600*a^3*u^3*z^2 + 1908900*a^2*u^4*z^2 - 
        601776*a*u^5*z^2 + 95872*u^6*z^2 - 816480*a^5*w*z^2 - 
        2721600*a^4*u*w*z^2 - 1663200*a^3*u^2*w*z^2 - 1323000*a^2*u^3*w*z^2 - 
        22680*a*u^4*w*z^2 - 36876*u^5*w*z^2 + 3742200*a^4*w^2*z^2 - 
        1663200*a^3*u*w^2*z^2 + 6463800*a^2*u^2*w^2*z^2 - 
        1436400*a*u^3*w^2*z^2 + 435120*u^4*w^2*z^2 - 2217600*a^3*w^3*z^2 - 
        1323000*a^2*u*w^3*z^2 - 1436400*a*u^2*w^3*z^2 - 50680*u^3*w^3*z^2 + 
        1908900*a^2*w^4*z^2 - 22680*a*u*w^4*z^2 + 435120*u^2*w^4*z^2 - 
        601776*a*w^5*z^2 - 36876*u*w^5*z^2 + 95872*w^6*z^2 - 
        3089016*a^5*z^3 - 226800*a^4*u*z^3 - 2217600*a^3*u^2*z^3 + 
        113400*a^2*u^3*z^3 - 262080*a*u^4*z^3 + 21140*u^5*z^3 - 
        226800*a^4*w*z^3 + 5846400*a^3*u*w*z^3 - 1323000*a^2*u^2*w*z^3 + 
        1869840*a*u^3*w*z^3 - 221060*u^4*w*z^3 - 2217600*a^3*w^2*z^3 - 
        1323000*a^2*u*w^2*z^3 - 1436400*a*u^2*w^2*z^3 - 50680*u^3*w^2*z^3 + 
        113400*a^2*w^3*z^3 + 1869840*a*u*w^3*z^3 - 50680*u^2*w^3*z^3 - 
        262080*a*w^4*z^3 - 221060*u*w^4*z^3 + 21140*w^5*z^3 + 
        3974670*a^4*z^4 - 126000*a^3*u*z^4 + 1908900*a^2*u^2*z^4 - 
        262080*a*u^3*z^4 + 94360*u^4*z^4 - 126000*a^3*w*z^4 - 
        3061800*a^2*u*w*z^4 - 22680*a*u^2*w*z^4 - 221060*u^3*w*z^4 + 
        1908900*a^2*w^2*z^4 - 22680*a*u*w^2*z^4 + 435120*u^2*w^2*z^4 - 
        262080*a*w^3*z^4 - 221060*u*w^3*z^4 + 94360*w^4*z^4 - 
        3129336*a^3*z^5 - 75600*a^2*u*z^5 - 601776*a*u^2*z^5 + 
        21140*u^3*z^5 - 75600*a^2*w*z^5 + 1242864*a*u*w*z^5 - 
        36876*u^2*w*z^5 - 601776*a*w^2*z^5 - 36876*u*w^2*z^5 + 
        21140*w^3*z^5 + 1589868*a^2*z^6 + 18648*a*u*z^6 + 95872*u^2*z^6 + 
        18648*a*w*z^6 - 182560*u*w*z^6 + 95872*w^2*z^6 - 459576*a*z^7 - 
        3976*u*z^7 - 3976*w*z^7 + 58441*z^8)*lnbar[a])/(816480*a^7) + 
     ((6*a^8 - 8*a^7*u + 28*a^6*u^2 - 56*a^5*u^3 + 70*a^4*u^4 - 56*a^3*u^5 + 
        28*a^2*u^6 - 8*a*u^7 + u^8 - 8*a^7*v + 28*a^6*v^2 - 56*a^5*v^3 + 
        70*a^4*v^4 - 56*a^3*v^5 + 28*a^2*v^6 - 8*a*v^7 + v^8 - 16*a^7*w + 
        56*a^6*w^2 - 112*a^5*w^3 + 140*a^4*w^4 - 112*a^3*w^5 + 56*a^2*w^6 - 
        16*a*w^7 + 2*w^8 - 8*a^7*y + 28*a^6*y^2 - 56*a^5*y^3 + 70*a^4*y^4 - 
        56*a^3*y^5 + 28*a^2*y^6 - 8*a*y^7 + y^8 - 8*a^7*z + 28*a^6*z^2 - 
        56*a^5*z^3 + 70*a^4*z^4 - 56*a^3*z^5 + 28*a^2*z^6 - 8*a*z^7 + z^8)*
       lnbar[a]^2)/(112*a^7) - ((21870*a^8 - 29160*a^7*u + 707616*a^6*u^2 - 
        938952*a^5*u^3 + 1338120*a^4*u^4 - 987000*a^3*u^5 + 485730*a^2*u^6 - 
        132468*a*u^7 + 15881*u^8 - 29160*a^7*v + 204120*a^5*u^2*v + 
        17010*a^2*u^5*v - 6804*a*u^6*v + 1134*u^7*v + 707616*a^6*v^2 + 
        204120*a^5*u*v^2 - 680400*a^4*u^2*v^2 + 151200*a^3*u^3*v^2 - 
        75600*a^2*u^4*v^2 + 15624*a*u^5*v^2 - 1764*u^6*v^2 - 938952*a^5*v^3 + 
        151200*a^3*u^2*v^3 + 252*u^5*v^3 + 1338120*a^4*v^4 - 
        75600*a^2*u^2*v^4 - 987000*a^3*v^5 + 17010*a^2*u*v^5 + 
        15624*a*u^2*v^5 + 252*u^3*v^5 + 485730*a^2*v^6 - 6804*a*u*v^6 - 
        1764*u^2*v^6 - 132468*a*v^7 + 1134*u*v^7 + 15881*v^8 - 58320*a^7*w - 
        197316*a^6*u*w - 2449440*a^5*u^2*w + 1542240*a^4*u^3*w - 
        2042040*a^3*u^4*w + 1059030*a^2*u^5*w - 360024*a*u^6*w + 
        50062*u^7*w - 197316*a^6*v*w + 816480*a^5*u*v*w - 
        1871100*a^4*u^2*v*w + 982800*a^3*u^3*v*w - 576450*a^2*u^4*v*w + 
        167328*a*u^5*v*w - 22806*u^6*v*w - 2449440*a^5*v^2*w - 
        1871100*a^4*u*v^2*w + 2721600*a^3*u^2*v^2*w - 642600*a^2*u^3*v^2*w + 
        199080*a*u^4*v^2*w - 22848*u^5*v^2*w + 1542240*a^4*v^3*w + 
        982800*a^3*u*v^3*w - 642600*a^2*u^2*v^3*w + 90720*a*u^3*v^3*w - 
        11340*u^4*v^3*w - 2042040*a^3*v^4*w - 576450*a^2*u*v^4*w + 
        199080*a*u^2*v^4*w - 11340*u^3*v^4*w + 1059030*a^2*v^5*w + 
        167328*a*u*v^5*w - 22848*u^2*v^5*w - 360024*a*v^6*w - 22806*u*v^6*w + 
        50062*v^7*w + 598752*a^6*w^2 - 408240*a^5*u*w^2 + 
        6429780*a^4*u^2*w^2 - 2189040*a^3*u^3*w^2 + 1792350*a^2*u^4*w^2 - 
        459648*a*u^5*w^2 + 66206*u^6*w^2 - 408240*a^5*v*w^2 + 
        340200*a^4*u*v*w^2 + 1134000*a^3*u^2*v*w^2 - 37800*a^2*u^3*v*w^2 + 
        42840*a*u^4*v*w^2 - 1680*u^5*v*w^2 + 6429780*a^4*v^2*w^2 + 
        1134000*a^3*u*v^2*w^2 - 2268000*a^2*u^2*v^2*w^2 + 
        201600*a*u^3*v^2*w^2 - 31920*u^4*v^2*w^2 - 2189040*a^3*v^3*w^2 - 
        37800*a^2*u*v^3*w^2 + 201600*a*u^2*v^3*w^2 - 5040*u^3*v^3*w^2 + 
        1792350*a^2*v^4*w^2 + 42840*a*u*v^4*w^2 - 31920*u^2*v^4*w^2 - 
        459648*a*v^5*w^2 - 1680*u*v^5*w^2 + 66206*v^6*w^2 - 653184*a^5*w^3 + 
        11340*a^4*u*w^3 - 7707840*a^3*u^2*w^3 + 1417500*a^2*u^3*w^3 - 
        821100*a*u^4*w^3 + 95326*u^5*w^3 + 11340*a^4*v*w^3 + 
        453600*a^3*u*v*w^3 - 1379700*a^2*u^2*v*w^3 + 183960*a*u^3*v*w^3 - 
        37170*u^4*v*w^3 - 7707840*a^3*v^2*w^3 - 1379700*a^2*u*v^2*w^3 + 
        1310400*a*u^2*v^2*w^3 - 60480*u^3*v^2*w^3 + 1417500*a^2*v^3*w^3 + 
        183960*a*u*v^3*w^3 - 60480*u^2*v^3*w^3 - 821100*a*v^4*w^3 - 
        37170*u*v^4*w^3 + 95326*v^5*w^3 + 805140*a^4*w^4 - 265440*a^3*u*w^4 + 
        5770800*a^2*u^2*w^4 - 580440*a*u^3*w^4 + 157850*u^4*w^4 - 
        265440*a^3*v*w^4 - 18900*a^2*u*v*w^4 + 466200*a*u^2*v*w^4 - 
        15960*u^3*v*w^4 + 5770800*a^2*v^2*w^4 + 466200*a*u*v^2*w^4 - 
        255360*u^2*v^2*w^4 - 580440*a*v^3*w^4 - 15960*u*v^3*w^4 + 
        157850*v^4*w^4 - 431760*a^3*w^5 + 108360*a^2*u*w^5 - 
        2253888*a*u^2*w^5 + 93436*u^3*w^5 + 108360*a^2*v*w^5 + 
        35784*a*u*v*w^5 - 84756*u^2*v*w^5 - 2253888*a*v^2*w^5 - 
        84756*u*v^2*w^5 + 93436*v^3*w^5 + 143640*a^2*w^6 - 42000*a*u*w^6 + 
        372512*u^2*w^6 - 42000*a*v*w^6 - 2772*u*v*w^6 + 372512*v^2*w^6 - 
        17040*a*w^7 + 5680*u*w^7 + 5680*v*w^7 - 710*w^8 - 29160*a^7*y + 
        204120*a^5*u^2*y + 17010*a^2*u^5*y - 6804*a*u^6*y + 1134*u^7*y - 
        1013796*a^6*v*y - 816480*a^5*u*v*y + 1701000*a^4*u^2*v*y - 
        604800*a^3*u^3*v*y + 302400*a^2*u^4*v*y - 76104*a*u^5*v*y + 
        9324*u^6*v*y + 612360*a^5*v^2*y + 510300*a^4*u*v^2*y - 
        453600*a^3*u^2*v^2*y + 113400*a^2*u^3*v^2*y - 30240*a*u^4*v^2*y + 
        3360*u^5*v^2*y - 2199960*a^4*v^3*y - 680400*a^3*u*v^3*y + 
        378000*a^2*u^2*v^3*y - 45360*a*u^3*v^3*y + 5040*u^4*v^3*y + 
        1624560*a^3*v^4*y + 340200*a^2*u*v^4*y - 95760*a*u^2*v^4*y + 
        5040*u^3*v^4*y - 1046430*a^2*v^5*y - 115668*a*u*v^5*y + 
        13692*u^2*v^5*y + 329448*a*v^6*y + 15876*u*v^6*y - 46910*v^7*y - 
        197316*a^6*w*y + 816480*a^5*u*w*y - 1871100*a^4*u^2*w*y + 
        982800*a^3*u^3*w*y - 576450*a^2*u^4*w*y + 167328*a*u^5*w*y - 
        22806*u^6*w*y + 5266296*a^5*v*w*y + 1360800*a^4*u*v*w*y - 
        3628800*a^3*u^2*v*w*y + 642600*a^2*u^3*v*w*y - 214200*a*u^4*v*w*y + 
        22932*u^5*v*w*y - 1496880*a^4*v^2*w*y + 453600*a^3*u*v^2*w*y + 
        113400*a^2*u^2*v^2*w*y + 15120*a*u^3*v^2*w*y - 840*u^4*v^2*w*y + 
        4411680*a^3*v^3*w*y + 75600*a^2*u*v^3*w*y - 201600*a*u^2*v^3*w*y + 
        5040*u^3*v^3*w*y - 1600830*a^2*v^4*w*y + 46620*a*u*v^4*w*y + 
        13860*u^2*v^4*w*y + 626724*a*v^5*w*y - 4368*u*v^5*w*y - 
        77210*v^6*w*y - 408240*a^5*w^2*y + 340200*a^4*u*w^2*y + 
        1134000*a^3*u^2*w^2*y - 37800*a^2*u^3*w^2*y + 42840*a*u^4*w^2*y - 
        1680*u^5*w^2*y - 11532780*a^4*v*w^2*y - 3628800*a^3*u*v*w^2*y + 
        4649400*a^2*u^2*v*w^2*y - 519120*a*u^3*v*w^2*y + 77700*u^4*v*w^2*y + 
        1703520*a^3*v^2*w^2*y + 737100*a^2*u*v^2*w^2*y - 
        302400*a*u^2*v^2*w^2*y + 18480*u^3*v^2*w^2*y - 4779180*a^2*v^3*w^2*
         y - 531720*a*u*v^3*w^2*y + 104160*u^2*v^3*w^2*y + 
        1091160*a*v^4*w^2*y + 63210*u*v^4*w^2*y - 220206*v^5*w^2*y + 
        11340*a^4*w^3*y + 453600*a^3*u*w^3*y - 1379700*a^2*u^2*w^3*y + 
        183960*a*u^3*w^3*y - 37170*u^4*w^3*y + 15524880*a^3*v*w^3*y + 
        2116800*a^2*u*v*w^3*y - 2278080*a*u^2*v*w^3*y + 94080*u^3*v*w^3*y - 
        1452780*a^2*v^2*w^3*y + 36960*u^2*v^2*w^3*y + 2403240*a*v^3*w^3*y + 
        55440*u*v^3*w^3*y - 212590*v^4*w^3*y - 265440*a^3*w^4*y - 
        18900*a^2*u*w^4*y + 466200*a*u^2*w^4*y - 15960*u^3*w^4*y - 
        11249280*a^2*v*w^4*y - 1002960*a*u*v*w^4*y + 486360*u^2*v*w^4*y + 
        536760*a*v^2*w^4*y + 29820*u*v^2*w^4*y - 486220*v^3*w^4*y + 
        108360*a^2*w^5*y + 35784*a*u*w^5*y - 84756*u^2*w^5*y + 
        4471488*a*v*w^5*y + 159936*u*v*w^5*y - 91980*v^2*w^5*y - 
        42000*a*w^6*y - 2772*u*w^6*y - 737240*v*w^6*y + 5680*w^7*y + 
        707616*a^6*y^2 + 204120*a^5*u*y^2 - 680400*a^4*u^2*y^2 + 
        151200*a^3*u^3*y^2 - 75600*a^2*u^4*y^2 + 15624*a*u^5*y^2 - 
        1764*u^6*y^2 + 612360*a^5*v*y^2 + 510300*a^4*u*v*y^2 - 
        453600*a^3*u^2*v*y^2 + 113400*a^2*u^3*v*y^2 - 30240*a*u^4*v*y^2 + 
        3360*u^5*v*y^2 + 2007180*a^4*v^2*y^2 - 113400*a^2*u^2*v^2*y^2 - 
        374640*a^3*v^3*y^2 + 170100*a^2*u*v^3*y^2 - 25200*a*u^2*v^3*y^2 + 
        2520*u^3*v^3*y^2 + 639450*a^2*v^4*y^2 - 34020*a*u*v^4*y^2 - 
        420*u^2*v^4*y^2 - 139608*a*v^5*y^2 + 6804*u*v^5*y^2 + 22190*v^6*y^2 - 
        2449440*a^5*w*y^2 - 1871100*a^4*u*w*y^2 + 2721600*a^3*u^2*w*y^2 - 
        642600*a^2*u^3*w*y^2 + 199080*a*u^4*w*y^2 - 22848*u^5*w*y^2 - 
        1496880*a^4*v*w*y^2 + 453600*a^3*u*v*w*y^2 + 113400*a^2*u^2*v*w*y^2 + 
        15120*a*u^3*v*w*y^2 - 840*u^4*v*w*y^2 - 5780880*a^3*v^2*w*y^2 - 
        1247400*a^2*u*v^2*w*y^2 + 423360*a*u^2*v^2*w*y^2 - 
        22680*u^3*v^2*w*y^2 + 1287720*a^2*v^3*w*y^2 + 289800*a*u*v^3*w*y^2 - 
        29400*u^2*v^3*w*y^2 - 1103760*a*v^4*w*y^2 - 63210*u*v^4*w*y^2 + 
        142842*v^5*w*y^2 + 6429780*a^4*w^2*y^2 + 1134000*a^3*u*w^2*y^2 - 
        2268000*a^2*u^2*w^2*y^2 + 201600*a*u^3*w^2*y^2 - 31920*u^4*w^2*y^2 + 
        1703520*a^3*v*w^2*y^2 + 737100*a^2*u*v*w^2*y^2 - 
        302400*a*u^2*v*w^2*y^2 + 18480*u^3*v*w^2*y^2 + 6055560*a^2*v^2*w^2*
         y^2 + 211680*a*u*v^2*w^2*y^2 - 90720*u^2*v^2*w^2*y^2 - 
        476280*a*v^3*w^2*y^2 + 26040*u*v^3*w^2*y^2 + 260610*v^4*w^2*y^2 - 
        7707840*a^3*w^3*y^2 - 1379700*a^2*u*w^3*y^2 + 1310400*a*u^2*w^3*y^2 - 
        60480*u^3*w^3*y^2 - 1452780*a^2*v*w^3*y^2 + 36960*u^2*v*w^3*y^2 - 
        3225600*a*v^2*w^3*y^2 - 131040*u*v^2*w^3*y^2 + 140560*v^3*w^3*y^2 + 
        5770800*a^2*w^4*y^2 + 466200*a*u*w^4*y^2 - 255360*u^2*w^4*y^2 + 
        536760*a*v*w^4*y^2 + 29820*u*v*w^4*y^2 + 661080*v^2*w^4*y^2 - 
        2253888*a*w^5*y^2 - 84756*u*w^5*y^2 - 91980*v*w^5*y^2 + 
        372512*w^6*y^2 - 938952*a^5*y^3 + 151200*a^3*u^2*y^3 + 252*u^5*y^3 - 
        2199960*a^4*v*y^3 - 680400*a^3*u*v*y^3 + 378000*a^2*u^2*v*y^3 - 
        45360*a*u^3*v*y^3 + 5040*u^4*v*y^3 - 374640*a^3*v^2*y^3 + 
        170100*a^2*u*v^2*y^3 - 25200*a*u^2*v^2*y^3 + 2520*u^3*v^2*y^3 - 
        1020600*a^2*v^3*y^3 - 136080*a*u*v^3*y^3 + 15120*u^2*v^3*y^3 + 
        196980*a*v^4*y^3 + 17010*u*v^4*y^3 - 49994*v^5*y^3 + 
        1542240*a^4*w*y^3 + 982800*a^3*u*w*y^3 - 642600*a^2*u^2*w*y^3 + 
        90720*a*u^3*w*y^3 - 11340*u^4*w*y^3 + 4411680*a^3*v*w*y^3 + 
        75600*a^2*u*v*w*y^3 - 201600*a*u^2*v*w*y^3 + 5040*u^3*v*w*y^3 + 
        1287720*a^2*v^2*w*y^3 + 289800*a*u*v^2*w*y^3 - 29400*u^2*v^2*w*y^3 + 
        737520*a*v^3*w*y^3 - 15120*u*v^3*w*y^3 - 1750*v^4*w*y^3 - 
        2189040*a^3*w^2*y^3 - 37800*a^2*u*w^2*y^3 + 201600*a*u^2*w^2*y^3 - 
        5040*u^3*w^2*y^3 - 4779180*a^2*v*w^2*y^3 - 531720*a*u*v*w^2*y^3 + 
        104160*u^2*v*w^2*y^3 - 476280*a*v^2*w^2*y^3 + 26040*u*v^2*w^2*y^3 - 
        346640*v^3*w^2*y^3 + 1417500*a^2*w^3*y^3 + 183960*a*u*w^3*y^3 - 
        60480*u^2*w^3*y^3 + 2403240*a*v*w^3*y^3 + 55440*u*v*w^3*y^3 + 
        140560*v^2*w^3*y^3 - 580440*a*w^4*y^3 - 15960*u*w^4*y^3 - 
        486220*v*w^4*y^3 + 93436*w^5*y^3 + 1338120*a^4*y^4 - 
        75600*a^2*u^2*y^4 + 1624560*a^3*v*y^4 + 340200*a^2*u*v*y^4 - 
        95760*a*u^2*v*y^4 + 5040*u^3*v*y^4 + 639450*a^2*v^2*y^4 - 
        34020*a*u*v^2*y^4 - 420*u^2*v^2*y^4 + 196980*a*v^3*y^4 + 
        17010*u*v^3*y^4 + 5180*v^4*y^4 - 2042040*a^3*w*y^4 - 
        576450*a^2*u*w*y^4 + 199080*a*u^2*w*y^4 - 11340*u^3*w*y^4 - 
        1600830*a^2*v*w*y^4 + 46620*a*u*v*w*y^4 + 13860*u^2*v*w*y^4 - 
        1103760*a*v^2*w*y^4 - 63210*u*v^2*w*y^4 - 1750*v^3*w*y^4 + 
        1792350*a^2*w^2*y^4 + 42840*a*u*w^2*y^4 - 31920*u^2*w^2*y^4 + 
        1091160*a*v*w^2*y^4 + 63210*u*v*w^2*y^4 + 260610*v^2*w^2*y^4 - 
        821100*a*w^3*y^4 - 37170*u*w^3*y^4 - 212590*v*w^3*y^4 + 
        157850*w^4*y^4 - 987000*a^3*y^5 + 17010*a^2*u*y^5 + 15624*a*u^2*y^5 + 
        252*u^3*y^5 - 1046430*a^2*v*y^5 - 115668*a*u*v*y^5 + 
        13692*u^2*v*y^5 - 139608*a*v^2*y^5 + 6804*u*v^2*y^5 - 49994*v^3*y^5 + 
        1059030*a^2*w*y^5 + 167328*a*u*w*y^5 - 22848*u^2*w*y^5 + 
        626724*a*v*w*y^5 - 4368*u*v*w*y^5 + 142842*v^2*w*y^5 - 
        459648*a*w^2*y^5 - 1680*u*w^2*y^5 - 220206*v*w^2*y^5 + 
        95326*w^3*y^5 + 485730*a^2*y^6 - 6804*a*u*y^6 - 1764*u^2*y^6 + 
        329448*a*v*y^6 + 15876*u*v*y^6 + 22190*v^2*y^6 - 360024*a*w*y^6 - 
        22806*u*w*y^6 - 77210*v*w*y^6 + 66206*w^2*y^6 - 132468*a*y^7 + 
        1134*u*y^7 - 46910*v*y^7 + 50062*w*y^7 + 15881*y^8 - 29160*a^7*z - 
        1013796*a^6*u*z + 612360*a^5*u^2*z - 2199960*a^4*u^3*z + 
        1624560*a^3*u^4*z - 1046430*a^2*u^5*z + 329448*a*u^6*z - 
        46910*u^7*z - 816480*a^5*u*v*z + 510300*a^4*u^2*v*z - 
        680400*a^3*u^3*v*z + 340200*a^2*u^4*v*z - 115668*a*u^5*v*z + 
        15876*u^6*v*z + 204120*a^5*v^2*z + 1701000*a^4*u*v^2*z - 
        453600*a^3*u^2*v^2*z + 378000*a^2*u^3*v^2*z - 95760*a*u^4*v^2*z + 
        13692*u^5*v^2*z - 604800*a^3*u*v^3*z + 113400*a^2*u^2*v^3*z - 
        45360*a*u^3*v^3*z + 5040*u^4*v^3*z + 302400*a^2*u*v^4*z - 
        30240*a*u^2*v^4*z + 5040*u^3*v^4*z + 17010*a^2*v^5*z - 
        76104*a*u*v^5*z + 3360*u^2*v^5*z - 6804*a*v^6*z + 9324*u*v^6*z + 
        1134*v^7*z - 197316*a^6*w*z + 5266296*a^5*u*w*z - 
        1496880*a^4*u^2*w*z + 4411680*a^3*u^3*w*z - 1600830*a^2*u^4*w*z + 
        626724*a*u^5*w*z - 77210*u^6*w*z + 816480*a^5*v*w*z + 
        1360800*a^4*u*v*w*z + 453600*a^3*u^2*v*w*z + 75600*a^2*u^3*v*w*z + 
        46620*a*u^4*v*w*z - 4368*u^5*v*w*z - 1871100*a^4*v^2*w*z - 
        3628800*a^3*u*v^2*w*z + 113400*a^2*u^2*v^2*w*z - 
        201600*a*u^3*v^2*w*z + 13860*u^4*v^2*w*z + 982800*a^3*v^3*w*z + 
        642600*a^2*u*v^3*w*z + 15120*a*u^2*v^3*w*z + 5040*u^3*v^3*w*z - 
        576450*a^2*v^4*w*z - 214200*a*u*v^4*w*z - 840*u^2*v^4*w*z + 
        167328*a*v^5*w*z + 22932*u*v^5*w*z - 22806*v^6*w*z - 
        408240*a^5*w^2*z - 11532780*a^4*u*w^2*z + 1703520*a^3*u^2*w^2*z - 
        4779180*a^2*u^3*w^2*z + 1091160*a*u^4*w^2*z - 220206*u^5*w^2*z + 
        340200*a^4*v*w^2*z - 3628800*a^3*u*v*w^2*z + 737100*a^2*u^2*v*w^2*z - 
        531720*a*u^3*v*w^2*z + 63210*u^4*v*w^2*z + 1134000*a^3*v^2*w^2*z + 
        4649400*a^2*u*v^2*w^2*z - 302400*a*u^2*v^2*w^2*z + 
        104160*u^3*v^2*w^2*z - 37800*a^2*v^3*w^2*z - 519120*a*u*v^3*w^2*z + 
        18480*u^2*v^3*w^2*z + 42840*a*v^4*w^2*z + 77700*u*v^4*w^2*z - 
        1680*v^5*w^2*z + 11340*a^4*w^3*z + 15524880*a^3*u*w^3*z - 
        1452780*a^2*u^2*w^3*z + 2403240*a*u^3*w^3*z - 212590*u^4*w^3*z + 
        453600*a^3*v*w^3*z + 2116800*a^2*u*v*w^3*z + 55440*u^3*v*w^3*z - 
        1379700*a^2*v^2*w^3*z - 2278080*a*u*v^2*w^3*z + 36960*u^2*v^2*w^3*z + 
        183960*a*v^3*w^3*z + 94080*u*v^3*w^3*z - 37170*v^4*w^3*z - 
        265440*a^3*w^4*z - 11249280*a^2*u*w^4*z + 536760*a*u^2*w^4*z - 
        486220*u^3*w^4*z - 18900*a^2*v*w^4*z - 1002960*a*u*v*w^4*z + 
        29820*u^2*v*w^4*z + 466200*a*v^2*w^4*z + 486360*u*v^2*w^4*z - 
        15960*v^3*w^4*z + 108360*a^2*w^5*z + 4471488*a*u*w^5*z - 
        91980*u^2*w^5*z + 35784*a*v*w^5*z + 159936*u*v*w^5*z - 
        84756*v^2*w^5*z - 42000*a*w^6*z - 737240*u*w^6*z - 2772*v*w^6*z + 
        5680*w^7*z - 816480*a^5*u*y*z + 510300*a^4*u^2*y*z - 
        680400*a^3*u^3*y*z + 340200*a^2*u^4*y*z - 115668*a*u^5*y*z + 
        15876*u^6*y*z - 816480*a^5*v*y*z - 2721600*a^4*u*v*y*z + 
        453600*a^3*u^2*v*y*z - 491400*a^2*u^3*v*y*z + 110880*a*u^4*v*y*z - 
        16212*u^5*v*y*z + 510300*a^4*v^2*y*z + 453600*a^3*u*v^2*y*z + 
        15120*a*u^3*v^2*y*z - 840*u^4*v^2*y*z - 680400*a^3*v^3*y*z - 
        491400*a^2*u*v^3*y*z + 15120*a*u^2*v^3*y*z - 5040*u^3*v^3*y*z + 
        340200*a^2*v^4*y*z + 110880*a*u*v^4*y*z - 840*u^2*v^4*y*z - 
        115668*a*v^5*y*z - 16212*u*v^5*y*z + 15876*v^6*y*z + 
        816480*a^5*w*y*z + 1360800*a^4*u*w*y*z + 453600*a^3*u^2*w*y*z + 
        75600*a^2*u^3*w*y*z + 46620*a*u^4*w*y*z - 4368*u^5*w*y*z + 
        1360800*a^4*v*w*y*z + 7257600*a^3*u*v*w*y*z - 793800*a^2*u^2*v*w*y*
         z + 549360*a*u^3*v*w*y*z - 52500*u^4*v*w*y*z + 
        453600*a^3*v^2*w*y*z - 793800*a^2*u*v^2*w*y*z + 
        90720*a*u^2*v^2*w*y*z - 18480*u^3*v^2*w*y*z + 75600*a^2*v^3*w*y*z + 
        549360*a*u*v^3*w*y*z - 18480*u^2*v^3*w*y*z + 46620*a*v^4*w*y*z - 
        52500*u*v^4*w*y*z - 4368*v^5*w*y*z + 340200*a^4*w^2*y*z - 
        3628800*a^3*u*w^2*y*z + 737100*a^2*u^2*w^2*y*z - 
        531720*a*u^3*w^2*y*z + 63210*u^4*w^2*y*z - 3628800*a^3*v*w^2*y*z - 
        7711200*a^2*u*v*w^2*y*z + 302400*a*u^2*v*w^2*y*z - 
        147840*u^3*v*w^2*y*z + 737100*a^2*v^2*w^2*y*z + 
        302400*a*u*v^2*w^2*y*z + 5040*u^2*v^2*w^2*y*z - 
        531720*a*v^3*w^2*y*z - 147840*u*v^3*w^2*y*z + 63210*v^4*w^2*y*z + 
        453600*a^3*w^3*y*z + 2116800*a^2*u*w^3*y*z + 55440*u^3*w^3*y*z + 
        2116800*a^2*v*w^3*y*z + 4334400*a*u*v*w^3*y*z - 97440*u^2*v*w^3*y*z - 
        97440*u*v^2*w^3*y*z + 55440*v^3*w^3*y*z - 18900*a^2*w^4*y*z - 
        1002960*a*u*w^4*y*z + 29820*u^2*w^4*y*z - 1002960*a*v*w^4*y*z - 
        888720*u*v*w^4*y*z + 29820*v^2*w^4*y*z + 35784*a*w^5*y*z + 
        159936*u*w^5*y*z + 159936*v*w^5*y*z - 2772*w^6*y*z + 
        204120*a^5*y^2*z + 1701000*a^4*u*y^2*z - 453600*a^3*u^2*y^2*z + 
        378000*a^2*u^3*y^2*z - 95760*a*u^4*y^2*z + 13692*u^5*y^2*z + 
        510300*a^4*v*y^2*z + 453600*a^3*u*v*y^2*z + 15120*a*u^3*v*y^2*z - 
        840*u^4*v*y^2*z + 453600*a^2*u*v^2*y^2*z - 45360*a*u^2*v^2*y^2*z + 
        7560*u^3*v^2*y^2*z + 170100*a^2*v^3*y^2*z - 35280*a*u*v^3*y^2*z + 
        3360*u^2*v^3*y^2*z - 34020*a*v^4*y^2*z + 13020*u*v^4*y^2*z + 
        6804*v^5*y^2*z - 1871100*a^4*w*y^2*z - 3628800*a^3*u*w*y^2*z + 
        113400*a^2*u^2*w*y^2*z - 201600*a*u^3*w*y^2*z + 13860*u^4*w*y^2*z + 
        453600*a^3*v*w*y^2*z - 793800*a^2*u*v*w*y^2*z + 
        90720*a*u^2*v*w*y^2*z - 18480*u^3*v*w*y^2*z - 1247400*a^2*v^2*w*y^2*
         z - 514080*a*u*v^2*w*y^2*z + 2520*u^2*v^2*w*y^2*z + 
        289800*a*v^3*w*y^2*z + 15120*u*v^3*w*y^2*z - 63210*v^4*w*y^2*z + 
        1134000*a^3*w^2*y^2*z + 4649400*a^2*u*w^2*y^2*z - 
        302400*a*u^2*w^2*y^2*z + 104160*u^3*w^2*y^2*z + 
        737100*a^2*v*w^2*y^2*z + 302400*a*u*v*w^2*y^2*z + 
        5040*u^2*v*w^2*y^2*z + 211680*a*v^2*w^2*y^2*z + 
        206640*u*v^2*w^2*y^2*z + 26040*v^3*w^2*y^2*z - 1379700*a^2*w^3*y^2*
         z - 2278080*a*u*w^3*y^2*z + 36960*u^2*w^3*y^2*z - 
        97440*u*v*w^3*y^2*z - 131040*v^2*w^3*y^2*z + 466200*a*w^4*y^2*z + 
        486360*u*w^4*y^2*z + 29820*v*w^4*y^2*z - 84756*w^5*y^2*z - 
        604800*a^3*u*y^3*z + 113400*a^2*u^2*y^3*z - 45360*a*u^3*y^3*z + 
        5040*u^4*y^3*z - 680400*a^3*v*y^3*z - 491400*a^2*u*v*y^3*z + 
        15120*a*u^2*v*y^3*z - 5040*u^3*v*y^3*z + 170100*a^2*v^2*y^3*z - 
        35280*a*u*v^2*y^3*z + 3360*u^2*v^2*y^3*z - 136080*a*v^3*y^3*z - 
        15120*u*v^3*y^3*z + 17010*v^4*y^3*z + 982800*a^3*w*y^3*z + 
        642600*a^2*u*w*y^3*z + 15120*a*u^2*w*y^3*z + 5040*u^3*w*y^3*z + 
        75600*a^2*v*w*y^3*z + 549360*a*u*v*w*y^3*z - 18480*u^2*v*w*y^3*z + 
        289800*a*v^2*w*y^3*z + 15120*u*v^2*w*y^3*z - 15120*v^3*w*y^3*z - 
        37800*a^2*w^2*y^3*z - 519120*a*u*w^2*y^3*z + 18480*u^2*w^2*y^3*z - 
        531720*a*v*w^2*y^3*z - 147840*u*v*w^2*y^3*z + 26040*v^2*w^2*y^3*z + 
        183960*a*w^3*y^3*z + 94080*u*w^3*y^3*z + 55440*v*w^3*y^3*z - 
        15960*w^4*y^3*z + 302400*a^2*u*y^4*z - 30240*a*u^2*y^4*z + 
        5040*u^3*y^4*z + 340200*a^2*v*y^4*z + 110880*a*u*v*y^4*z - 
        840*u^2*v*y^4*z - 34020*a*v^2*y^4*z + 13020*u*v^2*y^4*z + 
        17010*v^3*y^4*z - 576450*a^2*w*y^4*z - 214200*a*u*w*y^4*z - 
        840*u^2*w*y^4*z + 46620*a*v*w*y^4*z - 52500*u*v*w*y^4*z - 
        63210*v^2*w*y^4*z + 42840*a*w^2*y^4*z + 77700*u*w^2*y^4*z + 
        63210*v*w^2*y^4*z - 37170*w^3*y^4*z + 17010*a^2*y^5*z - 
        76104*a*u*y^5*z + 3360*u^2*y^5*z - 115668*a*v*y^5*z - 
        16212*u*v*y^5*z + 6804*v^2*y^5*z + 167328*a*w*y^5*z + 
        22932*u*w*y^5*z - 4368*v*w*y^5*z - 1680*w^2*y^5*z - 6804*a*y^6*z + 
        9324*u*y^6*z + 15876*v*y^6*z - 22806*w*y^6*z + 1134*y^7*z + 
        707616*a^6*z^2 + 612360*a^5*u*z^2 + 2007180*a^4*u^2*z^2 - 
        374640*a^3*u^3*z^2 + 639450*a^2*u^4*z^2 - 139608*a*u^5*z^2 + 
        22190*u^6*z^2 + 204120*a^5*v*z^2 + 510300*a^4*u*v*z^2 + 
        170100*a^2*u^3*v*z^2 - 34020*a*u^4*v*z^2 + 6804*u^5*v*z^2 - 
        680400*a^4*v^2*z^2 - 453600*a^3*u*v^2*z^2 - 113400*a^2*u^2*v^2*z^2 - 
        25200*a*u^3*v^2*z^2 - 420*u^4*v^2*z^2 + 151200*a^3*v^3*z^2 + 
        113400*a^2*u*v^3*z^2 + 2520*u^3*v^3*z^2 - 75600*a^2*v^4*z^2 - 
        30240*a*u*v^4*z^2 + 15624*a*v^5*z^2 + 3360*u*v^5*z^2 - 1764*v^6*z^2 - 
        2449440*a^5*w*z^2 - 1496880*a^4*u*w*z^2 - 5780880*a^3*u^2*w*z^2 + 
        1287720*a^2*u^3*w*z^2 - 1103760*a*u^4*w*z^2 + 142842*u^5*w*z^2 - 
        1871100*a^4*v*w*z^2 + 453600*a^3*u*v*w*z^2 - 1247400*a^2*u^2*v*w*
         z^2 + 289800*a*u^3*v*w*z^2 - 63210*u^4*v*w*z^2 + 
        2721600*a^3*v^2*w*z^2 + 113400*a^2*u*v^2*w*z^2 + 
        423360*a*u^2*v^2*w*z^2 - 29400*u^3*v^2*w*z^2 - 642600*a^2*v^3*w*z^2 + 
        15120*a*u*v^3*w*z^2 - 22680*u^2*v^3*w*z^2 + 199080*a*v^4*w*z^2 - 
        840*u*v^4*w*z^2 - 22848*v^5*w*z^2 + 6429780*a^4*w^2*z^2 + 
        1703520*a^3*u*w^2*z^2 + 6055560*a^2*u^2*w^2*z^2 - 
        476280*a*u^3*w^2*z^2 + 260610*u^4*w^2*z^2 + 1134000*a^3*v*w^2*z^2 + 
        737100*a^2*u*v*w^2*z^2 + 211680*a*u^2*v*w^2*z^2 + 
        26040*u^3*v*w^2*z^2 - 2268000*a^2*v^2*w^2*z^2 - 
        302400*a*u*v^2*w^2*z^2 - 90720*u^2*v^2*w^2*z^2 + 
        201600*a*v^3*w^2*z^2 + 18480*u*v^3*w^2*z^2 - 31920*v^4*w^2*z^2 - 
        7707840*a^3*w^3*z^2 - 1452780*a^2*u*w^3*z^2 - 3225600*a*u^2*w^3*z^2 + 
        140560*u^3*w^3*z^2 - 1379700*a^2*v*w^3*z^2 - 131040*u^2*v*w^3*z^2 + 
        1310400*a*v^2*w^3*z^2 + 36960*u*v^2*w^3*z^2 - 60480*v^3*w^3*z^2 + 
        5770800*a^2*w^4*z^2 + 536760*a*u*w^4*z^2 + 661080*u^2*w^4*z^2 + 
        466200*a*v*w^4*z^2 + 29820*u*v*w^4*z^2 - 255360*v^2*w^4*z^2 - 
        2253888*a*w^5*z^2 - 91980*u*w^5*z^2 - 84756*v*w^5*z^2 + 
        372512*w^6*z^2 + 204120*a^5*y*z^2 + 510300*a^4*u*y*z^2 + 
        170100*a^2*u^3*y*z^2 - 34020*a*u^4*y*z^2 + 6804*u^5*y*z^2 + 
        1701000*a^4*v*y*z^2 + 453600*a^3*u*v*y*z^2 + 453600*a^2*u^2*v*y*z^2 - 
        35280*a*u^3*v*y*z^2 + 13020*u^4*v*y*z^2 - 453600*a^3*v^2*y*z^2 - 
        45360*a*u^2*v^2*y*z^2 + 3360*u^3*v^2*y*z^2 + 378000*a^2*v^3*y*z^2 + 
        15120*a*u*v^3*y*z^2 + 7560*u^2*v^3*y*z^2 - 95760*a*v^4*y*z^2 - 
        840*u*v^4*y*z^2 + 13692*v^5*y*z^2 - 1871100*a^4*w*y*z^2 + 
        453600*a^3*u*w*y*z^2 - 1247400*a^2*u^2*w*y*z^2 + 
        289800*a*u^3*w*y*z^2 - 63210*u^4*w*y*z^2 - 3628800*a^3*v*w*y*z^2 - 
        793800*a^2*u*v*w*y*z^2 - 514080*a*u^2*v*w*y*z^2 + 
        15120*u^3*v*w*y*z^2 + 113400*a^2*v^2*w*y*z^2 + 
        90720*a*u*v^2*w*y*z^2 + 2520*u^2*v^2*w*y*z^2 - 201600*a*v^3*w*y*z^2 - 
        18480*u*v^3*w*y*z^2 + 13860*v^4*w*y*z^2 + 1134000*a^3*w^2*y*z^2 + 
        737100*a^2*u*w^2*y*z^2 + 211680*a*u^2*w^2*y*z^2 + 
        26040*u^3*w^2*y*z^2 + 4649400*a^2*v*w^2*y*z^2 + 
        302400*a*u*v*w^2*y*z^2 + 206640*u^2*v*w^2*y*z^2 - 
        302400*a*v^2*w^2*y*z^2 + 5040*u*v^2*w^2*y*z^2 + 
        104160*v^3*w^2*y*z^2 - 1379700*a^2*w^3*y*z^2 - 131040*u^2*w^3*y*z^2 - 
        2278080*a*v*w^3*y*z^2 - 97440*u*v*w^3*y*z^2 + 36960*v^2*w^3*y*z^2 + 
        466200*a*w^4*y*z^2 + 29820*u*w^4*y*z^2 + 486360*v*w^4*y*z^2 - 
        84756*w^5*y*z^2 - 680400*a^4*y^2*z^2 - 453600*a^3*u*y^2*z^2 - 
        113400*a^2*u^2*y^2*z^2 - 25200*a*u^3*y^2*z^2 - 420*u^4*y^2*z^2 - 
        453600*a^3*v*y^2*z^2 - 45360*a*u^2*v*y^2*z^2 + 3360*u^3*v*y^2*z^2 - 
        113400*a^2*v^2*y^2*z^2 - 45360*a*u*v^2*y^2*z^2 - 
        25200*a*v^3*y^2*z^2 + 3360*u*v^3*y^2*z^2 - 420*v^4*y^2*z^2 + 
        2721600*a^3*w*y^2*z^2 + 113400*a^2*u*w*y^2*z^2 + 
        423360*a*u^2*w*y^2*z^2 - 29400*u^3*w*y^2*z^2 + 
        113400*a^2*v*w*y^2*z^2 + 90720*a*u*v*w*y^2*z^2 + 
        2520*u^2*v*w*y^2*z^2 + 423360*a*v^2*w*y^2*z^2 + 
        2520*u*v^2*w*y^2*z^2 - 29400*v^3*w*y^2*z^2 - 2268000*a^2*w^2*y^2*
         z^2 - 302400*a*u*w^2*y^2*z^2 - 90720*u^2*w^2*y^2*z^2 - 
        302400*a*v*w^2*y^2*z^2 + 5040*u*v*w^2*y^2*z^2 - 
        90720*v^2*w^2*y^2*z^2 + 1310400*a*w^3*y^2*z^2 + 36960*u*w^3*y^2*z^2 + 
        36960*v*w^3*y^2*z^2 - 255360*w^4*y^2*z^2 + 151200*a^3*y^3*z^2 + 
        113400*a^2*u*y^3*z^2 + 2520*u^3*y^3*z^2 + 378000*a^2*v*y^3*z^2 + 
        15120*a*u*v*y^3*z^2 + 7560*u^2*v*y^3*z^2 - 25200*a*v^2*y^3*z^2 + 
        3360*u*v^2*y^3*z^2 + 15120*v^3*y^3*z^2 - 642600*a^2*w*y^3*z^2 + 
        15120*a*u*w*y^3*z^2 - 22680*u^2*w*y^3*z^2 - 201600*a*v*w*y^3*z^2 - 
        18480*u*v*w*y^3*z^2 - 29400*v^2*w*y^3*z^2 + 201600*a*w^2*y^3*z^2 + 
        18480*u*w^2*y^3*z^2 + 104160*v*w^2*y^3*z^2 - 60480*w^3*y^3*z^2 - 
        75600*a^2*y^4*z^2 - 30240*a*u*y^4*z^2 - 95760*a*v*y^4*z^2 - 
        840*u*v*y^4*z^2 - 420*v^2*y^4*z^2 + 199080*a*w*y^4*z^2 - 
        840*u*w*y^4*z^2 + 13860*v*w*y^4*z^2 - 31920*w^2*y^4*z^2 + 
        15624*a*y^5*z^2 + 3360*u*y^5*z^2 + 13692*v*y^5*z^2 - 
        22848*w*y^5*z^2 - 1764*y^6*z^2 - 938952*a^5*z^3 - 2199960*a^4*u*z^3 - 
        374640*a^3*u^2*z^3 - 1020600*a^2*u^3*z^3 + 196980*a*u^4*z^3 - 
        49994*u^5*z^3 - 680400*a^3*u*v*z^3 + 170100*a^2*u^2*v*z^3 - 
        136080*a*u^3*v*z^3 + 17010*u^4*v*z^3 + 151200*a^3*v^2*z^3 + 
        378000*a^2*u*v^2*z^3 - 25200*a*u^2*v^2*z^3 + 15120*u^3*v^2*z^3 - 
        45360*a*u*v^3*z^3 + 2520*u^2*v^3*z^3 + 5040*u*v^4*z^3 + 252*v^5*z^3 + 
        1542240*a^4*w*z^3 + 4411680*a^3*u*w*z^3 + 1287720*a^2*u^2*w*z^3 + 
        737520*a*u^3*w*z^3 - 1750*u^4*w*z^3 + 982800*a^3*v*w*z^3 + 
        75600*a^2*u*v*w*z^3 + 289800*a*u^2*v*w*z^3 - 15120*u^3*v*w*z^3 - 
        642600*a^2*v^2*w*z^3 - 201600*a*u*v^2*w*z^3 - 29400*u^2*v^2*w*z^3 + 
        90720*a*v^3*w*z^3 + 5040*u*v^3*w*z^3 - 11340*v^4*w*z^3 - 
        2189040*a^3*w^2*z^3 - 4779180*a^2*u*w^2*z^3 - 476280*a*u^2*w^2*z^3 - 
        346640*u^3*w^2*z^3 - 37800*a^2*v*w^2*z^3 - 531720*a*u*v*w^2*z^3 + 
        26040*u^2*v*w^2*z^3 + 201600*a*v^2*w^2*z^3 + 104160*u*v^2*w^2*z^3 - 
        5040*v^3*w^2*z^3 + 1417500*a^2*w^3*z^3 + 2403240*a*u*w^3*z^3 + 
        140560*u^2*w^3*z^3 + 183960*a*v*w^3*z^3 + 55440*u*v*w^3*z^3 - 
        60480*v^2*w^3*z^3 - 580440*a*w^4*z^3 - 486220*u*w^4*z^3 - 
        15960*v*w^4*z^3 + 93436*w^5*z^3 - 680400*a^3*u*y*z^3 + 
        170100*a^2*u^2*y*z^3 - 136080*a*u^3*y*z^3 + 17010*u^4*y*z^3 - 
        604800*a^3*v*y*z^3 - 491400*a^2*u*v*y*z^3 - 35280*a*u^2*v*y*z^3 - 
        15120*u^3*v*y*z^3 + 113400*a^2*v^2*y*z^3 + 15120*a*u*v^2*y*z^3 + 
        3360*u^2*v^2*y*z^3 - 45360*a*v^3*y*z^3 - 5040*u*v^3*y*z^3 + 
        5040*v^4*y*z^3 + 982800*a^3*w*y*z^3 + 75600*a^2*u*w*y*z^3 + 
        289800*a*u^2*w*y*z^3 - 15120*u^3*w*y*z^3 + 642600*a^2*v*w*y*z^3 + 
        549360*a*u*v*w*y*z^3 + 15120*u^2*v*w*y*z^3 + 15120*a*v^2*w*y*z^3 - 
        18480*u*v^2*w*y*z^3 + 5040*v^3*w*y*z^3 - 37800*a^2*w^2*y*z^3 - 
        531720*a*u*w^2*y*z^3 + 26040*u^2*w^2*y*z^3 - 519120*a*v*w^2*y*z^3 - 
        147840*u*v*w^2*y*z^3 + 18480*v^2*w^2*y*z^3 + 183960*a*w^3*y*z^3 + 
        55440*u*w^3*y*z^3 + 94080*v*w^3*y*z^3 - 15960*w^4*y*z^3 + 
        151200*a^3*y^2*z^3 + 378000*a^2*u*y^2*z^3 - 25200*a*u^2*y^2*z^3 + 
        15120*u^3*y^2*z^3 + 113400*a^2*v*y^2*z^3 + 15120*a*u*v*y^2*z^3 + 
        3360*u^2*v*y^2*z^3 + 7560*u*v^2*y^2*z^3 + 2520*v^3*y^2*z^3 - 
        642600*a^2*w*y^2*z^3 - 201600*a*u*w*y^2*z^3 - 29400*u^2*w*y^2*z^3 + 
        15120*a*v*w*y^2*z^3 - 18480*u*v*w*y^2*z^3 - 22680*v^2*w*y^2*z^3 + 
        201600*a*w^2*y^2*z^3 + 104160*u*w^2*y^2*z^3 + 18480*v*w^2*y^2*z^3 - 
        60480*w^3*y^2*z^3 - 45360*a*u*y^3*z^3 + 2520*u^2*y^3*z^3 - 
        45360*a*v*y^3*z^3 - 5040*u*v*y^3*z^3 + 2520*v^2*y^3*z^3 + 
        90720*a*w*y^3*z^3 + 5040*u*w*y^3*z^3 + 5040*v*w*y^3*z^3 - 
        5040*w^2*y^3*z^3 + 5040*u*y^4*z^3 + 5040*v*y^4*z^3 - 
        11340*w*y^4*z^3 + 252*y^5*z^3 + 1338120*a^4*z^4 + 1624560*a^3*u*z^4 + 
        639450*a^2*u^2*z^4 + 196980*a*u^3*z^4 + 5180*u^4*z^4 + 
        340200*a^2*u*v*z^4 - 34020*a*u^2*v*z^4 + 17010*u^3*v*z^4 - 
        75600*a^2*v^2*z^4 - 95760*a*u*v^2*z^4 - 420*u^2*v^2*z^4 + 
        5040*u*v^3*z^4 - 2042040*a^3*w*z^4 - 1600830*a^2*u*w*z^4 - 
        1103760*a*u^2*w*z^4 - 1750*u^3*w*z^4 - 576450*a^2*v*w*z^4 + 
        46620*a*u*v*w*z^4 - 63210*u^2*v*w*z^4 + 199080*a*v^2*w*z^4 + 
        13860*u*v^2*w*z^4 - 11340*v^3*w*z^4 + 1792350*a^2*w^2*z^4 + 
        1091160*a*u*w^2*z^4 + 260610*u^2*w^2*z^4 + 42840*a*v*w^2*z^4 + 
        63210*u*v*w^2*z^4 - 31920*v^2*w^2*z^4 - 821100*a*w^3*z^4 - 
        212590*u*w^3*z^4 - 37170*v*w^3*z^4 + 157850*w^4*z^4 + 
        340200*a^2*u*y*z^4 - 34020*a*u^2*y*z^4 + 17010*u^3*y*z^4 + 
        302400*a^2*v*y*z^4 + 110880*a*u*v*y*z^4 + 13020*u^2*v*y*z^4 - 
        30240*a*v^2*y*z^4 - 840*u*v^2*y*z^4 + 5040*v^3*y*z^4 - 
        576450*a^2*w*y*z^4 + 46620*a*u*w*y*z^4 - 63210*u^2*w*y*z^4 - 
        214200*a*v*w*y*z^4 - 52500*u*v*w*y*z^4 - 840*v^2*w*y*z^4 + 
        42840*a*w^2*y*z^4 + 63210*u*w^2*y*z^4 + 77700*v*w^2*y*z^4 - 
        37170*w^3*y*z^4 - 75600*a^2*y^2*z^4 - 95760*a*u*y^2*z^4 - 
        420*u^2*y^2*z^4 - 30240*a*v*y^2*z^4 - 840*u*v*y^2*z^4 + 
        199080*a*w*y^2*z^4 + 13860*u*w*y^2*z^4 - 840*v*w*y^2*z^4 - 
        31920*w^2*y^2*z^4 + 5040*u*y^3*z^4 + 5040*v*y^3*z^4 - 
        11340*w*y^3*z^4 - 987000*a^3*z^5 - 1046430*a^2*u*z^5 - 
        139608*a*u^2*z^5 - 49994*u^3*z^5 + 17010*a^2*v*z^5 - 
        115668*a*u*v*z^5 + 6804*u^2*v*z^5 + 15624*a*v^2*z^5 + 
        13692*u*v^2*z^5 + 252*v^3*z^5 + 1059030*a^2*w*z^5 + 
        626724*a*u*w*z^5 + 142842*u^2*w*z^5 + 167328*a*v*w*z^5 - 
        4368*u*v*w*z^5 - 22848*v^2*w*z^5 - 459648*a*w^2*z^5 - 
        220206*u*w^2*z^5 - 1680*v*w^2*z^5 + 95326*w^3*z^5 + 17010*a^2*y*z^5 - 
        115668*a*u*y*z^5 + 6804*u^2*y*z^5 - 76104*a*v*y*z^5 - 
        16212*u*v*y*z^5 + 3360*v^2*y*z^5 + 167328*a*w*y*z^5 - 
        4368*u*w*y*z^5 + 22932*v*w*y*z^5 - 1680*w^2*y*z^5 + 15624*a*y^2*z^5 + 
        13692*u*y^2*z^5 + 3360*v*y^2*z^5 - 22848*w*y^2*z^5 + 252*y^3*z^5 + 
        485730*a^2*z^6 + 329448*a*u*z^6 + 22190*u^2*z^6 - 6804*a*v*z^6 + 
        15876*u*v*z^6 - 1764*v^2*z^6 - 360024*a*w*z^6 - 77210*u*w*z^6 - 
        22806*v*w*z^6 + 66206*w^2*z^6 - 6804*a*y*z^6 + 15876*u*y*z^6 + 
        9324*v*y*z^6 - 22806*w*y*z^6 - 1764*y^2*z^6 - 132468*a*z^7 - 
        46910*u*z^7 + 1134*v*z^7 + 50062*w*z^7 + 1134*y*z^7 + 15881*z^8)*
       Ls[2])/(68040*Sqrt[3]*a^7) + 
     (2*(243*a^6*u^2 - 486*a^5*u^3 + 810*a^4*u^4 - 720*a^3*u^5 + 
        405*a^2*u^6 - 126*a*u^7 + 17*u^8 + 243*a^6*v^2 - 486*a^5*v^3 + 
        810*a^4*v^4 - 720*a^3*v^5 + 405*a^2*v^6 - 126*a*v^7 + 17*v^8 - 
        243*a^6*u*w - 405*a^4*u^3*w + 180*a^3*u^4*w - 135*a^2*u^5*w + 
        36*a*u^6*w - 5*u^7*w - 243*a^6*v*w - 405*a^4*v^3*w + 180*a^3*v^4*w - 
        135*a^2*v^5*w + 36*a*v^6*w - 5*v^7*w + 486*a^6*w^2 + 
        1215*a^4*u^2*w^2 - 720*a^3*u^3*w^2 + 675*a^2*u^4*w^2 - 
        216*a*u^5*w^2 + 35*u^6*w^2 + 1215*a^4*v^2*w^2 - 720*a^3*v^3*w^2 + 
        675*a^2*v^4*w^2 - 216*a*v^5*w^2 + 35*v^6*w^2 - 972*a^5*w^3 - 
        405*a^4*u*w^3 - 720*a^3*u^2*w^3 - 90*a*u^4*w^3 + 7*u^5*w^3 - 
        405*a^4*v*w^3 - 720*a^3*v^2*w^3 - 90*a*v^4*w^3 + 7*v^5*w^3 + 
        1620*a^4*w^4 + 180*a^3*u*w^4 + 675*a^2*u^2*w^4 - 90*a*u^3*w^4 + 
        35*u^4*w^4 + 180*a^3*v*w^4 + 675*a^2*v^2*w^4 - 90*a*v^3*w^4 + 
        35*v^4*w^4 - 1440*a^3*w^5 - 135*a^2*u*w^5 - 216*a*u^2*w^5 + 
        7*u^3*w^5 - 135*a^2*v*w^5 - 216*a*v^2*w^5 + 7*v^3*w^5 + 810*a^2*w^6 + 
        36*a*u*w^6 + 35*u^2*w^6 + 36*a*v*w^6 + 35*v^2*w^6 - 252*a*w^7 - 
        5*u*w^7 - 5*v*w^7 + 34*w^8 - 243*a^6*v*y - 405*a^4*v^3*y + 
        180*a^3*v^4*y - 135*a^2*v^5*y + 36*a*v^6*y - 5*v^7*y - 243*a^6*w*y + 
        1458*a^5*v*w*y - 1215*a^4*v^2*w*y + 2340*a^3*v^3*w*y - 
        1215*a^2*v^4*w*y + 486*a*v^5*w*y - 71*v^6*w*y - 1215*a^4*v*w^2*y - 
        540*a^3*v^2*w^2*y - 540*a^2*v^3*w^2*y - 15*v^5*w^2*y - 
        405*a^4*w^3*y + 2340*a^3*v*w^3*y - 540*a^2*v^2*w^3*y + 
        720*a*v^3*w^3*y - 85*v^4*w^3*y + 180*a^3*w^4*y - 1215*a^2*v*w^4*y - 
        85*v^3*w^4*y - 135*a^2*w^5*y + 486*a*v*w^5*y - 15*v^2*w^5*y + 
        36*a*w^6*y - 71*v*w^6*y - 5*w^7*y + 243*a^6*y^2 + 1215*a^4*v^2*y^2 - 
        720*a^3*v^3*y^2 + 675*a^2*v^4*y^2 - 216*a*v^5*y^2 + 35*v^6*y^2 - 
        1215*a^4*v*w*y^2 - 540*a^3*v^2*w*y^2 - 540*a^2*v^3*w*y^2 - 
        15*v^5*w*y^2 + 1215*a^4*w^2*y^2 - 540*a^3*v*w^2*y^2 + 
        2430*a^2*v^2*w^2*y^2 - 540*a*v^3*w^2*y^2 + 165*v^4*w^2*y^2 - 
        720*a^3*w^3*y^2 - 540*a^2*v*w^3*y^2 - 540*a*v^2*w^3*y^2 - 
        20*v^3*w^3*y^2 + 675*a^2*w^4*y^2 + 165*v^2*w^4*y^2 - 216*a*w^5*y^2 - 
        15*v*w^5*y^2 + 35*w^6*y^2 - 486*a^5*y^3 - 405*a^4*v*y^3 - 
        720*a^3*v^2*y^3 - 90*a*v^4*y^3 + 7*v^5*y^3 - 405*a^4*w*y^3 + 
        2340*a^3*v*w*y^3 - 540*a^2*v^2*w*y^3 + 720*a*v^3*w*y^3 - 
        85*v^4*w*y^3 - 720*a^3*w^2*y^3 - 540*a^2*v*w^2*y^3 - 
        540*a*v^2*w^2*y^3 - 20*v^3*w^2*y^3 + 720*a*v*w^3*y^3 - 
        20*v^2*w^3*y^3 - 90*a*w^4*y^3 - 85*v*w^4*y^3 + 7*w^5*y^3 + 
        810*a^4*y^4 + 180*a^3*v*y^4 + 675*a^2*v^2*y^4 - 90*a*v^3*y^4 + 
        35*v^4*y^4 + 180*a^3*w*y^4 - 1215*a^2*v*w*y^4 - 85*v^3*w*y^4 + 
        675*a^2*w^2*y^4 + 165*v^2*w^2*y^4 - 90*a*w^3*y^4 - 85*v*w^3*y^4 + 
        35*w^4*y^4 - 720*a^3*y^5 - 135*a^2*v*y^5 - 216*a*v^2*y^5 + 
        7*v^3*y^5 - 135*a^2*w*y^5 + 486*a*v*w*y^5 - 15*v^2*w*y^5 - 
        216*a*w^2*y^5 - 15*v*w^2*y^5 + 7*w^3*y^5 + 405*a^2*y^6 + 36*a*v*y^6 + 
        35*v^2*y^6 + 36*a*w*y^6 - 71*v*w*y^6 + 35*w^2*y^6 - 126*a*y^7 - 
        5*v*y^7 - 5*w*y^7 + 17*y^8 - 243*a^6*u*z - 405*a^4*u^3*z + 
        180*a^3*u^4*z - 135*a^2*u^5*z + 36*a*u^6*z - 5*u^7*z - 243*a^6*w*z + 
        1458*a^5*u*w*z - 1215*a^4*u^2*w*z + 2340*a^3*u^3*w*z - 
        1215*a^2*u^4*w*z + 486*a*u^5*w*z - 71*u^6*w*z - 1215*a^4*u*w^2*z - 
        540*a^3*u^2*w^2*z - 540*a^2*u^3*w^2*z - 15*u^5*w^2*z - 
        405*a^4*w^3*z + 2340*a^3*u*w^3*z - 540*a^2*u^2*w^3*z + 
        720*a*u^3*w^3*z - 85*u^4*w^3*z + 180*a^3*w^4*z - 1215*a^2*u*w^4*z - 
        85*u^3*w^4*z - 135*a^2*w^5*z + 486*a*u*w^5*z - 15*u^2*w^5*z + 
        36*a*w^6*z - 71*u*w^6*z - 5*w^7*z + 243*a^6*z^2 + 1215*a^4*u^2*z^2 - 
        720*a^3*u^3*z^2 + 675*a^2*u^4*z^2 - 216*a*u^5*z^2 + 35*u^6*z^2 - 
        1215*a^4*u*w*z^2 - 540*a^3*u^2*w*z^2 - 540*a^2*u^3*w*z^2 - 
        15*u^5*w*z^2 + 1215*a^4*w^2*z^2 - 540*a^3*u*w^2*z^2 + 
        2430*a^2*u^2*w^2*z^2 - 540*a*u^3*w^2*z^2 + 165*u^4*w^2*z^2 - 
        720*a^3*w^3*z^2 - 540*a^2*u*w^3*z^2 - 540*a*u^2*w^3*z^2 - 
        20*u^3*w^3*z^2 + 675*a^2*w^4*z^2 + 165*u^2*w^4*z^2 - 216*a*w^5*z^2 - 
        15*u*w^5*z^2 + 35*w^6*z^2 - 486*a^5*z^3 - 405*a^4*u*z^3 - 
        720*a^3*u^2*z^3 - 90*a*u^4*z^3 + 7*u^5*z^3 - 405*a^4*w*z^3 + 
        2340*a^3*u*w*z^3 - 540*a^2*u^2*w*z^3 + 720*a*u^3*w*z^3 - 
        85*u^4*w*z^3 - 720*a^3*w^2*z^3 - 540*a^2*u*w^2*z^3 - 
        540*a*u^2*w^2*z^3 - 20*u^3*w^2*z^3 + 720*a*u*w^3*z^3 - 
        20*u^2*w^3*z^3 - 90*a*w^4*z^3 - 85*u*w^4*z^3 + 7*w^5*z^3 + 
        810*a^4*z^4 + 180*a^3*u*z^4 + 675*a^2*u^2*z^4 - 90*a*u^3*z^4 + 
        35*u^4*z^4 + 180*a^3*w*z^4 - 1215*a^2*u*w*z^4 - 85*u^3*w*z^4 + 
        675*a^2*w^2*z^4 + 165*u^2*w^2*z^4 - 90*a*w^3*z^4 - 85*u*w^3*z^4 + 
        35*w^4*z^4 - 720*a^3*z^5 - 135*a^2*u*z^5 - 216*a*u^2*z^5 + 
        7*u^3*z^5 - 135*a^2*w*z^5 + 486*a*u*w*z^5 - 15*u^2*w*z^5 - 
        216*a*w^2*z^5 - 15*u*w^2*z^5 + 7*w^3*z^5 + 405*a^2*z^6 + 36*a*u*z^6 + 
        35*u^2*z^6 + 36*a*w*z^6 - 71*u*w*z^6 + 35*w^2*z^6 - 126*a*z^7 - 
        5*u*z^7 - 5*w*z^7 + 17*z^8)*lnbar[a]*Ls[2])/(243*Sqrt[3]*a^7) + 
     ((525533184*a^6*u^2 + 453869568*a^5*u^3 - 521303040*a^4*u^4 + 
        776908800*a^3*u^5 - 459056160*a^2*u^6 + 157269168*a*u^7 - 
        22196445*u^8 + 1242169344*a^6*u*v - 453869568*a^5*u^2*v + 
        1318809600*a^4*u^3*v - 858746880*a^3*u^4*v + 473463360*a^2*u^5*v - 
        135425520*a*u^6*v + 17555160*u^7*v + 525533184*a^6*v^2 - 
        453869568*a^5*u*v^2 - 1595013120*a^4*u^2*v^2 + 81838080*a^3*u^3*v^2 - 
        77660640*a^2*u^4*v^2 + 869040*a*u^5*v^2 + 534348*u^6*v^2 + 
        453869568*a^5*v^3 + 1318809600*a^4*u*v^3 + 81838080*a^3*u^2*v^3 + 
        126506880*a^2*u^3*v^3 - 22712688*a*u^4*v^3 + 3380936*u^5*v^3 - 
        521303040*a^4*v^4 - 858746880*a^3*u*v^4 - 77660640*a^2*u^2*v^4 - 
        22712688*a*u^3*v^4 + 1452002*u^4*v^4 + 776908800*a^3*v^5 + 
        473463360*a^2*u*v^5 + 869040*a*u^2*v^5 + 3380936*u^3*v^5 - 
        459056160*a^2*v^6 - 135425520*a*u*v^6 + 534348*u^2*v^6 + 
        157269168*a*v^7 + 17555160*u*v^7 - 22196445*v^8 - 
        8121876480*a^5*u^2*w + 7146455040*a^4*u^3*w - 8588021760*a^3*u^4*w + 
        4754073600*a^2*u^5*w - 1618301376*a*u^6*w + 228741624*u^7*w + 
        2484338688*a^5*u*v*w - 7146455040*a^4*u^2*v*w + 
        3762339840*a^3*u^3*v*w - 2361692160*a^2*u^4*v*w + 
        697004928*a*u^5*v*w - 97429272*u^6*v*w - 8121876480*a^5*v^2*w - 
        7146455040*a^4*u*v^2*w + 9651363840*a^3*u^2*v^2*w - 
        2392381440*a^2*u^3*v^2*w + 753370560*a*u^4*v^2*w - 
        88196616*u^5*v^2*w + 7146455040*a^4*v^3*w + 3762339840*a^3*u*v^3*w - 
        2392381440*a^2*u^2*v^3*w + 335851776*a*u^3*v^3*w - 
        43115736*u^4*v^3*w - 8588021760*a^3*v^4*w - 2361692160*a^2*u*v^4*w + 
        753370560*a*u^2*v^4*w - 43115736*u^3*v^4*w + 4754073600*a^2*v^5*w + 
        697004928*a*u*v^5*w - 88196616*u^2*v^5*w - 1618301376*a*v^6*w - 
        97429272*u*v^6*w + 228741624*v^7*w + 16164126720*a^4*u^2*w^2 - 
        4007854080*a^3*u^3*w^2 + 3742018560*a^2*u^4*w^2 - 
        846563328*a*u^5*w^2 + 123265824*u^6*w^2 + 2070282240*a^4*u*v*w^2 + 
        4007854080*a^3*u^2*v*w^2 - 61378560*a^2*u^3*v*w^2 + 
        184043520*a*u^4*v*w^2 - 8308800*u^5*v*w^2 + 16164126720*a^4*v^2*w^2 + 
        4007854080*a^3*u*v^2*w^2 - 7361280000*a^2*u^2*v^2*w^2 + 
        662519808*a*u^3*v^2*w^2 - 105882912*u^4*v^2*w^2 - 
        4007854080*a^3*v^3*w^2 - 61378560*a^2*u*v^3*w^2 + 
        662519808*a*u^2*v^3*w^2 - 18148224*u^3*v^3*w^2 + 
        3742018560*a^2*v^4*w^2 + 184043520*a*u*v^4*w^2 - 
        105882912*u^2*v^4*w^2 - 846563328*a*v^5*w^2 - 8308800*u*v^5*w^2 + 
        123265824*v^6*w^2 - 23392419840*a^3*u^2*w^3 + 4846141440*a^2*u^3*
         w^3 - 2748192768*a*u^4*w^3 + 340115456*u^5*w^3 + 
        920125440*a^3*u*v*w^3 - 4846141440*a^2*u^2*v*w^3 + 
        637968384*a*u^3*v*w^3 - 142452736*u^4*v*w^3 - 23392419840*a^3*v^2*
         w^3 - 4846141440*a^2*u*v^2*w^3 + 4220448768*a*u^2*v^2*w^3 - 
        197662720*u^3*v^2*w^3 + 4846141440*a^2*v^3*w^3 + 
        637968384*a*u*v^3*w^3 - 197662720*u^2*v^3*w^3 - 
        2748192768*a*v^4*w^3 - 142452736*u*v^4*w^3 + 340115456*v^5*w^3 + 
        17084252160*a^2*u^2*w^4 - 1631748096*a*u^3*w^4 + 462124032*u^4*w^4 + 
        230031360*a^2*u*v*w^4 + 1631748096*a*u^2*v*w^4 - 55209984*u^3*v*w^4 + 
        17084252160*a^2*v^2*w^4 + 1631748096*a*u*v^2*w^4 - 
        813828096*u^2*v^2*w^4 - 1631748096*a*v^3*w^4 - 55209984*u*v^3*w^4 + 
        462124032*v^4*w^4 - 6895042560*a*u^2*w^5 + 292405248*u^3*w^5 + 
        30670848*a*u*v*w^5 - 292405248*u^2*v*w^5 - 6895042560*a*v^2*w^5 - 
        292405248*u*v^2*w^5 + 292405248*v^3*w^5 + 1145765888*u^2*w^6 + 
        1703936*u*v*w^6 + 1145765888*v^2*w^6 + 1242169344*a^6*u*y - 
        453869568*a^5*u^2*y + 1318809600*a^4*u^3*y - 858746880*a^3*u^4*y + 
        473463360*a^2*u^5*y - 135425520*a*u^6*y + 17555160*u^7*y - 
        3535405056*a^6*v*y - 4060938240*a^5*u*v*y + 5827645440*a^4*u^2*v*y - 
        1963008000*a^3*u^3*v*y + 849234240*a^2*u^4*v*y - 
        192660192*a*u^5*v*y + 21326904*u^6*v*y + 4514807808*a^5*v^2*y + 
        2821754880*a^4*u*v^2*y - 1881169920*a^3*u^2*v^2*y + 
        440899200*a^2*u^3*v^2*y - 99202320*a*u^4*v^2*y + 10287648*u^5*v^2*y - 
        9968209920*a^4*v^3*y - 3803258880*a^3*u*v^3*y + 
        1637089920*a^2*u^2*v^3*y - 203582016*a*u^3*v^3*y + 
        20170784*u^4*v^3*y + 8506183680*a^3*v^4*y + 1876703040*a^2*u*v^4*y - 
        435054096*a*u^2*v^4*y + 22944952*u^3*v^4*y - 5277389760*a^2*v^5*y - 
        640456416*a*u*v^5*y + 63691032*u^2*v^5*y + 1706380560*a*v^6*y + 
        87573072*u*v^6*y - 243549552*v^7*y + 2484338688*a^5*u*w*y - 
        7146455040*a^4*u^2*w*y + 3762339840*a^3*u^3*w*y - 
        2361692160*a^2*u^4*w*y + 697004928*a*u^5*w*y - 97429272*u^6*w*y + 
        11275075584*a^5*v*w*y + 6011781120*a^4*u*v*w*y - 
        11778048000*a^3*u^2*v*w*y + 2453760000*a^2*u^3*v*w*y - 
        784434816*a*u^4*v*w*y + 88341456*u^5*v*w*y + 1134673920*a^4*v^2*w*y + 
        1758412800*a^3*u*v^2*w*y + 61378560*a^2*u^2*v^2*w*y + 
        50602752*a*u^3*v^2*w*y - 3785448*u^4*v^2*w*y + 6257295360*a^3*v^3*w*
         y + 613509120*a^2*u*v^3*w*y - 611917056*a*u^2*v^3*w*y + 
        22685280*u^3*v^3*w*y - 766955520*a^2*v^4*w*y + 147966336*a*u*v^4*w*
         y + 32511000*u^2*v^4*w*y + 500777856*a*v^5*w*y - 7759920*u*v^5*w*y - 
        34563096*v^6*w*y + 2070282240*a^4*u*w^2*y + 4007854080*a^3*u^2*w^2*
         y - 61378560*a^2*u^3*w^2*y + 184043520*a*u^4*w^2*y - 
        8308800*u^5*w^2*y - 36468817920*a^4*v*w^2*y - 13536460800*a^3*u*v*w^2*
         y + 14599802880*a^2*u^2*v*w^2*y - 1619472384*a*u^3*v*w^2*y + 
        231444672*u^4*v*w^2*y + 9528606720*a^3*v^2*w^2*y + 
        2821754880*a^2*u*v^2*w^2*y - 956952576*a*u^2*v^2*w^2*y + 
        55975296*u^3*v^2*w^2*y - 17360179200*a^2*v^3*w^2*y - 
        2232889344*a*u*v^3*w^2*y + 352469376*u^2*v^3*w^2*y + 
        4625270784*a*v^4*w^2*y + 265179840*u*v^4*w^2*y - 
        896760384*v^5*w^2*y + 920125440*a^3*u*w^3*y - 4846141440*a^2*u^2*w^3*
         y + 637968384*a*u^3*w^3*y - 142452736*u^4*w^3*y + 
        44944588800*a^3*v*w^3*y + 7852032000*a^2*u*v*w^3*y - 
        7164960768*a*u^2*v*w^3*y + 308082688*u^3*v*w^3*y - 
        3005890560*a^2*v^2*w^3*y - 24551424*a*u*v^2*w^3*y + 
        110419968*u^2*v^2*w^3*y + 6551543808*a*v^3*w^3*y + 
        239925248*u*v^3*w^3*y - 515975168*v^4*w^3*y + 230031360*a^2*u*w^4*y + 
        1631748096*a*u^2*w^4*y - 55209984*u^3*w^4*y - 34628567040*a^2*v*w^4*
         y - 3570204672*a*u*v*w^4*y + 1517236224*u^2*v*w^4*y + 
        1938456576*a*v^2*w^4*y + 106328064*u*v^2*w^4*y - 
        1568354304*v^3*w^4*y + 30670848*a*u*w^5*y - 292405248*u^2*w^5*y + 
        13728743424*a*v*w^5*y + 564363264*u*v*w^5*y - 271958016*v^2*w^5*y + 
        1703936*u*w^6*y - 2294939648*v*w^6*y + 525533184*a^6*y^2 - 
        453869568*a^5*u*y^2 - 1595013120*a^4*u^2*y^2 + 81838080*a^3*u^3*y^2 - 
        77660640*a^2*u^4*y^2 + 869040*a*u^5*y^2 + 534348*u^6*y^2 + 
        4514807808*a^5*v*y^2 + 2821754880*a^4*u*v*y^2 - 
        1881169920*a^3*u^2*v*y^2 + 440899200*a^2*u^3*v*y^2 - 
        99202320*a*u^4*v*y^2 + 10287648*u^5*v*y^2 + 276203520*a^4*v^2*y^2 + 
        122757120*a^3*u*v^2*y^2 - 281828160*a^2*u^2*v^2*y^2 + 
        15532128*a*u^3*v^2*y^2 - 2644332*u^4*v^2*y^2 + 
        3598663680*a^3*v^3*y^2 + 870272640*a^2*u*v^3*y^2 - 
        177695136*a*u^2*v^3*y^2 + 11096672*u^3*v^3*y^2 - 
        1059026400*a^2*v^4*y^2 - 137529360*a*u*v^4*y^2 + 
        9463620*u^2*v^4*y^2 + 548315568*a*v^5*y^2 + 30094560*u*v^5*y^2 - 
        71058372*v^6*y^2 - 8121876480*a^5*w*y^2 - 7146455040*a^4*u*w*y^2 + 
        9651363840*a^3*u^2*w*y^2 - 2392381440*a^2*u^3*w*y^2 + 
        753370560*a*u^4*w*y^2 - 88196616*u^5*w*y^2 + 1134673920*a^4*v*w*y^2 + 
        1758412800*a^3*u*v*w*y^2 + 61378560*a^2*u^2*v*w*y^2 + 
        50602752*a*u^3*v*w*y^2 - 3785448*u^4*v*w*y^2 - 22942310400*a^3*v^2*w*
         y^2 - 5704888320*a^2*u*v^2*w*y^2 + 1649365632*a*u^2*v^2*w*y^2 - 
        90768528*u^3*v^2*w*y^2 + 8894638080*a^2*v^3*w*y^2 + 
        1301988096*a*u*v^3*w*y^2 - 128595600*u^2*v^3*w*y^2 - 
        5258226240*a*v^4*w*y^2 - 299764200*u*v^4*w*y^2 + 
        757820664*v^5*w*y^2 + 16164126720*a^4*w^2*y^2 + 
        4007854080*a^3*u*w^2*y^2 - 7361280000*a^2*u^2*w^2*y^2 + 
        662519808*a*u^3*w^2*y^2 - 105882912*u^4*w^2*y^2 + 
        9528606720*a^3*v*w^2*y^2 + 2821754880*a^2*u*v*w^2*y^2 - 
        956952576*a*u^2*v*w^2*y^2 + 55975296*u^3*v*w^2*y^2 + 
        13434439680*a^2*v^2*w^2*y^2 + 1030606848*a*u*v^2*w^2*y^2 - 
        304037568*u^2*v^2*w^2*y^2 + 515211264*a*v^3*w^2*y^2 + 
        100955520*u*v^3*w^2*y^2 + 438048480*v^4*w^2*y^2 - 
        23392419840*a^3*w^3*y^2 - 4846141440*a^2*u*w^3*y^2 + 
        4220448768*a*u^2*w^3*y^2 - 197662720*u^3*w^3*y^2 - 
        3005890560*a^2*v*w^3*y^2 - 24551424*a*u*v*w^3*y^2 + 
        110419968*u^2*v*w^3*y^2 - 10673786880*a*v^2*w^3*y^2 - 
        535732224*u*v^2*w^3*y^2 + 652961792*v^3*w^3*y^2 + 
        17084252160*a^2*w^4*y^2 + 1631748096*a*u*w^4*y^2 - 
        813828096*u^2*w^4*y^2 + 1938456576*a*v*w^4*y^2 + 
        106328064*u*v*w^4*y^2 + 1956870144*v^2*w^4*y^2 - 
        6895042560*a*w^5*y^2 - 292405248*u*w^5*y^2 - 271958016*v*w^5*y^2 + 
        1145765888*w^6*y^2 + 453869568*a^5*y^3 + 1318809600*a^4*u*y^3 + 
        81838080*a^3*u^2*y^3 + 126506880*a^2*u^3*y^3 - 22712688*a*u^4*y^3 + 
        3380936*u^5*y^3 - 9968209920*a^4*v*y^3 - 3803258880*a^3*u*v*y^3 + 
        1637089920*a^2*u^2*v*y^3 - 203582016*a*u^3*v*y^3 + 
        20170784*u^4*v*y^3 + 3598663680*a^3*v^2*y^3 + 870272640*a^2*u*v^2*
         y^3 - 177695136*a*u^2*v^2*y^3 + 11096672*u^3*v^2*y^3 - 
        5731689600*a^2*v^3*y^3 - 749528640*a*u*v^3*y^3 + 
        77157360*u^2*v^3*y^3 + 1636586640*a*v^4*y^3 + 89696760*u*v^4*y^3 - 
        313325040*v^5*y^3 + 7146455040*a^4*w*y^3 + 3762339840*a^3*u*w*y^3 - 
        2392381440*a^2*u^2*w*y^3 + 335851776*a*u^3*w*y^3 - 
        43115736*u^4*w*y^3 + 6257295360*a^3*v*w*y^3 + 613509120*a^2*u*v*w*
         y^3 - 611917056*a*u^2*v*w*y^3 + 22685280*u^3*v*w*y^3 + 
        8894638080*a^2*v^2*w*y^3 + 1301988096*a*u*v^2*w*y^3 - 
        128595600*u^2*v^2*w*y^3 - 130256640*a*v^3*w*y^3 - 
        48876960*u*v^3*w*y^3 + 397518120*v^4*w*y^3 - 4007854080*a^3*w^2*y^3 - 
        61378560*a^2*u*w^2*y^3 + 662519808*a*u^2*w^2*y^3 - 
        18148224*u^3*w^2*y^3 - 17360179200*a^2*v*w^2*y^3 - 
        2232889344*a*u*v*w^2*y^3 + 352469376*u^2*v*w^2*y^3 + 
        515211264*a*v^2*w^2*y^3 + 100955520*u*v^2*w^2*y^3 - 
        1476067200*v^3*w^2*y^3 + 4846141440*a^2*w^3*y^3 + 
        637968384*a*u*w^3*y^3 - 197662720*u^2*w^3*y^3 + 
        6551543808*a*v*w^3*y^3 + 239925248*u*v*w^3*y^3 + 
        652961792*v^2*w^3*y^3 - 1631748096*a*w^4*y^3 - 55209984*u*w^4*y^3 - 
        1568354304*v*w^4*y^3 + 292405248*w^5*y^3 - 521303040*a^4*y^4 - 
        858746880*a^3*u*y^4 - 77660640*a^2*u^2*y^4 - 22712688*a*u^3*y^4 + 
        1452002*u^4*y^4 + 8506183680*a^3*v*y^4 + 1876703040*a^2*u*v*y^4 - 
        435054096*a*u^2*v*y^4 + 22944952*u^3*v*y^4 - 1059026400*a^2*v^2*y^4 - 
        137529360*a*u*v^2*y^4 + 9463620*u^2*v^2*y^4 + 1636586640*a*v^3*y^4 + 
        89696760*u*v^3*y^4 - 161718270*v^4*y^4 - 8588021760*a^3*w*y^4 - 
        2361692160*a^2*u*w*y^4 + 753370560*a*u^2*w*y^4 - 43115736*u^3*w*y^4 - 
        766955520*a^2*v*w*y^4 + 147966336*a*u*v*w*y^4 + 
        32511000*u^2*v*w*y^4 - 5258226240*a*v^2*w*y^4 - 
        299764200*u*v^2*w*y^4 + 397518120*v^3*w*y^4 + 3742018560*a^2*w^2*
         y^4 + 184043520*a*u*w^2*y^4 - 105882912*u^2*w^2*y^4 + 
        4625270784*a*v*w^2*y^4 + 265179840*u*v*w^2*y^4 + 
        438048480*v^2*w^2*y^4 - 2748192768*a*w^3*y^4 - 142452736*u*w^3*y^4 - 
        515975168*v*w^3*y^4 + 462124032*w^4*y^4 + 776908800*a^3*y^5 + 
        473463360*a^2*u*y^5 + 869040*a*u^2*y^5 + 3380936*u^3*y^5 - 
        5277389760*a^2*v*y^5 - 640456416*a*u*v*y^5 + 63691032*u^2*v*y^5 + 
        548315568*a*v^2*y^5 + 30094560*u*v^2*y^5 - 313325040*v^3*y^5 + 
        4754073600*a^2*w*y^5 + 697004928*a*u*w*y^5 - 88196616*u^2*w*y^5 + 
        500777856*a*v*w*y^5 - 7759920*u*v*w*y^5 + 757820664*v^2*w*y^5 - 
        846563328*a*w^2*y^5 - 8308800*u*w^2*y^5 - 896760384*v*w^2*y^5 + 
        340115456*w^3*y^5 - 459056160*a^2*y^6 - 135425520*a*u*y^6 + 
        534348*u^2*y^6 + 1706380560*a*v*y^6 + 87573072*u*v*y^6 - 
        71058372*v^2*y^6 - 1618301376*a*w*y^6 - 97429272*u*w*y^6 - 
        34563096*v*w*y^6 + 123265824*w^2*y^6 + 157269168*a*y^7 + 
        17555160*u*y^7 - 243549552*v*y^7 + 228741624*w*y^7 - 22196445*y^8 - 
        3535405056*a^6*u*z + 4514807808*a^5*u^2*z - 9968209920*a^4*u^3*z + 
        8506183680*a^3*u^4*z - 5277389760*a^2*u^5*z + 1706380560*a*u^6*z - 
        243549552*u^7*z + 1242169344*a^6*v*z - 4060938240*a^5*u*v*z + 
        2821754880*a^4*u^2*v*z - 3803258880*a^3*u^3*v*z + 
        1876703040*a^2*u^4*v*z - 640456416*a*u^5*v*z + 87573072*u^6*v*z - 
        453869568*a^5*v^2*z + 5827645440*a^4*u*v^2*z - 1881169920*a^3*u^2*v^2*
         z + 1637089920*a^2*u^3*v^2*z - 435054096*a*u^4*v^2*z + 
        63691032*u^5*v^2*z + 1318809600*a^4*v^3*z - 1963008000*a^3*u*v^3*z + 
        440899200*a^2*u^2*v^3*z - 203582016*a*u^3*v^3*z + 
        22944952*u^4*v^3*z - 858746880*a^3*v^4*z + 849234240*a^2*u*v^4*z - 
        99202320*a*u^2*v^4*z + 20170784*u^3*v^4*z + 473463360*a^2*v^5*z - 
        192660192*a*u*v^5*z + 10287648*u^2*v^5*z - 135425520*a*v^6*z + 
        21326904*u*v^6*z + 17555160*v^7*z + 11275075584*a^5*u*w*z + 
        1134673920*a^4*u^2*w*z + 6257295360*a^3*u^3*w*z - 
        766955520*a^2*u^4*w*z + 500777856*a*u^5*w*z - 34563096*u^6*w*z + 
        2484338688*a^5*v*w*z + 6011781120*a^4*u*v*w*z + 
        1758412800*a^3*u^2*v*w*z + 613509120*a^2*u^3*v*w*z + 
        147966336*a*u^4*v*w*z - 7759920*u^5*v*w*z - 7146455040*a^4*v^2*w*z - 
        11778048000*a^3*u*v^2*w*z + 61378560*a^2*u^2*v^2*w*z - 
        611917056*a*u^3*v^2*w*z + 32511000*u^4*v^2*w*z + 
        3762339840*a^3*v^3*w*z + 2453760000*a^2*u*v^3*w*z + 
        50602752*a*u^2*v^3*w*z + 22685280*u^3*v^3*w*z - 
        2361692160*a^2*v^4*w*z - 784434816*a*u*v^4*w*z - 
        3785448*u^2*v^4*w*z + 697004928*a*v^5*w*z + 88341456*u*v^5*w*z - 
        97429272*v^6*w*z - 36468817920*a^4*u*w^2*z + 9528606720*a^3*u^2*w^2*
         z - 17360179200*a^2*u^3*w^2*z + 4625270784*a*u^4*w^2*z - 
        896760384*u^5*w^2*z + 2070282240*a^4*v*w^2*z - 13536460800*a^3*u*v*
         w^2*z + 2821754880*a^2*u^2*v*w^2*z - 2232889344*a*u^3*v*w^2*z + 
        265179840*u^4*v*w^2*z + 4007854080*a^3*v^2*w^2*z + 
        14599802880*a^2*u*v^2*w^2*z - 956952576*a*u^2*v^2*w^2*z + 
        352469376*u^3*v^2*w^2*z - 61378560*a^2*v^3*w^2*z - 
        1619472384*a*u*v^3*w^2*z + 55975296*u^2*v^3*w^2*z + 
        184043520*a*v^4*w^2*z + 231444672*u*v^4*w^2*z - 8308800*v^5*w^2*z + 
        44944588800*a^3*u*w^3*z - 3005890560*a^2*u^2*w^3*z + 
        6551543808*a*u^3*w^3*z - 515975168*u^4*w^3*z + 920125440*a^3*v*w^3*
         z + 7852032000*a^2*u*v*w^3*z - 24551424*a*u^2*v*w^3*z + 
        239925248*u^3*v*w^3*z - 4846141440*a^2*v^2*w^3*z - 
        7164960768*a*u*v^2*w^3*z + 110419968*u^2*v^2*w^3*z + 
        637968384*a*v^3*w^3*z + 308082688*u*v^3*w^3*z - 142452736*v^4*w^3*z - 
        34628567040*a^2*u*w^4*z + 1938456576*a*u^2*w^4*z - 
        1568354304*u^3*w^4*z + 230031360*a^2*v*w^4*z - 3570204672*a*u*v*w^4*
         z + 106328064*u^2*v*w^4*z + 1631748096*a*v^2*w^4*z + 
        1517236224*u*v^2*w^4*z - 55209984*v^3*w^4*z + 13728743424*a*u*w^5*z - 
        271958016*u^2*w^5*z + 30670848*a*v*w^5*z + 564363264*u*v*w^5*z - 
        292405248*v^2*w^5*z - 2294939648*u*w^6*z + 1703936*v*w^6*z + 
        1242169344*a^6*y*z - 4060938240*a^5*u*y*z + 2821754880*a^4*u^2*y*z - 
        3803258880*a^3*u^3*y*z + 1876703040*a^2*u^4*y*z - 
        640456416*a*u^5*y*z + 87573072*u^6*y*z - 4060938240*a^5*v*y*z - 
        8649400320*a^4*u*v*y*z + 1881169920*a^3*u^2*v*y*z - 
        1725269760*a^2*u^3*v*y*z + 446076576*a*u^4*v*y*z - 
        64793280*u^5*v*y*z + 2821754880*a^4*v^2*y*z + 1881169920*a^3*u*v^2*y*
         z - 88179840*a^2*u^2*v^2*y*z + 44089920*a*u^3*v^2*y*z - 
        3674160*u^4*v^2*y*z - 3803258880*a^3*v^3*y*z - 1725269760*a^2*u*v^3*y*
         z + 44089920*a*u^2*v^3*y*z - 13759552*u^3*v^3*y*z + 
        1876703040*a^2*v^4*y*z + 446076576*a*u*v^4*y*z - 
        3674160*u^2*v^4*y*z - 640456416*a*v^5*y*z - 64793280*u*v^5*y*z + 
        87573072*v^6*y*z + 2484338688*a^5*w*y*z + 6011781120*a^4*u*w*y*z + 
        1758412800*a^3*u^2*w*y*z + 613509120*a^2*u^3*w*y*z + 
        147966336*a*u^4*w*y*z - 7759920*u^5*w*y*z + 6011781120*a^4*v*w*y*z + 
        19548241920*a^3*u*v*w*y*z - 1472256000*a^2*u^2*v*w*y*z + 
        1266753024*a*u^3*v*w*y*z - 105020016*u^4*v*w*y*z + 
        1758412800*a^3*v^2*w*y*z - 1472256000*a^2*u*v^2*w*y*z + 
        176359680*a*u^2*v^2*w*y*z - 33930336*u^3*v^2*w*y*z + 
        613509120*a^2*v^3*w*y*z + 1266753024*a*u*v^3*w*y*z - 
        33930336*u^2*v^3*w*y*z + 147966336*a*v^4*w*y*z - 
        105020016*u*v^4*w*y*z - 7759920*v^5*w*y*z + 2070282240*a^4*w^2*y*z - 
        13536460800*a^3*u*w^2*y*z + 2821754880*a^2*u^2*w^2*y*z - 
        2232889344*a*u^3*w^2*y*z + 265179840*u^4*w^2*y*z - 
        13536460800*a^3*v*w^2*y*z - 23433338880*a^2*u*v*w^2*y*z + 
        981504000*a*u^2*v*w^2*y*z - 454455552*u^3*v*w^2*y*z + 
        2821754880*a^2*v^2*w^2*y*z + 981504000*a*u*v^2*w^2*y*z + 
        8433792*u^2*v^2*w^2*y*z - 2232889344*a*v^3*w^2*y*z - 
        454455552*u*v^3*w^2*y*z + 265179840*v^4*w^2*y*z + 
        920125440*a^3*w^3*y*z + 7852032000*a^2*u*w^3*y*z - 
        24551424*a*u^2*w^3*y*z + 239925248*u^3*w^3*y*z + 
        7852032000*a^2*v*w^3*y*z + 13004881920*a*u*v*w^3*y*z - 
        269912064*u^2*v*w^3*y*z - 24551424*a*v^2*w^3*y*z - 
        269912064*u*v^2*w^3*y*z + 239925248*v^3*w^3*y*z + 
        230031360*a^2*w^4*y*z - 3570204672*a*u*w^4*y*z + 
        106328064*u^2*w^4*y*z - 3570204672*a*v*w^4*y*z - 
        2711396352*u*v*w^4*y*z + 106328064*v^2*w^4*y*z + 30670848*a*w^5*y*z + 
        564363264*u*w^5*y*z + 564363264*v*w^5*y*z + 1703936*w^6*y*z - 
        453869568*a^5*y^2*z + 5827645440*a^4*u*y^2*z - 1881169920*a^3*u^2*y^2*
         z + 1637089920*a^2*u^3*y^2*z - 435054096*a*u^4*y^2*z + 
        63691032*u^5*y^2*z + 2821754880*a^4*v*y^2*z + 1881169920*a^3*u*v*y^2*
         z - 88179840*a^2*u^2*v*y^2*z + 44089920*a*u^3*v*y^2*z - 
        3674160*u^4*v*y^2*z + 122757120*a^3*v^2*y^2*z + 
        678637440*a^2*u*v^2*y^2*z - 66134880*a*u^2*v^2*y^2*z + 
        19233696*u^3*v^2*y^2*z + 870272640*a^2*v^3*y^2*z + 
        111560256*a*u*v^3*y^2*z + 3674160*u^2*v^3*y^2*z - 
        137529360*a*v^4*y^2*z - 1196760*u*v^4*y^2*z + 30094560*v^5*y^2*z - 
        7146455040*a^4*w*y^2*z - 11778048000*a^3*u*w*y^2*z + 
        61378560*a^2*u^2*w*y^2*z - 611917056*a*u^3*w*y^2*z + 
        32511000*u^4*w*y^2*z + 1758412800*a^3*v*w*y^2*z - 
        1472256000*a^2*u*v*w*y^2*z + 176359680*a*u^2*v*w*y^2*z - 
        33930336*u^3*v*w*y^2*z - 5704888320*a^2*v^2*w*y^2*z - 
        1762096896*a*u*v^2*w*y^2*z + 2588688*u^2*v^2*w*y^2*z + 
        1301988096*a*v^3*w*y^2*z + 98979744*u*v^3*w*y^2*z - 
        299764200*v^4*w*y^2*z + 4007854080*a^3*w^2*y^2*z + 
        14599802880*a^2*u*w^2*y^2*z - 956952576*a*u^2*w^2*y^2*z + 
        352469376*u^3*w^2*y^2*z + 2821754880*a^2*v*w^2*y^2*z + 
        981504000*a*u*v*w^2*y^2*z + 8433792*u^2*v*w^2*y^2*z + 
        1030606848*a*v^2*w^2*y^2*z + 578931840*u*v^2*w^2*y^2*z + 
        100955520*v^3*w^2*y^2*z - 4846141440*a^2*w^3*y^2*z - 
        7164960768*a*u*w^3*y^2*z + 110419968*u^2*w^3*y^2*z - 
        24551424*a*v*w^3*y^2*z - 269912064*u*v*w^3*y^2*z - 
        535732224*v^2*w^3*y^2*z + 1631748096*a*w^4*y^2*z + 
        1517236224*u*w^4*y^2*z + 106328064*v*w^4*y^2*z - 
        292405248*w^5*y^2*z + 1318809600*a^4*y^3*z - 1963008000*a^3*u*y^3*z + 
        440899200*a^2*u^2*y^3*z - 203582016*a*u^3*y^3*z + 
        22944952*u^4*y^3*z - 3803258880*a^3*v*y^3*z - 1725269760*a^2*u*v*y^3*
         z + 44089920*a*u^2*v*y^3*z - 13759552*u^3*v*y^3*z + 
        870272640*a^2*v^2*y^3*z + 111560256*a*u*v^2*y^3*z + 
        3674160*u^2*v^2*y^3*z - 749528640*a*v^3*y^3*z - 
        73483200*u*v^3*y^3*z + 89696760*v^4*y^3*z + 3762339840*a^3*w*y^3*z + 
        2453760000*a^2*u*w*y^3*z + 50602752*a*u^2*w*y^3*z + 
        22685280*u^3*w*y^3*z + 613509120*a^2*v*w*y^3*z + 
        1266753024*a*u*v*w*y^3*z - 33930336*u^2*v*w*y^3*z + 
        1301988096*a*v^2*w*y^3*z + 98979744*u*v^2*w*y^3*z - 
        48876960*v^3*w*y^3*z - 61378560*a^2*w^2*y^3*z - 
        1619472384*a*u*w^2*y^3*z + 55975296*u^2*w^2*y^3*z - 
        2232889344*a*v*w^2*y^3*z - 454455552*u*v*w^2*y^3*z + 
        100955520*v^2*w^2*y^3*z + 637968384*a*w^3*y^3*z + 
        308082688*u*w^3*y^3*z + 239925248*v*w^3*y^3*z - 55209984*w^4*y^3*z - 
        858746880*a^3*y^4*z + 849234240*a^2*u*y^4*z - 99202320*a*u^2*y^4*z + 
        20170784*u^3*y^4*z + 1876703040*a^2*v*y^4*z + 446076576*a*u*v*y^4*z - 
        3674160*u^2*v*y^4*z - 137529360*a*v^2*y^4*z - 1196760*u*v^2*y^4*z + 
        89696760*v^3*y^4*z - 2361692160*a^2*w*y^4*z - 784434816*a*u*w*y^4*z - 
        3785448*u^2*w*y^4*z + 147966336*a*v*w*y^4*z - 105020016*u*v*w*y^4*z - 
        299764200*v^2*w*y^4*z + 184043520*a*w^2*y^4*z + 
        231444672*u*w^2*y^4*z + 265179840*v*w^2*y^4*z - 142452736*w^3*y^4*z + 
        473463360*a^2*y^5*z - 192660192*a*u*y^5*z + 10287648*u^2*y^5*z - 
        640456416*a*v*y^5*z - 64793280*u*v*y^5*z + 30094560*v^2*y^5*z + 
        697004928*a*w*y^5*z + 88341456*u*w*y^5*z - 7759920*v*w*y^5*z - 
        8308800*w^2*y^5*z - 135425520*a*y^6*z + 21326904*u*y^6*z + 
        87573072*v*y^6*z - 97429272*w*y^6*z + 17555160*y^7*z + 
        525533184*a^6*z^2 + 4514807808*a^5*u*z^2 + 276203520*a^4*u^2*z^2 + 
        3598663680*a^3*u^3*z^2 - 1059026400*a^2*u^4*z^2 + 
        548315568*a*u^5*z^2 - 71058372*u^6*z^2 - 453869568*a^5*v*z^2 + 
        2821754880*a^4*u*v*z^2 + 122757120*a^3*u^2*v*z^2 + 
        870272640*a^2*u^3*v*z^2 - 137529360*a*u^4*v*z^2 + 
        30094560*u^5*v*z^2 - 1595013120*a^4*v^2*z^2 - 1881169920*a^3*u*v^2*
         z^2 - 281828160*a^2*u^2*v^2*z^2 - 177695136*a*u^3*v^2*z^2 + 
        9463620*u^4*v^2*z^2 + 81838080*a^3*v^3*z^2 + 440899200*a^2*u*v^3*
         z^2 + 15532128*a*u^2*v^3*z^2 + 11096672*u^3*v^3*z^2 - 
        77660640*a^2*v^4*z^2 - 99202320*a*u*v^4*z^2 - 2644332*u^2*v^4*z^2 + 
        869040*a*v^5*z^2 + 10287648*u*v^5*z^2 + 534348*v^6*z^2 - 
        8121876480*a^5*w*z^2 + 1134673920*a^4*u*w*z^2 - 
        22942310400*a^3*u^2*w*z^2 + 8894638080*a^2*u^3*w*z^2 - 
        5258226240*a*u^4*w*z^2 + 757820664*u^5*w*z^2 - 
        7146455040*a^4*v*w*z^2 + 1758412800*a^3*u*v*w*z^2 - 
        5704888320*a^2*u^2*v*w*z^2 + 1301988096*a*u^3*v*w*z^2 - 
        299764200*u^4*v*w*z^2 + 9651363840*a^3*v^2*w*z^2 + 
        61378560*a^2*u*v^2*w*z^2 + 1649365632*a*u^2*v^2*w*z^2 - 
        128595600*u^3*v^2*w*z^2 - 2392381440*a^2*v^3*w*z^2 + 
        50602752*a*u*v^3*w*z^2 - 90768528*u^2*v^3*w*z^2 + 
        753370560*a*v^4*w*z^2 - 3785448*u*v^4*w*z^2 - 88196616*v^5*w*z^2 + 
        16164126720*a^4*w^2*z^2 + 9528606720*a^3*u*w^2*z^2 + 
        13434439680*a^2*u^2*w^2*z^2 + 515211264*a*u^3*w^2*z^2 + 
        438048480*u^4*w^2*z^2 + 4007854080*a^3*v*w^2*z^2 + 
        2821754880*a^2*u*v*w^2*z^2 + 1030606848*a*u^2*v*w^2*z^2 + 
        100955520*u^3*v*w^2*z^2 - 7361280000*a^2*v^2*w^2*z^2 - 
        956952576*a*u*v^2*w^2*z^2 - 304037568*u^2*v^2*w^2*z^2 + 
        662519808*a*v^3*w^2*z^2 + 55975296*u*v^3*w^2*z^2 - 
        105882912*v^4*w^2*z^2 - 23392419840*a^3*w^3*z^2 - 
        3005890560*a^2*u*w^3*z^2 - 10673786880*a*u^2*w^3*z^2 + 
        652961792*u^3*w^3*z^2 - 4846141440*a^2*v*w^3*z^2 - 
        24551424*a*u*v*w^3*z^2 - 535732224*u^2*v*w^3*z^2 + 
        4220448768*a*v^2*w^3*z^2 + 110419968*u*v^2*w^3*z^2 - 
        197662720*v^3*w^3*z^2 + 17084252160*a^2*w^4*z^2 + 
        1938456576*a*u*w^4*z^2 + 1956870144*u^2*w^4*z^2 + 
        1631748096*a*v*w^4*z^2 + 106328064*u*v*w^4*z^2 - 
        813828096*v^2*w^4*z^2 - 6895042560*a*w^5*z^2 - 271958016*u*w^5*z^2 - 
        292405248*v*w^5*z^2 + 1145765888*w^6*z^2 - 453869568*a^5*y*z^2 + 
        2821754880*a^4*u*y*z^2 + 122757120*a^3*u^2*y*z^2 + 
        870272640*a^2*u^3*y*z^2 - 137529360*a*u^4*y*z^2 + 
        30094560*u^5*y*z^2 + 5827645440*a^4*v*y*z^2 + 1881169920*a^3*u*v*y*
         z^2 + 678637440*a^2*u^2*v*y*z^2 + 111560256*a*u^3*v*y*z^2 - 
        1196760*u^4*v*y*z^2 - 1881169920*a^3*v^2*y*z^2 - 
        88179840*a^2*u*v^2*y*z^2 - 66134880*a*u^2*v^2*y*z^2 + 
        3674160*u^3*v^2*y*z^2 + 1637089920*a^2*v^3*y*z^2 + 
        44089920*a*u*v^3*y*z^2 + 19233696*u^2*v^3*y*z^2 - 
        435054096*a*v^4*y*z^2 - 3674160*u*v^4*y*z^2 + 63691032*v^5*y*z^2 - 
        7146455040*a^4*w*y*z^2 + 1758412800*a^3*u*w*y*z^2 - 
        5704888320*a^2*u^2*w*y*z^2 + 1301988096*a*u^3*w*y*z^2 - 
        299764200*u^4*w*y*z^2 - 11778048000*a^3*v*w*y*z^2 - 
        1472256000*a^2*u*v*w*y*z^2 - 1762096896*a*u^2*v*w*y*z^2 + 
        98979744*u^3*v*w*y*z^2 + 61378560*a^2*v^2*w*y*z^2 + 
        176359680*a*u*v^2*w*y*z^2 + 2588688*u^2*v^2*w*y*z^2 - 
        611917056*a*v^3*w*y*z^2 - 33930336*u*v^3*w*y*z^2 + 
        32511000*v^4*w*y*z^2 + 4007854080*a^3*w^2*y*z^2 + 
        2821754880*a^2*u*w^2*y*z^2 + 1030606848*a*u^2*w^2*y*z^2 + 
        100955520*u^3*w^2*y*z^2 + 14599802880*a^2*v*w^2*y*z^2 + 
        981504000*a*u*v*w^2*y*z^2 + 578931840*u^2*v*w^2*y*z^2 - 
        956952576*a*v^2*w^2*y*z^2 + 8433792*u*v^2*w^2*y*z^2 + 
        352469376*v^3*w^2*y*z^2 - 4846141440*a^2*w^3*y*z^2 - 
        24551424*a*u*w^3*y*z^2 - 535732224*u^2*w^3*y*z^2 - 
        7164960768*a*v*w^3*y*z^2 - 269912064*u*v*w^3*y*z^2 + 
        110419968*v^2*w^3*y*z^2 + 1631748096*a*w^4*y*z^2 + 
        106328064*u*w^4*y*z^2 + 1517236224*v*w^4*y*z^2 - 
        292405248*w^5*y*z^2 - 1595013120*a^4*y^2*z^2 - 1881169920*a^3*u*y^2*
         z^2 - 281828160*a^2*u^2*y^2*z^2 - 177695136*a*u^3*y^2*z^2 + 
        9463620*u^4*y^2*z^2 - 1881169920*a^3*v*y^2*z^2 - 
        88179840*a^2*u*v*y^2*z^2 - 66134880*a*u^2*v*y^2*z^2 + 
        3674160*u^3*v*y^2*z^2 - 281828160*a^2*v^2*y^2*z^2 - 
        66134880*a*u*v^2*y^2*z^2 - 8099928*u^2*v^2*y^2*z^2 - 
        177695136*a*v^3*y^2*z^2 + 3674160*u*v^3*y^2*z^2 + 
        9463620*v^4*y^2*z^2 + 9651363840*a^3*w*y^2*z^2 + 
        61378560*a^2*u*w*y^2*z^2 + 1649365632*a*u^2*w*y^2*z^2 - 
        128595600*u^3*w*y^2*z^2 + 61378560*a^2*v*w*y^2*z^2 + 
        176359680*a*u*v*w*y^2*z^2 + 2588688*u^2*v*w*y^2*z^2 + 
        1649365632*a*v^2*w*y^2*z^2 + 2588688*u*v^2*w*y^2*z^2 - 
        128595600*v^3*w*y^2*z^2 - 7361280000*a^2*w^2*y^2*z^2 - 
        956952576*a*u*w^2*y^2*z^2 - 304037568*u^2*w^2*y^2*z^2 - 
        956952576*a*v*w^2*y^2*z^2 + 8433792*u*v*w^2*y^2*z^2 - 
        304037568*v^2*w^2*y^2*z^2 + 4220448768*a*w^3*y^2*z^2 + 
        110419968*u*w^3*y^2*z^2 + 110419968*v*w^3*y^2*z^2 - 
        813828096*w^4*y^2*z^2 + 81838080*a^3*y^3*z^2 + 440899200*a^2*u*y^3*
         z^2 + 15532128*a*u^2*y^3*z^2 + 11096672*u^3*y^3*z^2 + 
        1637089920*a^2*v*y^3*z^2 + 44089920*a*u*v*y^3*z^2 + 
        19233696*u^2*v*y^3*z^2 - 177695136*a*v^2*y^3*z^2 + 
        3674160*u*v^2*y^3*z^2 + 77157360*v^3*y^3*z^2 - 2392381440*a^2*w*y^3*
         z^2 + 50602752*a*u*w*y^3*z^2 - 90768528*u^2*w*y^3*z^2 - 
        611917056*a*v*w*y^3*z^2 - 33930336*u*v*w*y^3*z^2 - 
        128595600*v^2*w*y^3*z^2 + 662519808*a*w^2*y^3*z^2 + 
        55975296*u*w^2*y^3*z^2 + 352469376*v*w^2*y^3*z^2 - 
        197662720*w^3*y^3*z^2 - 77660640*a^2*y^4*z^2 - 99202320*a*u*y^4*z^2 - 
        2644332*u^2*y^4*z^2 - 435054096*a*v*y^4*z^2 - 3674160*u*v*y^4*z^2 + 
        9463620*v^2*y^4*z^2 + 753370560*a*w*y^4*z^2 - 3785448*u*w*y^4*z^2 + 
        32511000*v*w*y^4*z^2 - 105882912*w^2*y^4*z^2 + 869040*a*y^5*z^2 + 
        10287648*u*y^5*z^2 + 63691032*v*y^5*z^2 - 88196616*w*y^5*z^2 + 
        534348*y^6*z^2 + 453869568*a^5*z^3 - 9968209920*a^4*u*z^3 + 
        3598663680*a^3*u^2*z^3 - 5731689600*a^2*u^3*z^3 + 
        1636586640*a*u^4*z^3 - 313325040*u^5*z^3 + 1318809600*a^4*v*z^3 - 
        3803258880*a^3*u*v*z^3 + 870272640*a^2*u^2*v*z^3 - 
        749528640*a*u^3*v*z^3 + 89696760*u^4*v*z^3 + 81838080*a^3*v^2*z^3 + 
        1637089920*a^2*u*v^2*z^3 - 177695136*a*u^2*v^2*z^3 + 
        77157360*u^3*v^2*z^3 + 126506880*a^2*v^3*z^3 - 
        203582016*a*u*v^3*z^3 + 11096672*u^2*v^3*z^3 - 22712688*a*v^4*z^3 + 
        20170784*u*v^4*z^3 + 3380936*v^5*z^3 + 7146455040*a^4*w*z^3 + 
        6257295360*a^3*u*w*z^3 + 8894638080*a^2*u^2*w*z^3 - 
        130256640*a*u^3*w*z^3 + 397518120*u^4*w*z^3 + 3762339840*a^3*v*w*
         z^3 + 613509120*a^2*u*v*w*z^3 + 1301988096*a*u^2*v*w*z^3 - 
        48876960*u^3*v*w*z^3 - 2392381440*a^2*v^2*w*z^3 - 
        611917056*a*u*v^2*w*z^3 - 128595600*u^2*v^2*w*z^3 + 
        335851776*a*v^3*w*z^3 + 22685280*u*v^3*w*z^3 - 43115736*v^4*w*z^3 - 
        4007854080*a^3*w^2*z^3 - 17360179200*a^2*u*w^2*z^3 + 
        515211264*a*u^2*w^2*z^3 - 1476067200*u^3*w^2*z^3 - 
        61378560*a^2*v*w^2*z^3 - 2232889344*a*u*v*w^2*z^3 + 
        100955520*u^2*v*w^2*z^3 + 662519808*a*v^2*w^2*z^3 + 
        352469376*u*v^2*w^2*z^3 - 18148224*v^3*w^2*z^3 + 
        4846141440*a^2*w^3*z^3 + 6551543808*a*u*w^3*z^3 + 
        652961792*u^2*w^3*z^3 + 637968384*a*v*w^3*z^3 + 
        239925248*u*v*w^3*z^3 - 197662720*v^2*w^3*z^3 - 
        1631748096*a*w^4*z^3 - 1568354304*u*w^4*z^3 - 55209984*v*w^4*z^3 + 
        292405248*w^5*z^3 + 1318809600*a^4*y*z^3 - 3803258880*a^3*u*y*z^3 + 
        870272640*a^2*u^2*y*z^3 - 749528640*a*u^3*y*z^3 + 
        89696760*u^4*y*z^3 - 1963008000*a^3*v*y*z^3 - 1725269760*a^2*u*v*y*
         z^3 + 111560256*a*u^2*v*y*z^3 - 73483200*u^3*v*y*z^3 + 
        440899200*a^2*v^2*y*z^3 + 44089920*a*u*v^2*y*z^3 + 
        3674160*u^2*v^2*y*z^3 - 203582016*a*v^3*y*z^3 - 
        13759552*u*v^3*y*z^3 + 22944952*v^4*y*z^3 + 3762339840*a^3*w*y*z^3 + 
        613509120*a^2*u*w*y*z^3 + 1301988096*a*u^2*w*y*z^3 - 
        48876960*u^3*w*y*z^3 + 2453760000*a^2*v*w*y*z^3 + 
        1266753024*a*u*v*w*y*z^3 + 98979744*u^2*v*w*y*z^3 + 
        50602752*a*v^2*w*y*z^3 - 33930336*u*v^2*w*y*z^3 + 
        22685280*v^3*w*y*z^3 - 61378560*a^2*w^2*y*z^3 - 
        2232889344*a*u*w^2*y*z^3 + 100955520*u^2*w^2*y*z^3 - 
        1619472384*a*v*w^2*y*z^3 - 454455552*u*v*w^2*y*z^3 + 
        55975296*v^2*w^2*y*z^3 + 637968384*a*w^3*y*z^3 + 
        239925248*u*w^3*y*z^3 + 308082688*v*w^3*y*z^3 - 55209984*w^4*y*z^3 + 
        81838080*a^3*y^2*z^3 + 1637089920*a^2*u*y^2*z^3 - 
        177695136*a*u^2*y^2*z^3 + 77157360*u^3*y^2*z^3 + 
        440899200*a^2*v*y^2*z^3 + 44089920*a*u*v*y^2*z^3 + 
        3674160*u^2*v*y^2*z^3 + 15532128*a*v^2*y^2*z^3 + 
        19233696*u*v^2*y^2*z^3 + 11096672*v^3*y^2*z^3 - 
        2392381440*a^2*w*y^2*z^3 - 611917056*a*u*w*y^2*z^3 - 
        128595600*u^2*w*y^2*z^3 + 50602752*a*v*w*y^2*z^3 - 
        33930336*u*v*w*y^2*z^3 - 90768528*v^2*w*y^2*z^3 + 
        662519808*a*w^2*y^2*z^3 + 352469376*u*w^2*y^2*z^3 + 
        55975296*v*w^2*y^2*z^3 - 197662720*w^3*y^2*z^3 + 
        126506880*a^2*y^3*z^3 - 203582016*a*u*y^3*z^3 + 
        11096672*u^2*y^3*z^3 - 203582016*a*v*y^3*z^3 - 13759552*u*v*y^3*z^3 + 
        11096672*v^2*y^3*z^3 + 335851776*a*w*y^3*z^3 + 22685280*u*w*y^3*z^3 + 
        22685280*v*w*y^3*z^3 - 18148224*w^2*y^3*z^3 - 22712688*a*y^4*z^3 + 
        20170784*u*y^4*z^3 + 22944952*v*y^4*z^3 - 43115736*w*y^4*z^3 + 
        3380936*y^5*z^3 - 521303040*a^4*z^4 + 8506183680*a^3*u*z^4 - 
        1059026400*a^2*u^2*z^4 + 1636586640*a*u^3*z^4 - 161718270*u^4*z^4 - 
        858746880*a^3*v*z^4 + 1876703040*a^2*u*v*z^4 - 
        137529360*a*u^2*v*z^4 + 89696760*u^3*v*z^4 - 77660640*a^2*v^2*z^4 - 
        435054096*a*u*v^2*z^4 + 9463620*u^2*v^2*z^4 - 22712688*a*v^3*z^4 + 
        22944952*u*v^3*z^4 + 1452002*v^4*z^4 - 8588021760*a^3*w*z^4 - 
        766955520*a^2*u*w*z^4 - 5258226240*a*u^2*w*z^4 + 
        397518120*u^3*w*z^4 - 2361692160*a^2*v*w*z^4 + 
        147966336*a*u*v*w*z^4 - 299764200*u^2*v*w*z^4 + 
        753370560*a*v^2*w*z^4 + 32511000*u*v^2*w*z^4 - 43115736*v^3*w*z^4 + 
        3742018560*a^2*w^2*z^4 + 4625270784*a*u*w^2*z^4 + 
        438048480*u^2*w^2*z^4 + 184043520*a*v*w^2*z^4 + 
        265179840*u*v*w^2*z^4 - 105882912*v^2*w^2*z^4 - 
        2748192768*a*w^3*z^4 - 515975168*u*w^3*z^4 - 142452736*v*w^3*z^4 + 
        462124032*w^4*z^4 - 858746880*a^3*y*z^4 + 1876703040*a^2*u*y*z^4 - 
        137529360*a*u^2*y*z^4 + 89696760*u^3*y*z^4 + 849234240*a^2*v*y*z^4 + 
        446076576*a*u*v*y*z^4 - 1196760*u^2*v*y*z^4 - 99202320*a*v^2*y*z^4 - 
        3674160*u*v^2*y*z^4 + 20170784*v^3*y*z^4 - 2361692160*a^2*w*y*z^4 + 
        147966336*a*u*w*y*z^4 - 299764200*u^2*w*y*z^4 - 
        784434816*a*v*w*y*z^4 - 105020016*u*v*w*y*z^4 - 3785448*v^2*w*y*z^4 + 
        184043520*a*w^2*y*z^4 + 265179840*u*w^2*y*z^4 + 
        231444672*v*w^2*y*z^4 - 142452736*w^3*y*z^4 - 77660640*a^2*y^2*z^4 - 
        435054096*a*u*y^2*z^4 + 9463620*u^2*y^2*z^4 - 99202320*a*v*y^2*z^4 - 
        3674160*u*v*y^2*z^4 - 2644332*v^2*y^2*z^4 + 753370560*a*w*y^2*z^4 + 
        32511000*u*w*y^2*z^4 - 3785448*v*w*y^2*z^4 - 105882912*w^2*y^2*z^4 - 
        22712688*a*y^3*z^4 + 22944952*u*y^3*z^4 + 20170784*v*y^3*z^4 - 
        43115736*w*y^3*z^4 + 1452002*y^4*z^4 + 776908800*a^3*z^5 - 
        5277389760*a^2*u*z^5 + 548315568*a*u^2*z^5 - 313325040*u^3*z^5 + 
        473463360*a^2*v*z^5 - 640456416*a*u*v*z^5 + 30094560*u^2*v*z^5 + 
        869040*a*v^2*z^5 + 63691032*u*v^2*z^5 + 3380936*v^3*z^5 + 
        4754073600*a^2*w*z^5 + 500777856*a*u*w*z^5 + 757820664*u^2*w*z^5 + 
        697004928*a*v*w*z^5 - 7759920*u*v*w*z^5 - 88196616*v^2*w*z^5 - 
        846563328*a*w^2*z^5 - 896760384*u*w^2*z^5 - 8308800*v*w^2*z^5 + 
        340115456*w^3*z^5 + 473463360*a^2*y*z^5 - 640456416*a*u*y*z^5 + 
        30094560*u^2*y*z^5 - 192660192*a*v*y*z^5 - 64793280*u*v*y*z^5 + 
        10287648*v^2*y*z^5 + 697004928*a*w*y*z^5 - 7759920*u*w*y*z^5 + 
        88341456*v*w*y*z^5 - 8308800*w^2*y*z^5 + 869040*a*y^2*z^5 + 
        63691032*u*y^2*z^5 + 10287648*v*y^2*z^5 - 88196616*w*y^2*z^5 + 
        3380936*y^3*z^5 - 459056160*a^2*z^6 + 1706380560*a*u*z^6 - 
        71058372*u^2*z^6 - 135425520*a*v*z^6 + 87573072*u*v*z^6 + 
        534348*v^2*z^6 - 1618301376*a*w*z^6 - 34563096*u*w*z^6 - 
        97429272*v*w*z^6 + 123265824*w^2*z^6 - 135425520*a*y*z^6 + 
        87573072*u*y*z^6 + 21326904*v*y*z^6 - 97429272*w*y*z^6 + 
        534348*y^2*z^6 + 157269168*a*z^7 - 243549552*u*z^7 + 17555160*v*z^7 + 
        228741624*w*z^7 + 17555160*y*z^7 - 22196445*z^8)*Zeta[3])/
      (859963392*a^7);
 
Hexp[0, u_, v_, w_, x_, y_, z_] := 16*a4trans - (17*Pi^4)/90 - (2*Pi^2*Log[2]^2)/3 + 
     (2*Log[2]^4)/3 - 9*Ls[2]^2 + 6*Zeta[3] - 6*lnbar[a]*Zeta[3]
 
Hexp[1, u_, v_, w_, x_, y_, z_] := ((6*a - u - x - w - v - y - z)*Zeta[3])/a
 
Hexp[2, u_, v_, w_, x_, y_, z_] := 
    -((Sqrt[3]*(u^2 - 2*u*x + x^2 - 2*u*w + 6*x*w + w^2 - 2*u*v - 2*x*v - 
         2*w*v + v^2 + 6*u*y - 2*x*y - 2*w*y - 2*v*y + y^2 - 2*u*z - 2*x*z - 
         2*w*z + 6*v*z - 2*y*z + z^2)*Ls[2])/a^2) + 
     ((108*a^2 - 36*a*u + 43*u^2 - 36*a*x - 66*u*x + 43*x^2 - 36*a*w - 
        66*u*w + 214*x*w + 43*w^2 - 36*a*v - 66*u*v - 66*x*v - 66*w*v + 
        43*v^2 - 36*a*y + 214*u*y - 66*x*y - 66*w*y - 66*v*y + 43*y^2 - 
        36*a*z - 66*u*z - 66*x*z - 66*w*z + 214*v*z - 66*y*z + 43*z^2)*
       Zeta[3])/(36*a^2)
 
Hexp[3, u_, v_, w_, x_, y_, z_] := 
    -((108*a*u^2 + 6*u^3 - 216*a*u*x - 27*u^2*x + 108*a*x^2 - 27*u*x^2 + 
         6*x^3 - 216*a*u*w - 27*u^2*w + 648*a*x*w - 154*u*x*w - 8*x^2*w + 
         108*a*w^2 - 27*u*w^2 - 8*x*w^2 + 6*w^3 - 216*a*u*v - 27*u^2*v - 
         216*a*x*v + 190*u*x*v - 37*x^2*v - 216*a*w*v + 432*u*w*v - 
         144*x*w*v - 27*w^2*v + 108*a*v^2 - 27*u*v^2 - 37*x*v^2 - 27*w*v^2 + 
         6*v^3 + 648*a*u*y - 18*u^2*y - 216*a*x*y - 144*u*x*y - 27*x^2*y - 
         216*a*w*y - 144*u*w*y - 174*x*w*y - 27*w^2*y - 216*a*v*y - 
         144*u*v*y + 462*x*v*y + 180*w*v*y - 27*v^2*y + 108*a*y^2 - 
         18*u*y^2 - 27*x*y^2 - 27*w*y^2 - 27*v*y^2 + 6*y^3 - 216*a*u*z - 
         27*u^2*z - 216*a*x*z + 432*u*x*z - 27*x^2*z - 216*a*w*z + 
         190*u*w*z - 144*x*w*z - 37*w^2*z + 648*a*v*z - 154*u*v*z - 
         144*x*v*z - 144*w*v*z - 8*v^2*z - 216*a*y*z - 144*u*y*z + 
         180*x*y*z + 462*w*y*z - 174*v*y*z - 27*y^2*z + 108*a*z^2 - 
         27*u*z^2 - 27*x*z^2 - 37*w*z^2 - 8*v*z^2 - 27*y*z^2 + 6*z^3)*Ls[2])/
      (18*Sqrt[3]*a^3) - ((w - v)*(x - z)*(u - x - w - v + 3*y - z)*lnbar[a]*
       Ls[2])/(9*Sqrt[3]*a^3) + ((1296*a^3 - 648*a^2*u + 1548*a*u^2 + 
        12*u^3 - 648*a^2*x - 2376*a*u*x - 339*u^2*x + 1548*a*x^2 - 
        339*u*x^2 + 12*x^3 - 648*a^2*w - 2376*a*u*w - 339*u^2*w + 
        7704*a*x*w - 1898*u*x*w - 28*x^2*w + 1548*a*w^2 - 339*u*w^2 - 
        28*x*w^2 + 12*w^3 - 648*a^2*v - 2376*a*u*v - 339*u^2*v - 2376*a*x*v + 
        2288*u*x*v - 539*x^2*v - 2376*a*w*v + 5040*u*w*v - 1698*x*w*v - 
        339*w^2*v + 1548*a*v^2 - 339*u*v^2 - 539*x*v^2 - 339*w*v^2 + 12*v^3 - 
        648*a^2*y + 7704*a*u*y - 228*u^2*y - 2376*a*x*y - 1698*u*x*y - 
        339*x^2*y - 2376*a*w*y - 1698*u*w*y - 2298*x*w*y - 339*w^2*y - 
        2376*a*v*y - 1698*u*v*y + 5640*x*v*y + 2088*w*v*y - 339*v^2*y + 
        1548*a*y^2 - 228*u*y^2 - 339*x*y^2 - 339*w*y^2 - 339*v*y^2 + 12*y^3 - 
        648*a^2*z - 2376*a*u*z - 339*u^2*z - 2376*a*x*z + 5040*u*x*z - 
        339*x^2*z - 2376*a*w*z + 2288*u*w*z - 1698*x*w*z - 539*w^2*z + 
        7704*a*v*z - 1898*u*v*z - 1698*x*v*z - 1698*w*v*z - 28*v^2*z - 
        2376*a*y*z - 1698*u*y*z + 2088*x*y*z + 5640*w*y*z - 2298*v*y*z - 
        339*y^2*z + 1548*a*z^2 - 339*u*z^2 - 339*x*z^2 - 539*w*z^2 - 
        28*v*z^2 - 339*y*z^2 + 12*z^3)*Zeta[3])/(648*a^3)
 
Hexp[4, u_, v_, w_, x_, y_, z_] := 
    -(u^4 - 6*u^3*x + 3*u^2*x^2 - 6*u*x^3 + x^4 - 6*u^3*w + 14*u^2*x*w + 
        2*u*x^2*w + 16*x^3*w + 3*u^2*w^2 + 2*u*x*w^2 - 2*x^2*w^2 - 6*u*w^3 + 
        16*x*w^3 + w^4 - 6*u^3*v + 16*u^2*x*v - 20*u*x^2*v - 2*x^3*v - 
        18*x^2*w*v - 22*x*w^2*v - 6*w^3*v + 3*u^2*v^2 - 20*u*x*v^2 + 
        11*x^2*v^2 + 34*x*w*v^2 + 3*w^2*v^2 - 6*u*v^3 - 2*x*v^3 - 6*w*v^3 + 
        v^4 + 20*u^3*y - 18*u^2*x*y + 30*u*x^2*y - 6*x^3*y - 18*u^2*w*y - 
        36*u*x*w*y - 6*x^2*w*y + 30*u*w^2*y - 6*x*w^2*y - 6*w^3*y - 
        18*u^2*v*y + 48*u*x*v*y - 12*x^2*v*y + 30*u*v^2*y - 12*x*v^2*y - 
        6*v^3*y + 6*u^2*y^2 - 18*u*x*y^2 + 3*x^2*y^2 - 18*u*w*y^2 + 
        30*x*w*y^2 + 3*w^2*y^2 - 18*u*v*y^2 + 3*v^2*y^2 + 20*u*y^3 - 
        6*x*y^3 - 6*w*y^3 - 6*v*y^3 + y^4 - 6*u^3*z - 6*x^3*z + 16*u^2*w*z - 
        22*x^2*w*z - 20*u*w^2*z - 18*x*w^2*z - 2*w^3*z + 14*u^2*v*z + 
        34*x^2*v*z + 12*x*w*v*z + 34*w^2*v*z + 2*u*v^2*z - 18*x*v^2*z - 
        22*w*v^2*z + 16*v^3*z - 18*u^2*y*z + 48*u*w*y*z - 12*w^2*y*z - 
        36*u*v*y*z - 6*v^2*y*z - 18*u*y^2*z + 30*v*y^2*z - 6*y^3*z + 
        3*u^2*z^2 + 3*x^2*z^2 - 20*u*w*z^2 + 34*x*w*z^2 + 11*w^2*z^2 + 
        2*u*v*z^2 - 22*x*v*z^2 - 18*w*v*z^2 - 2*v^2*z^2 + 30*u*y*z^2 - 
        12*w*y*z^2 - 6*v*y*z^2 + 3*y^2*z^2 - 6*u*z^3 - 6*x*z^3 - 2*w*z^3 + 
        16*v*z^3 - 6*y*z^3 + z^4)/(288*a^4) - 
     ((w - v)*(x - z)*(4*u - x - w - v - z)*(u - x - w - v + 3*y - z)*lnbar[a])/
      (144*a^4) - ((648*a^2*u^2 + 72*a*u^3 + 42*u^4 - 1296*a^2*u*x - 
        324*a*u^2*x - 132*u^3*x + 648*a^2*x^2 - 324*a*u*x^2 + 396*u^2*x^2 + 
        72*a*x^3 - 132*u*x^3 + 42*x^4 - 1296*a^2*u*w - 324*a*u^2*w - 
        132*u^3*w + 3888*a^2*x*w - 1854*a*u*x*w + 1175*u^2*x*w - 90*a*x^2*w - 
        235*u*x^2*w + 280*x^3*w + 648*a^2*w^2 - 324*a*u*w^2 + 396*u^2*w^2 - 
        90*a*x*w^2 - 235*u*x*w^2 + 228*x^2*w^2 + 72*a*w^3 - 132*u*w^3 + 
        280*x*w^3 + 42*w^4 - 1296*a^2*u*v - 324*a*u^2*v - 132*u^3*v - 
        1296*a^2*x*v + 2286*a*u*x*v - 239*u^2*x*v - 450*a*x^2*v - 
        269*u*x^2*v - 124*x^3*v - 1296*a^2*w*v + 5184*a*u*w*v - 744*u^2*w*v - 
        1728*a*x*w*v - 240*u*x*w*v - 364*x^2*w*v - 324*a*w^2*v - 
        744*u*w^2*v - 412*x*w^2*v - 132*w^3*v + 648*a^2*v^2 - 324*a*u*v^2 + 
        396*u^2*v^2 - 450*a*x*v^2 - 269*u*x*v^2 + 472*x^2*v^2 - 324*a*w*v^2 - 
        744*u*w*v^2 + 1324*x*w*v^2 + 396*w^2*v^2 + 72*a*v^3 - 132*u*v^3 - 
        124*x*v^3 - 132*w*v^3 + 42*v^4 + 3888*a^2*u*y - 216*a*u^2*y + 
        288*u^3*y - 1296*a^2*x*y - 1728*a*u*x*y - 264*u^2*x*y - 324*a*x^2*y + 
        1176*u*x^2*y - 132*x^3*y - 1296*a^2*w*y - 1728*a*u*w*y - 
        264*u^2*w*y - 2106*a*x*w*y + 924*u*x*w*y - 195*x^2*w*y - 
        324*a*w^2*y + 1176*u*w^2*y - 195*x*w^2*y - 132*w^3*y - 1296*a^2*v*y - 
        1728*a*u*v*y - 264*u^2*v*y + 5562*a*x*v*y - 252*u*x*v*y - 
        813*x^2*v*y + 2160*a*w*v*y - 240*u*w*v*y - 240*x*w*v*y - 
        240*w^2*v*y - 324*a*v^2*y + 1176*u*v^2*y - 813*x*v^2*y - 
        240*w*v^2*y - 132*v^3*y + 648*a^2*y^2 - 216*a*u*y^2 + 204*u^2*y^2 - 
        324*a*x*y^2 - 264*u*x*y^2 + 396*x^2*y^2 - 324*a*w*y^2 - 264*u*w*y^2 + 
        1221*x*w*y^2 + 396*w^2*y^2 - 324*a*v*y^2 - 264*u*v*y^2 - 
        789*x*v*y^2 - 240*w*v*y^2 + 396*v^2*y^2 + 72*a*y^3 + 288*u*y^3 - 
        132*x*y^3 - 132*w*y^3 - 132*v*y^3 + 42*y^4 - 1296*a^2*u*z - 
        324*a*u^2*z - 132*u^3*z - 1296*a^2*x*z + 5184*a*u*x*z - 744*u^2*x*z - 
        324*a*x^2*z - 744*u*x^2*z - 132*x^3*z - 1296*a^2*w*z + 2286*a*u*w*z - 
        239*u^2*w*z - 1728*a*x*w*z - 240*u*x*w*z - 412*x^2*w*z - 
        450*a*w^2*z - 269*u*w^2*z - 364*x*w^2*z - 124*w^3*z + 3888*a^2*v*z - 
        1854*a*u*v*z + 1175*u^2*v*z - 1728*a*x*v*z - 240*u*x*v*z + 
        1324*x^2*v*z - 1728*a*w*v*z - 240*u*w*v*z + 1112*x*w*v*z + 
        1324*w^2*v*z - 90*a*v^2*z - 235*u*v^2*z - 364*x*v^2*z - 412*w*v^2*z + 
        280*v^3*z - 1296*a^2*y*z - 1728*a*u*y*z - 264*u^2*y*z + 
        2160*a*x*y*z - 240*u*x*y*z - 240*x^2*y*z + 5562*a*w*y*z - 
        252*u*w*y*z - 240*x*w*y*z - 813*w^2*y*z - 2106*a*v*y*z + 
        924*u*v*y*z - 240*x*v*y*z - 240*w*v*y*z - 195*v^2*y*z - 324*a*y^2*z - 
        264*u*y^2*z - 240*x*y^2*z - 789*w*y^2*z + 1221*v*y^2*z - 132*y^3*z + 
        648*a^2*z^2 - 324*a*u*z^2 + 396*u^2*z^2 - 324*a*x*z^2 - 744*u*x*z^2 + 
        396*x^2*z^2 - 450*a*w*z^2 - 269*u*w*z^2 + 1324*x*w*z^2 + 
        472*w^2*z^2 - 90*a*v*z^2 - 235*u*v*z^2 - 412*x*v*z^2 - 364*w*v*z^2 + 
        228*v^2*z^2 - 324*a*y*z^2 + 1176*u*y*z^2 - 240*x*y*z^2 - 
        813*w*y*z^2 - 195*v*y*z^2 + 396*y^2*z^2 + 72*a*z^3 - 132*u*z^3 - 
        132*x*z^3 - 124*w*z^3 + 280*v*z^3 - 132*y*z^3 + 42*z^4)*Ls[2])/
      (72*Sqrt[3]*a^4) - ((w - v)*(x - z)*(24*a*u - u^2 - 24*a*x - 4*u*x + 
        x^2 - 24*a*w - 4*u*w - 6*x*w + w^2 - 24*a*v - 4*u*v + 14*x*v + 
        30*w*v + v^2 + 72*a*y - 6*u*y - 12*x*y - 12*w*y - 12*v*y - 9*y^2 - 
        24*a*z - 4*u*z + 30*x*z + 14*w*z - 6*v*z - 12*y*z + z^2)*lnbar[a]*
       Ls[2])/(72*Sqrt[3]*a^4) + ((7776*a^4 - 5184*a^3*u + 18576*a^2*u^2 + 
        288*a*u^3 + 1247*u^4 - 5184*a^3*x - 28512*a^2*u*x - 8136*a*u^2*x - 
        3094*u^3*x + 18576*a^2*x^2 - 8136*a*u*x^2 + 9375*u^2*x^2 + 
        288*a*x^3 - 3094*u*x^3 + 1247*x^4 - 5184*a^3*w - 28512*a^2*u*w - 
        8136*a*u^2*w - 3094*u^3*w + 92448*a^2*x*w - 45552*a*u*x*w + 
        27374*u^2*x*w - 672*a*x^2*w - 4570*u*x^2*w + 6692*x^3*w + 
        18576*a^2*w^2 - 8136*a*u*w^2 + 9375*u^2*w^2 - 672*a*x*w^2 - 
        4570*u*x*w^2 + 5690*x^2*w^2 + 288*a*w^3 - 3094*u*w^3 + 6692*x*w^3 + 
        1247*w^4 - 5184*a^3*v - 28512*a^2*u*v - 8136*a*u^2*v - 3094*u^3*v - 
        28512*a^2*x*v + 54912*a*u*x*v - 4928*u^2*x*v - 12936*a*x^2*v - 
        7400*u*x^2*v - 2686*x^3*v - 28512*a^2*w*v + 120960*a*u*w*v - 
        17368*u^2*w*v - 40752*a*x*w*v - 5584*u*x*w*v - 10410*x^2*w*v - 
        8136*a*w^2*v - 17368*u*w^2*v - 12418*x*w^2*v - 3094*w^3*v + 
        18576*a^2*v^2 - 8136*a*u*v^2 + 9375*u^2*v^2 - 12936*a*x*v^2 - 
        7400*u*x*v^2 + 12591*x^2*v^2 - 8136*a*w*v^2 - 17368*u*w*v^2 + 
        34014*x*w*v^2 + 9375*w^2*v^2 + 288*a*v^3 - 3094*u*v^3 - 2686*x*v^3 - 
        3094*w*v^3 + 1247*v^4 - 5184*a^3*y + 92448*a^2*u*y - 5472*a*u^2*y + 
        7100*u^3*y - 28512*a^2*x*y - 40752*a*u*x*y - 6410*u^2*x*y - 
        8136*a*x^2*y + 28006*u*x^2*y - 3094*x^3*y - 28512*a^2*w*y - 
        40752*a*u*w*y - 6410*u^2*w*y - 55152*a*x*w*y + 20252*u*x*w*y - 
        3386*x^2*w*y - 8136*a*w^2*y + 28006*u*w^2*y - 3386*x*w^2*y - 
        3094*w^3*y - 28512*a^2*v*y - 40752*a*u*v*y - 6410*u^2*v*y + 
        135360*a*x*v*y - 4288*u*x*v*y - 20392*x^2*v*y + 50112*a*w*v*y - 
        5584*u*w*v*y - 5584*x*w*v*y - 5560*w^2*v*y - 8136*a*v^2*y + 
        28006*u*v^2*y - 20392*x*v^2*y - 5560*w*v^2*y - 3094*v^3*y + 
        18576*a^2*y^2 - 5472*a*u*y^2 + 4906*u^2*y^2 - 8136*a*x*y^2 - 
        6410*u*x*y^2 + 9375*x^2*y^2 - 8136*a*w*y^2 - 6410*u*w*y^2 + 
        29806*x*w*y^2 + 9375*w^2*y^2 - 8136*a*v*y^2 - 6410*u*v*y^2 - 
        19168*x*v*y^2 - 5560*w*v*y^2 + 9375*v^2*y^2 + 288*a*y^3 + 
        7100*u*y^3 - 3094*x*y^3 - 3094*w*y^3 - 3094*v*y^3 + 1247*y^4 - 
        5184*a^3*z - 28512*a^2*u*z - 8136*a*u^2*z - 3094*u^3*z - 
        28512*a^2*x*z + 120960*a*u*x*z - 17368*u^2*x*z - 8136*a*x^2*z - 
        17368*u*x^2*z - 3094*x^3*z - 28512*a^2*w*z + 54912*a*u*w*z - 
        4928*u^2*w*z - 40752*a*x*w*z - 5584*u*x*w*z - 12418*x^2*w*z - 
        12936*a*w^2*z - 7400*u*w^2*z - 10410*x*w^2*z - 2686*w^3*z + 
        92448*a^2*v*z - 45552*a*u*v*z + 27374*u^2*v*z - 40752*a*x*v*z - 
        5584*u*x*v*z + 34014*x^2*v*z - 40752*a*w*v*z - 5584*u*w*v*z + 
        29548*x*w*v*z + 34014*w^2*v*z - 672*a*v^2*z - 4570*u*v^2*z - 
        10410*x*v^2*z - 12418*w*v^2*z + 6692*v^3*z - 28512*a^2*y*z - 
        40752*a*u*y*z - 6410*u^2*y*z + 50112*a*x*y*z - 5584*u*x*y*z - 
        5560*x^2*y*z + 135360*a*w*y*z - 4288*u*w*y*z - 5584*x*w*y*z - 
        20392*w^2*y*z - 55152*a*v*y*z + 20252*u*v*y*z - 5584*x*v*y*z - 
        5584*w*v*y*z - 3386*v^2*y*z - 8136*a*y^2*z - 6410*u*y^2*z - 
        5560*x*y^2*z - 19168*w*y^2*z + 29806*v*y^2*z - 3094*y^3*z + 
        18576*a^2*z^2 - 8136*a*u*z^2 + 9375*u^2*z^2 - 8136*a*x*z^2 - 
        17368*u*x*z^2 + 9375*x^2*z^2 - 12936*a*w*z^2 - 7400*u*w*z^2 + 
        34014*x*w*z^2 + 12591*w^2*z^2 - 672*a*v*z^2 - 4570*u*v*z^2 - 
        12418*x*v*z^2 - 10410*w*v*z^2 + 5690*v^2*z^2 - 8136*a*y*z^2 + 
        28006*u*y*z^2 - 5560*x*y*z^2 - 20392*w*y*z^2 - 3386*v*y*z^2 + 
        9375*y^2*z^2 + 288*a*z^3 - 3094*u*z^3 - 3094*x*z^3 - 2686*w*z^3 + 
        6692*v*z^3 - 3094*y*z^3 + 1247*z^4)*Zeta[3])/(5184*a^4)
 
Hexp[5, u_, v_, w_, x_, y_, z_] := 
    -(360*a*u^4 - 2160*a*u^3*x + 165*u^4*x + 1080*a*u^2*x^2 + 270*u^3*x^2 - 
        2160*a*u*x^3 + 270*u^2*x^3 + 360*a*x^4 + 165*u*x^4 - 2160*a*u^3*w + 
        165*u^4*w + 4464*a*u^2*x*w - 1398*u^3*x*w + 1440*a*u*x^2*w + 
        1512*u^2*x^2*w + 5616*a*x^3*w - 2218*u*x^3*w - 860*x^4*w + 
        1080*a*u^2*w^2 + 270*u^3*w^2 + 1440*a*u*x*w^2 + 1512*u^2*x*w^2 - 
        1008*a*x^2*w^2 - 2382*u*x^2*w^2 + 868*x^3*w^2 - 2160*a*u*w^3 + 
        270*u^2*w^3 + 5616*a*x*w^3 - 2218*u*x*w^3 + 868*x^2*w^3 + 360*a*w^4 + 
        165*u*w^4 - 860*x*w^4 - 2160*a*u^3*v + 165*u^4*v + 6336*a*u^2*x*v + 
        1368*u^3*x*v - 7920*a*u*x^2*v - 3222*u^2*x^2*v - 576*a*x^3*v + 
        2248*u*x^3*v + 5*x^4*v + 2040*u^3*w*v - 3420*u^2*x*w*v - 
        6480*a*x^2*w*v + 5160*u*x^2*w*v - 90*x^3*w*v - 630*u^2*w^2*v - 
        8064*a*x*w^2*v - 3048*u*x*w^2*v + 1026*x^2*w^2*v - 2160*a*w^3*v + 
        2040*u*w^3*v + 358*x*w^3*v + 165*w^4*v + 1080*a*u^2*v^2 + 
        270*u^3*v^2 - 7920*a*u*x*v^2 - 3222*u^2*x*v^2 + 4248*a*x^2*v^2 + 
        3522*u*x^2*v^2 - 1018*x^3*v^2 - 630*u^2*w*v^2 + 12384*a*x*w*v^2 + 
        2868*u*x*w*v^2 - 1776*x^2*w*v^2 + 1080*a*w^2*v^2 - 630*u*w^2*v^2 - 
        360*x*w^2*v^2 + 270*w^3*v^2 - 2160*a*u*v^3 + 270*u^2*v^3 - 
        576*a*x*v^3 + 2248*u*x*v^3 - 1018*x^2*v^3 - 2160*a*w*v^3 + 
        2040*u*w*v^3 - 2518*x*w*v^3 + 270*w^2*v^3 + 360*a*v^4 + 165*u*v^4 + 
        5*x*v^4 + 165*w*v^4 + 7200*a*u^3*y - 1020*u^4*y - 6480*a*u^2*x*y - 
        1050*u^3*x*y + 10800*a*u*x^2*y - 360*u^2*x^2*y - 2160*a*x^3*y - 
        1110*u*x^3*y + 165*x^4*y - 6480*a*u^2*w*y - 1050*u^3*w*y - 
        14688*a*u*x*w*y + 522*u^2*x*w*y - 1728*a*x^2*w*y + 4842*u*x^2*w*y - 
        1962*x^3*w*y + 10800*a*u*w^2*y - 360*u^2*w^2*y - 1728*a*x*w^2*y + 
        4842*u*x*w^2*y - 3870*x^2*w^2*y - 2160*a*w^3*y - 1110*u*w^3*y - 
        1962*x*w^3*y + 165*w^4*y - 6480*a*u^2*v*y - 1050*u^3*v*y + 
        19008*a*u*x*v*y + 9288*u^2*x*v*y - 4752*a*x^2*v*y - 7452*u*x^2*v*y + 
        2952*x^3*v*y + 3240*u^2*w*v*y - 5400*u*x*w*v*y + 3240*x^2*w*v*y - 
        3420*u*w^2*v*y + 8856*x*w^2*v*y + 1080*w^3*v*y + 10800*a*u*v^2*y - 
        360*u^2*v^2*y - 4752*a*x*v^2*y - 7452*u*x*v^2*y + 1890*x^2*v^2*y - 
        3420*u*w*v^2*y - 3276*x*w*v^2*y - 1350*w^2*v^2*y - 2160*a*v^3*y - 
        1110*u*v^3*y + 2952*x*v^3*y + 1080*w*v^3*y + 165*v^4*y + 
        2160*a*u^2*y^2 + 540*u^3*y^2 - 6480*a*u*x*y^2 - 1350*u^2*x*y^2 + 
        1080*a*x^2*y^2 - 360*u*x^2*y^2 + 270*x^3*y^2 - 6480*a*u*w*y^2 - 
        1350*u^2*w*y^2 + 10800*a*x*w*y^2 + 2538*u*x*w*y^2 - 792*x^2*w*y^2 + 
        1080*a*w^2*y^2 - 360*u*w^2*y^2 - 792*x*w^2*y^2 + 270*w^3*y^2 - 
        6480*a*u*v*y^2 - 1350*u^2*v*y^2 + 1512*u*x*v*y^2 - 198*x^2*v*y^2 + 
        9000*u*w*v*y^2 - 3420*x*w*v*y^2 - 1350*w^2*v*y^2 + 1080*a*v^2*y^2 - 
        360*u*v^2*y^2 - 198*x*v^2*y^2 - 1350*w*v^2*y^2 + 270*v^3*y^2 + 
        7200*a*u*y^3 + 540*u^2*y^3 - 2160*a*x*y^3 - 1050*u*x*y^3 + 
        270*x^2*y^3 - 2160*a*w*y^3 - 1050*u*w*y^3 - 1110*x*w*y^3 + 
        270*w^2*y^3 - 2160*a*v*y^3 - 1050*u*v*y^3 + 2040*x*v*y^3 + 
        1080*w*v*y^3 + 270*v^2*y^3 + 360*a*y^4 - 1020*u*y^4 + 165*x*y^4 + 
        165*w*y^4 + 165*v*y^4 - 2160*a*u^3*z + 165*u^4*z + 2040*u^3*x*z - 
        630*u^2*x^2*z - 2160*a*x^3*z + 2040*u*x^3*z + 165*x^4*z + 
        6336*a*u^2*w*z + 1368*u^3*w*z - 3420*u^2*x*w*z - 8064*a*x^2*w*z - 
        3048*u*x^2*w*z + 358*x^3*w*z - 7920*a*u*w^2*z - 3222*u^2*w^2*z - 
        6480*a*x*w^2*z + 5160*u*x*w^2*z + 1026*x^2*w^2*z - 576*a*w^3*z + 
        2248*u*w^3*z - 90*x*w^3*z + 5*w^4*z + 4464*a*u^2*v*z - 1398*u^3*v*z - 
        3420*u^2*x*v*z + 12384*a*x^2*v*z + 2868*u*x^2*v*z - 2518*x^3*v*z - 
        3420*u^2*w*v*z + 4320*a*x*w*v*z + 2280*u*x*w*v*z - 150*x^2*w*v*z + 
        12384*a*w^2*v*z + 2868*u*w^2*v*z - 150*x*w^2*v*z - 2518*w^3*v*z + 
        1440*a*u*v^2*z + 1512*u^2*v^2*z - 6480*a*x*v^2*z + 5160*u*x*v^2*z - 
        1776*x^2*v^2*z - 8064*a*w*v^2*z - 3048*u*w*v^2*z - 150*x*w*v^2*z - 
        360*w^2*v^2*z + 5616*a*v^3*z - 2218*u*v^3*z - 90*x*v^3*z + 
        358*w*v^3*z - 860*v^4*z - 6480*a*u^2*y*z - 1050*u^3*y*z + 
        3240*u^2*x*y*z - 3420*u*x^2*y*z + 1080*x^3*y*z + 19008*a*u*w*y*z + 
        9288*u^2*w*y*z - 5400*u*x*w*y*z + 8856*x^2*w*y*z - 4752*a*w^2*y*z - 
        7452*u*w^2*y*z + 3240*x*w^2*y*z + 2952*w^3*y*z - 14688*a*u*v*y*z + 
        522*u^2*v*y*z - 5400*u*x*v*y*z - 3276*x^2*v*y*z - 5400*u*w*v*y*z - 
        5400*x*w*v*y*z - 3276*w^2*v*y*z - 1728*a*v^2*y*z + 4842*u*v^2*y*z + 
        3240*x*v^2*y*z + 8856*w*v^2*y*z - 1962*v^3*y*z - 6480*a*u*y^2*z - 
        1350*u^2*y^2*z + 9000*u*x*y^2*z - 1350*x^2*y^2*z + 1512*u*w*y^2*z - 
        3420*x*w*y^2*z - 198*w^2*y^2*z + 10800*a*v*y^2*z + 2538*u*v*y^2*z - 
        3420*x*v*y^2*z - 3420*w*v*y^2*z - 792*v^2*y^2*z - 2160*a*y^3*z - 
        1050*u*y^3*z + 1080*x*y^3*z + 2040*w*y^3*z - 1110*v*y^3*z + 
        165*y^4*z + 1080*a*u^2*z^2 + 270*u^3*z^2 - 630*u^2*x*z^2 + 
        1080*a*x^2*z^2 - 630*u*x^2*z^2 + 270*x^3*z^2 - 7920*a*u*w*z^2 - 
        3222*u^2*w*z^2 + 12384*a*x*w*z^2 + 2868*u*x*w*z^2 - 360*x^2*w*z^2 + 
        4248*a*w^2*z^2 + 3522*u*w^2*z^2 - 1776*x*w^2*z^2 - 1018*w^3*z^2 + 
        1440*a*u*v*z^2 + 1512*u^2*v*z^2 - 8064*a*x*v*z^2 - 3048*u*x*v*z^2 - 
        360*x^2*v*z^2 - 6480*a*w*v*z^2 + 5160*u*w*v*z^2 - 150*x*w*v*z^2 - 
        1776*w^2*v*z^2 - 1008*a*v^2*z^2 - 2382*u*v^2*z^2 + 1026*x*v^2*z^2 + 
        1026*w*v^2*z^2 + 868*v^3*z^2 + 10800*a*u*y*z^2 - 360*u^2*y*z^2 - 
        3420*u*x*y*z^2 - 1350*x^2*y*z^2 - 4752*a*w*y*z^2 - 7452*u*w*y*z^2 - 
        3276*x*w*y*z^2 + 1890*w^2*y*z^2 - 1728*a*v*y*z^2 + 4842*u*v*y*z^2 + 
        8856*x*v*y*z^2 + 3240*w*v*y*z^2 - 3870*v^2*y*z^2 + 1080*a*y^2*z^2 - 
        360*u*y^2*z^2 - 1350*x*y^2*z^2 - 198*w*y^2*z^2 - 792*v*y^2*z^2 + 
        270*y^3*z^2 - 2160*a*u*z^3 + 270*u^2*z^3 - 2160*a*x*z^3 + 
        2040*u*x*z^3 + 270*x^2*z^3 - 576*a*w*z^3 + 2248*u*w*z^3 - 
        2518*x*w*z^3 - 1018*w^2*z^3 + 5616*a*v*z^3 - 2218*u*v*z^3 + 
        358*x*v*z^3 - 90*w*v*z^3 + 868*v^2*z^3 - 2160*a*y*z^3 - 
        1110*u*y*z^3 + 1080*x*y*z^3 + 2952*w*y*z^3 - 1962*v*y*z^3 + 
        270*y^2*z^3 + 360*a*z^4 + 165*u*z^4 + 165*x*z^4 + 5*w*z^4 - 
        860*v*z^4 + 165*y*z^4)/(25920*a^5) - 
     ((w - v)*(x - z)*(360*a*u^2 + 36*u^3 - 450*a*u*x - 135*u^2*x + 
        90*a*x^2 + 64*u*x^2 - x^3 - 450*a*u*w - 135*u^2*w + 180*a*x*w + 
        69*u*x*w - 16*x^2*w + 90*a*w^2 + 64*u*w^2 - 16*x*w^2 - w^3 - 
        450*a*u*v - 135*u^2*v + 180*a*x*v + 309*u*x*v - 76*x^2*v + 
        180*a*w*v + 466*u*w*v - 178*x*w*v - 89*w^2*v + 90*a*v^2 + 64*u*v^2 - 
        76*x*v^2 - 89*w*v^2 - v^3 + 1080*a*u*y + 72*u^2*y - 270*a*x*y - 
        252*u*x*y + 30*x^2*y - 270*a*w*y - 252*u*w*y + 171*x*w*y + 30*w^2*y - 
        270*a*v*y - 252*u*v*y + 171*x*v*y + 66*w*v*y + 30*v^2*y - 108*u*y^2 + 
        27*x*y^2 + 27*w*y^2 + 27*v*y^2 - 450*a*u*z - 135*u^2*z + 180*a*x*z + 
        466*u*x*z - 89*x^2*z + 180*a*w*z + 309*u*w*z - 178*x*w*z - 76*w^2*z + 
        180*a*v*z + 69*u*v*z - 178*x*v*z - 178*w*v*z - 16*v^2*z - 270*a*y*z - 
        252*u*y*z + 66*x*y*z + 171*w*y*z + 171*v*y*z + 27*y^2*z + 90*a*z^2 + 
        64*u*z^2 - 89*x*z^2 - 76*w*z^2 - 16*v*z^2 + 30*y*z^2 - z^3)*lnbar[a])/
      (3240*a^5) - ((6480*a^3*u^2 + 1080*a^2*u^3 + 1260*a*u^4 - 30*u^5 - 
        12960*a^3*u*x - 4860*a^2*u^2*x - 3960*a*u^3*x - 120*u^4*x + 
        6480*a^3*x^2 - 4860*a^2*u*x^2 + 11880*a*u^2*x^2 - 1020*u^3*x^2 + 
        1080*a^2*x^3 - 3960*a*u*x^3 - 1020*u^2*x^3 + 1260*a*x^4 - 120*u*x^4 - 
        30*x^5 - 12960*a^3*u*w - 4860*a^2*u^2*w - 3960*a*u^3*w - 120*u^4*w + 
        38880*a^3*x*w - 27882*a^2*u*x*w + 35256*a*u^2*x*w - 6113*u^3*x*w - 
        1278*a^2*x^2*w - 7026*a*u*x^2*w - 984*u^2*x^2*w + 8394*a*x^3*w - 
        2294*u*x^3*w - 467*x^4*w + 6480*a^3*w^2 - 4860*a^2*u*w^2 + 
        11880*a*u^2*w^2 - 1020*u^3*w^2 - 1278*a^2*x*w^2 - 7026*a*u*x*w^2 - 
        984*u^2*x*w^2 + 6876*a*x^2*w^2 - 3414*u*x^2*w^2 + 479*x^3*w^2 + 
        1080*a^2*w^3 - 3960*a*u*w^3 - 1020*u^2*w^3 + 8394*a*x*w^3 - 
        2294*u*x*w^3 + 479*x^2*w^3 + 1260*a*w^4 - 120*u*w^4 - 467*x*w^4 - 
        30*w^5 - 12960*a^3*u*v - 4860*a^2*u^2*v - 3960*a*u^3*v - 120*u^4*v - 
        12960*a^3*x*v + 34362*a^2*u*x*v - 7176*a*u^2*x*v + 5273*u^3*x*v - 
        6822*a^2*x^2*v - 8094*a*u*x^2*v - 2796*u^2*x^2*v - 3714*a*x^3*v + 
        5654*u*x^3*v - 283*x^4*v - 12960*a^3*w*v + 77760*a^2*u*w*v - 
        22320*a*u^2*w*v + 9060*u^3*w*v - 25920*a^2*x*w*v - 7200*a*u*x*w*v - 
        5400*u^2*x*w*v - 11040*a*x^2*w*v + 14130*u*x^2*w*v - 1470*x^3*w*v - 
        4860*a^2*w^2*v - 22320*a*u*w^2*v - 720*u^2*w^2*v - 12534*a*x*w^2*v + 
        9882*u*x*w^2*v - 1791*x^2*w^2*v - 3960*a*w^3*v + 9060*u*w^3*v - 
        1014*x*w^3*v - 120*w^4*v + 6480*a^3*v^2 - 4860*a^2*u*v^2 + 
        11880*a*u^2*v^2 - 1020*u^3*v^2 - 6822*a^2*x*v^2 - 8094*a*u*x*v^2 - 
        2796*u^2*x*v^2 + 14244*a*x^2*v^2 - 2616*u*x^2*v^2 - 1349*x^3*v^2 - 
        4860*a^2*w*v^2 - 22320*a*u*w*v^2 - 720*u^2*w*v^2 + 39894*a*x*w*v^2 - 
        6462*u*x*w*v^2 - 1359*x^2*w*v^2 + 11880*a*w^2*v^2 - 720*u*w^2*v^2 - 
        1260*x*w^2*v^2 - 1020*w^3*v^2 + 1080*a^2*v^3 - 3960*a*u*v^3 - 
        1020*u^2*v^3 - 3714*a*x*v^3 + 5654*u*x*v^3 - 1349*x^2*v^3 - 
        3960*a*w*v^3 + 9060*u*w*v^3 - 6666*x*w*v^3 - 1020*w^2*v^3 + 
        1260*a*v^4 - 120*u*v^4 - 283*x*v^4 - 120*w*v^4 - 30*v^5 + 
        38880*a^3*u*y - 3240*a^2*u^2*y + 8640*a*u^3*y - 630*u^4*y - 
        12960*a^3*x*y - 25920*a^2*u*x*y - 7920*a*u^2*x*y - 1740*u^3*x*y - 
        4860*a^2*x^2*y + 35280*a*u*x^2*y - 1260*u^2*x^2*y - 3960*a*x^3*y - 
        5940*u*x^3*y - 120*x^4*y - 12960*a^3*w*y - 25920*a^2*u*w*y - 
        7920*a*u^2*w*y - 1740*u^3*w*y - 31806*a^2*x*w*y + 27756*a*u*x*w*y - 
        2181*u^2*x*w*y - 5778*a*x^2*w*y - 1308*u*x^2*w*y - 2706*x^3*w*y - 
        4860*a^2*w^2*y + 35280*a*u*w^2*y - 1260*u^2*w^2*y - 5778*a*x*w^2*y - 
        1308*u*x*w^2*y - 2754*x^2*w^2*y - 3960*a*w^3*y - 5940*u*w^3*y - 
        2706*x*w^3*y - 120*w^4*y - 12960*a^3*v*y - 25920*a^2*u*v*y - 
        7920*a*u^2*v*y - 1740*u^3*v*y + 83646*a^2*x*v*y - 7596*a*u*x*v*y + 
        13341*u^2*x*v*y - 24462*a*x^2*v*y - 5712*u*x^2*v*y + 10026*x^3*v*y + 
        32400*a^2*w*v*y - 7200*a*u*w*v*y + 8820*u^2*w*v*y - 7200*a*x*w*v*y - 
        7200*u*x*w*v*y + 9510*x^2*w*v*y - 7200*a*w^2*v*y - 5400*u*w^2*v*y + 
        13686*x*w^2*v*y + 5100*w^3*v*y - 4860*a^2*v^2*y + 35280*a*u*v^2*y - 
        1260*u^2*v^2*y - 24462*a*x*v^2*y - 5712*u*x*v^2*y - 816*x^2*v^2*y - 
        7200*a*w*v^2*y - 5400*u*w*v^2*y - 6306*x*w*v^2*y - 2520*w^2*v^2*y - 
        3960*a*v^3*y - 5940*u*v^3*y + 10026*x*v^3*y + 5100*w*v^3*y - 
        120*v^4*y + 6480*a^3*y^2 - 3240*a^2*u*y^2 + 6120*a*u^2*y^2 + 
        420*u^3*y^2 - 4860*a^2*x*y^2 - 7920*a*u*x*y^2 - 2160*u^2*x*y^2 + 
        11880*a*x^2*y^2 - 1260*u*x^2*y^2 - 1020*x^3*y^2 - 4860*a^2*w*y^2 - 
        7920*a*u*w*y^2 - 2160*u^2*w*y^2 + 36684*a*x*w*y^2 - 1881*u*x*w*y^2 - 
        1242*x^2*w*y^2 + 11880*a*w^2*y^2 - 1260*u*w^2*y^2 - 1242*x*w^2*y^2 - 
        1020*w^3*y^2 - 4860*a^2*v*y^2 - 7920*a*u*v*y^2 - 2160*u^2*v*y^2 - 
        23724*a*x*v*y^2 + 9081*u*x*v*y^2 - 738*x^2*v*y^2 - 7200*a*w*v*y^2 + 
        12780*u*w*v*y^2 - 5400*x*w*v*y^2 - 2520*w^2*v*y^2 + 11880*a*v^2*y^2 - 
        1260*u*v^2*y^2 - 738*x*v^2*y^2 - 2520*w*v^2*y^2 - 1020*v^3*y^2 + 
        1080*a^2*y^3 + 8640*a*u*y^3 + 420*u^2*y^3 - 3960*a*x*y^3 - 
        1740*u*x*y^3 - 1020*x^2*y^3 - 3960*a*w*y^3 - 1740*u*w*y^3 - 
        6345*x*w*y^3 - 1020*w^2*y^3 - 3960*a*v*y^3 - 1740*u*v*y^3 + 
        9465*x*v*y^3 + 5100*w*v*y^3 - 1020*v^2*y^3 + 1260*a*y^4 - 630*u*y^4 - 
        120*x*y^4 - 120*w*y^4 - 120*v*y^4 - 30*y^5 - 12960*a^3*u*z - 
        4860*a^2*u^2*z - 3960*a*u^3*z - 120*u^4*z - 12960*a^3*x*z + 
        77760*a^2*u*x*z - 22320*a*u^2*x*z + 9060*u^3*x*z - 4860*a^2*x^2*z - 
        22320*a*u*x^2*z - 720*u^2*x^2*z - 3960*a*x^3*z + 9060*u*x^3*z - 
        120*x^4*z - 12960*a^3*w*z + 34362*a^2*u*w*z - 7176*a*u^2*w*z + 
        5273*u^3*w*z - 25920*a^2*x*w*z - 7200*a*u*x*w*z - 5400*u^2*x*w*z - 
        12534*a*x^2*w*z + 9882*u*x^2*w*z - 1014*x^3*w*z - 6822*a^2*w^2*z - 
        8094*a*u*w^2*z - 2796*u^2*w^2*z - 11040*a*x*w^2*z + 14130*u*x*w^2*z - 
        1791*x^2*w^2*z - 3714*a*w^3*z + 5654*u*w^3*z - 1470*x*w^3*z - 
        283*w^4*z + 38880*a^3*v*z - 27882*a^2*u*v*z + 35256*a*u^2*v*z - 
        6113*u^3*v*z - 25920*a^2*x*v*z - 7200*a*u*x*v*z - 5400*u^2*x*v*z + 
        39894*a*x^2*v*z - 6462*u*x^2*v*z - 6666*x^3*v*z - 25920*a^2*w*v*z - 
        7200*a*u*w*v*z - 5400*u^2*w*v*z + 33600*a*x*w*v*z - 9900*u*x*w*v*z - 
        1890*x^2*w*v*z + 39894*a*w^2*v*z - 6462*u*w^2*v*z - 1890*x*w^2*v*z - 
        6666*w^3*v*z - 1278*a^2*v^2*z - 7026*a*u*v^2*z - 984*u^2*v^2*z - 
        11040*a*x*v^2*z + 14130*u*x*v^2*z - 1359*x^2*v^2*z - 
        12534*a*w*v^2*z + 9882*u*w*v^2*z - 1890*x*w*v^2*z - 1260*w^2*v^2*z + 
        8394*a*v^3*z - 2294*u*v^3*z - 1470*x*v^3*z - 1014*w*v^3*z - 
        467*v^4*z - 12960*a^3*y*z - 25920*a^2*u*y*z - 7920*a*u^2*y*z - 
        1740*u^3*y*z + 32400*a^2*x*y*z - 7200*a*u*x*y*z + 8820*u^2*x*y*z - 
        7200*a*x^2*y*z - 5400*u*x^2*y*z + 5100*x^3*y*z + 83646*a^2*w*y*z - 
        7596*a*u*w*y*z + 13341*u^2*w*y*z - 7200*a*x*w*y*z - 7200*u*x*w*y*z + 
        13686*x^2*w*y*z - 24462*a*w^2*y*z - 5712*u*w^2*y*z + 9510*x*w^2*y*z + 
        10026*w^3*y*z - 31806*a^2*v*y*z + 27756*a*u*v*y*z - 2181*u^2*v*y*z - 
        7200*a*x*v*y*z - 7200*u*x*v*y*z - 6306*x^2*v*y*z - 7200*a*w*v*y*z - 
        7200*u*w*v*y*z - 8580*x*w*v*y*z - 6306*w^2*v*y*z - 5778*a*v^2*y*z - 
        1308*u*v^2*y*z + 9510*x*v^2*y*z + 13686*w*v^2*y*z - 2706*v^3*y*z - 
        4860*a^2*y^2*z - 7920*a*u*y^2*z - 2160*u^2*y^2*z - 7200*a*x*y^2*z + 
        12780*u*x*y^2*z - 2520*x^2*y^2*z - 23724*a*w*y^2*z + 9081*u*w*y^2*z - 
        5400*x*w*y^2*z - 738*w^2*y^2*z + 36684*a*v*y^2*z - 1881*u*v*y^2*z - 
        5400*x*v*y^2*z - 5400*w*v*y^2*z - 1242*v^2*y^2*z - 3960*a*y^3*z - 
        1740*u*y^3*z + 5100*x*y^3*z + 9465*w*y^3*z - 6345*v*y^3*z - 
        120*y^4*z + 6480*a^3*z^2 - 4860*a^2*u*z^2 + 11880*a*u^2*z^2 - 
        1020*u^3*z^2 - 4860*a^2*x*z^2 - 22320*a*u*x*z^2 - 720*u^2*x*z^2 + 
        11880*a*x^2*z^2 - 720*u*x^2*z^2 - 1020*x^3*z^2 - 6822*a^2*w*z^2 - 
        8094*a*u*w*z^2 - 2796*u^2*w*z^2 + 39894*a*x*w*z^2 - 6462*u*x*w*z^2 - 
        1260*x^2*w*z^2 + 14244*a*w^2*z^2 - 2616*u*w^2*z^2 - 1359*x*w^2*z^2 - 
        1349*w^3*z^2 - 1278*a^2*v*z^2 - 7026*a*u*v*z^2 - 984*u^2*v*z^2 - 
        12534*a*x*v*z^2 + 9882*u*x*v*z^2 - 1260*x^2*v*z^2 - 11040*a*w*v*z^2 + 
        14130*u*w*v*z^2 - 1890*x*w*v*z^2 - 1359*w^2*v*z^2 + 6876*a*v^2*z^2 - 
        3414*u*v^2*z^2 - 1791*x*v^2*z^2 - 1791*w*v^2*z^2 + 479*v^3*z^2 - 
        4860*a^2*y*z^2 + 35280*a*u*y*z^2 - 1260*u^2*y*z^2 - 7200*a*x*y*z^2 - 
        5400*u*x*y*z^2 - 2520*x^2*y*z^2 - 24462*a*w*y*z^2 - 5712*u*w*y*z^2 - 
        6306*x*w*y*z^2 - 816*w^2*y*z^2 - 5778*a*v*y*z^2 - 1308*u*v*y*z^2 + 
        13686*x*v*y*z^2 + 9510*w*v*y*z^2 - 2754*v^2*y*z^2 + 11880*a*y^2*z^2 - 
        1260*u*y^2*z^2 - 2520*x*y^2*z^2 - 738*w*y^2*z^2 - 1242*v*y^2*z^2 - 
        1020*y^3*z^2 + 1080*a^2*z^3 - 3960*a*u*z^3 - 1020*u^2*z^3 - 
        3960*a*x*z^3 + 9060*u*x*z^3 - 1020*x^2*z^3 - 3714*a*w*z^3 + 
        5654*u*w*z^3 - 6666*x*w*z^3 - 1349*w^2*z^3 + 8394*a*v*z^3 - 
        2294*u*v*z^3 - 1014*x*v*z^3 - 1470*w*v*z^3 + 479*v^2*z^3 - 
        3960*a*y*z^3 - 5940*u*y*z^3 + 5100*x*y*z^3 + 10026*w*y*z^3 - 
        2706*v*y*z^3 - 1020*y^2*z^3 + 1260*a*z^4 - 120*u*z^4 - 120*x*z^4 - 
        283*w*z^4 - 467*v*z^4 - 120*y*z^4 - 30*z^5)*Ls[2])/
      (540*Sqrt[3]*a^5) - ((w - v)*(x - z)*(360*a^2*u - 30*a*u^2 + u^3 - 
        360*a^2*x - 120*a*u*x + 3*u^2*x + 30*a*x^2 + 85*u*x^2 - 29*x^3 - 
        360*a^2*w - 120*a*u*w + 3*u^2*w - 180*a*x*w + 210*u*x*w - 7*x^2*w + 
        30*a*w^2 + 85*u*w^2 - 7*x*w^2 - 29*w^3 - 360*a^2*v - 120*a*u*v + 
        3*u^2*v + 420*a*x*v - 84*u*x*v - 49*x^2*v + 900*a*w*v - 188*u*w*v - 
        46*x*w*v - 149*w^2*v + 30*a*v^2 + 85*u*v^2 - 49*x*v^2 - 149*w*v^2 - 
        29*v^3 + 1080*a^2*y - 180*a*u*y + 15*u^2*y - 360*a*x*y + 6*u*x*y + 
        177*x^2*y - 360*a*w*y + 6*u*w*y + 90*x*w*y + 177*w^2*y - 360*a*v*y + 
        6*u*v*y - 48*x*v*y - 24*w*v*y + 177*v^2*y - 270*a*y^2 + 63*u*y^2 - 
        9*x*y^2 - 9*w*y^2 - 9*v*y^2 + 81*y^3 - 360*a^2*z - 120*a*u*z + 
        3*u^2*z + 900*a*x*z - 188*u*x*z - 149*x^2*z + 420*a*w*z - 84*u*w*z - 
        46*x*w*z - 49*w^2*z - 180*a*v*z + 210*u*v*z - 46*x*v*z - 46*w*v*z - 
        7*v^2*z - 360*a*y*z + 6*u*y*z - 24*x*y*z - 48*w*y*z + 90*v*y*z - 
        9*y^2*z + 30*a*z^2 + 85*u*z^2 - 149*x*z^2 - 49*w*z^2 - 7*v*z^2 + 
        177*y*z^2 - 29*z^3)*lnbar[a]*Ls[2])/(540*Sqrt[3]*a^5) + 
     ((186624*a^5 - 155520*a^4*u + 743040*a^3*u^2 + 17280*a^2*u^3 + 
        149640*a*u^4 - 7444*u^5 - 155520*a^4*x - 1140480*a^3*u*x - 
        488160*a^2*u^2*x - 371280*a*u^3*x - 11835*u^4*x + 743040*a^3*x^2 - 
        488160*a^2*u*x^2 + 1125000*a*u^2*x^2 - 95050*u^3*x^2 + 
        17280*a^2*x^3 - 371280*a*u*x^3 - 95050*u^2*x^3 + 149640*a*x^4 - 
        11835*u*x^4 - 7444*x^5 - 155520*a^4*w - 1140480*a^3*u*w - 
        488160*a^2*u^2*w - 371280*a*u^3*w - 11835*u^4*w + 3697920*a^3*x*w - 
        2733120*a^2*u*x*w + 3284880*a*u^2*x*w - 585418*u^3*x*w - 
        40320*a^2*x^2*w - 548400*a*u*x^2*w - 66324*u^2*x^2*w + 
        803040*a*x^3*w - 262542*u*x^3*w - 39712*x^4*w + 743040*a^3*w^2 - 
        488160*a^2*u*w^2 + 1125000*a*u^2*w^2 - 95050*u^3*w^2 - 
        40320*a^2*x*w^2 - 548400*a*u*x*w^2 - 66324*u^2*x*w^2 + 
        682800*a*x^2*w^2 - 408686*u*x^2*w^2 + 53044*x^3*w^2 + 17280*a^2*w^3 - 
        371280*a*u*w^3 - 95050*u^2*w^3 + 803040*a*x*w^3 - 262542*u*x*w^3 + 
        53044*x^2*w^3 + 149640*a*w^4 - 11835*u*w^4 - 39712*x*w^4 - 7444*w^5 - 
        155520*a^4*v - 1140480*a^3*u*v - 488160*a^2*u^2*v - 371280*a*u^3*v - 
        11835*u^4*v - 1140480*a^3*x*v + 3294720*a^2*u*x*v - 
        591360*a*u^2*x*v + 505208*u^3*x*v - 776160*a^2*x^2*v - 
        888000*a*u*x^2*v - 297186*u^2*x^2*v - 322320*a*x^3*v + 
        575792*u*x^3*v - 37203*x^4*v - 1140480*a^3*w*v + 7257600*a^2*u*w*v - 
        2084160*a*u^2*w*v + 857560*u^3*w*v - 2445120*a^2*x*w*v - 
        670080*a*u*x*w*v - 522900*u^2*x*w*v - 1249200*a*x^2*w*v + 
        1409320*u*x^2*w*v - 118390*x^3*w*v - 488160*a^2*w^2*v - 
        2084160*a*u*w^2*v - 71010*u^2*w^2*v - 1490160*a*x*w^2*v + 
        940752*u*x*w^2*v - 132278*x^2*w^2*v - 371280*a*w^3*v + 
        857560*u*w^3*v - 45126*x*w^3*v - 11835*w^4*v + 743040*a^3*v^2 - 
        488160*a^2*u*v^2 + 1125000*a*u^2*v^2 - 95050*u^3*v^2 - 
        776160*a^2*x*v^2 - 888000*a*u*x*v^2 - 297186*u^2*x*v^2 + 
        1510920*a*x^2*v^2 - 212594*u*x^2*v^2 - 156914*x^3*v^2 - 
        488160*a^2*w*v^2 - 2084160*a*u*w*v^2 - 71010*u^2*w*v^2 + 
        4081680*a*x*w*v^2 - 622332*u*x*w*v^2 - 146972*x^2*w*v^2 + 
        1125000*a*w^2*v^2 - 71010*u*w^2*v^2 - 120180*x*w^2*v^2 - 
        95050*w^3*v^2 + 17280*a^2*v^3 - 371280*a*u*v^3 - 95050*u^2*v^3 - 
        322320*a*x*v^3 + 575792*u*x*v^3 - 156914*x^2*v^3 - 371280*a*w*v^3 + 
        857560*u*w*v^3 - 685594*x*w*v^3 - 95050*w^2*v^3 + 149640*a*v^4 - 
        11835*u*v^4 - 37203*x*v^4 - 11835*w*v^4 - 7444*v^5 - 155520*a^4*y + 
        3697920*a^3*u*y - 328320*a^2*u^2*y + 852000*a*u^3*y - 65080*u^4*y - 
        1140480*a^3*x*y - 2445120*a^2*u*x*y - 769200*a*u^2*x*y - 
        168630*u^3*x*y - 488160*a^2*x^2*y + 3360720*a*u*x^2*y - 
        120180*u^2*x^2*y - 371280*a*x^3*y - 562090*u*x^3*y - 11835*x^4*y - 
        1140480*a^3*w*y - 2445120*a^2*u*w*y - 769200*a*u^2*w*y - 
        168630*u^3*w*y - 3309120*a^2*x*w*y + 2430240*a*u*x*w*y - 
        217530*u^2*x*w*y - 406320*a*x^2*w*y - 64026*u*x^2*w*y - 
        324222*x^3*w*y - 488160*a^2*w^2*y + 3360720*a*u*w^2*y - 
        120180*u^2*w^2*y - 406320*a*x*w^2*y - 64026*u*x*w^2*y - 
        327822*x^2*w^2*y - 371280*a*w^3*y - 562090*u*w^3*y - 324222*x*w^3*y - 
        11835*w^4*y - 1140480*a^3*v*y - 2445120*a^2*u*v*y - 
        769200*a*u^2*v*y - 168630*u^3*v*y + 8121600*a^2*x*v*y - 
        514560*a*u*x*v*y + 1310280*u^2*x*v*y - 2447040*a*x^2*v*y - 
        606804*u*x^2*v*y + 1013152*x^3*v*y + 3006720*a^2*w*v*y - 
        670080*a*u*w*v*y + 841320*u^2*w*v*y - 670080*a*x*w*v*y - 
        701160*u*x*w*v*y + 951720*x^2*w*v*y - 667200*a*w^2*v*y - 
        522900*u*w^2*v*y + 1387872*x*w^2*v*y + 481880*w^3*v*y - 
        488160*a^2*v^2*y + 3360720*a*u*v^2*y - 120180*u^2*v^2*y - 
        2447040*a*x*v^2*y - 606804*u*x*v^2*y - 62898*x^2*v^2*y - 
        667200*a*w*v^2*y - 522900*u*w*v^2*y - 670092*x*w*v^2*y - 
        243330*w^2*v^2*y - 371280*a*v^3*y - 562090*u*v^3*y + 
        1013152*x*v^3*y + 481880*w*v^3*y - 11835*v^4*y + 743040*a^3*y^2 - 
        328320*a^2*u*y^2 + 588720*a*u^2*y^2 + 41420*u^3*y^2 - 
        488160*a^2*x*y^2 - 769200*a*u*x*y^2 - 209310*u^2*x*y^2 + 
        1125000*a*x^2*y^2 - 120180*u*x^2*y^2 - 95050*x^3*y^2 - 
        488160*a^2*w*y^2 - 769200*a*u*w*y^2 - 209310*u^2*w*y^2 + 
        3576720*a*x*w*y^2 - 168378*u*x*w*y^2 - 120468*x^2*w*y^2 + 
        1125000*a*w^2*y^2 - 120180*u*w^2*y^2 - 120468*x*w^2*y^2 - 
        95050*w^3*y^2 - 488160*a^2*v*y^2 - 769200*a*u*v*y^2 - 
        209310*u^2*v*y^2 - 2300160*a*x*v*y^2 + 861768*u*x*v*y^2 - 
        70722*x^2*v*y^2 - 667200*a*w*v*y^2 + 1240680*u*w*v*y^2 - 
        522900*x*w*v*y^2 - 243330*w^2*v*y^2 + 1125000*a*v^2*y^2 - 
        120180*u*v^2*y^2 - 70722*x*v^2*y^2 - 243330*w*v^2*y^2 - 
        95050*v^3*y^2 + 17280*a^2*y^3 + 852000*a*u*y^3 + 41420*u^2*y^3 - 
        371280*a*x*y^3 - 168630*u*x*y^3 - 95050*x^2*y^3 - 371280*a*w*y^3 - 
        168630*u*w*y^3 - 626890*x*w*y^3 - 95050*w^2*y^3 - 371280*a*v*y^3 - 
        168630*u*v*y^3 + 922360*x*v*y^3 + 481880*w*v*y^3 - 95050*v^2*y^3 + 
        149640*a*y^4 - 65080*u*y^4 - 11835*x*y^4 - 11835*w*y^4 - 
        11835*v*y^4 - 7444*y^5 - 155520*a^4*z - 1140480*a^3*u*z - 
        488160*a^2*u^2*z - 371280*a*u^3*z - 11835*u^4*z - 1140480*a^3*x*z + 
        7257600*a^2*u*x*z - 2084160*a*u^2*x*z + 857560*u^3*x*z - 
        488160*a^2*x^2*z - 2084160*a*u*x^2*z - 71010*u^2*x^2*z - 
        371280*a*x^3*z + 857560*u*x^3*z - 11835*x^4*z - 1140480*a^3*w*z + 
        3294720*a^2*u*w*z - 591360*a*u^2*w*z + 505208*u^3*w*z - 
        2445120*a^2*x*w*z - 670080*a*u*x*w*z - 522900*u^2*x*w*z - 
        1490160*a*x^2*w*z + 940752*u*x^2*w*z - 45126*x^3*w*z - 
        776160*a^2*w^2*z - 888000*a*u*w^2*z - 297186*u^2*w^2*z - 
        1249200*a*x*w^2*z + 1409320*u*x*w^2*z - 132278*x^2*w^2*z - 
        322320*a*w^3*z + 575792*u*w^3*z - 118390*x*w^3*z - 37203*w^4*z + 
        3697920*a^3*v*z - 2733120*a^2*u*v*z + 3284880*a*u^2*v*z - 
        585418*u^3*v*z - 2445120*a^2*x*v*z - 670080*a*u*x*v*z - 
        522900*u^2*x*v*z + 4081680*a*x^2*v*z - 622332*u*x^2*v*z - 
        685594*x^3*v*z - 2445120*a^2*w*v*z - 670080*a*u*w*v*z - 
        522900*u^2*w*v*z + 3545760*a*x*w*v*z - 1038440*u*x*w*v*z - 
        198170*x^2*w*v*z + 4081680*a*w^2*v*z - 622332*u*w^2*v*z - 
        198170*x*w^2*v*z - 685594*w^3*v*z - 40320*a^2*v^2*z - 
        548400*a*u*v^2*z - 66324*u^2*v^2*z - 1249200*a*x*v^2*z + 
        1409320*u*x*v^2*z - 146972*x^2*v^2*z - 1490160*a*w*v^2*z + 
        940752*u*w*v^2*z - 198170*x*w*v^2*z - 120180*w^2*v^2*z + 
        803040*a*v^3*z - 262542*u*v^3*z - 118390*x*v^3*z - 45126*w*v^3*z - 
        39712*v^4*z - 1140480*a^3*y*z - 2445120*a^2*u*y*z - 
        769200*a*u^2*y*z - 168630*u^3*y*z + 3006720*a^2*x*y*z - 
        670080*a*u*x*y*z + 841320*u^2*x*y*z - 667200*a*x^2*y*z - 
        522900*u*x^2*y*z + 481880*x^3*y*z + 8121600*a^2*w*y*z - 
        514560*a*u*w*y*z + 1310280*u^2*w*y*z - 670080*a*x*w*y*z - 
        701160*u*x*w*y*z + 1387872*x^2*w*y*z - 2447040*a*w^2*y*z - 
        606804*u*w^2*y*z + 951720*x*w^2*y*z + 1013152*w^3*y*z - 
        3309120*a^2*v*y*z + 2430240*a*u*v*y*z - 217530*u^2*v*y*z - 
        670080*a*x*v*y*z - 701160*u*x*v*y*z - 670092*x^2*v*y*z - 
        670080*a*w*v*y*z - 701160*u*w*v*y*z - 921960*x*w*v*y*z - 
        670092*w^2*v*y*z - 406320*a*v^2*y*z - 64026*u*v^2*y*z + 
        951720*x*v^2*y*z + 1387872*w*v^2*y*z - 324222*v^3*y*z - 
        488160*a^2*y^2*z - 769200*a*u*y^2*z - 209310*u^2*y^2*z - 
        667200*a*x*y^2*z + 1240680*u*x*y^2*z - 243330*x^2*y^2*z - 
        2300160*a*w*y^2*z + 861768*u*w*y^2*z - 522900*x*w*y^2*z - 
        70722*w^2*y^2*z + 3576720*a*v*y^2*z - 168378*u*v*y^2*z - 
        522900*x*v*y^2*z - 522900*w*v*y^2*z - 120468*v^2*y^2*z - 
        371280*a*y^3*z - 168630*u*y^3*z + 481880*x*y^3*z + 922360*w*y^3*z - 
        626890*v*y^3*z - 11835*y^4*z + 743040*a^3*z^2 - 488160*a^2*u*z^2 + 
        1125000*a*u^2*z^2 - 95050*u^3*z^2 - 488160*a^2*x*z^2 - 
        2084160*a*u*x*z^2 - 71010*u^2*x*z^2 + 1125000*a*x^2*z^2 - 
        71010*u*x^2*z^2 - 95050*x^3*z^2 - 776160*a^2*w*z^2 - 
        888000*a*u*w*z^2 - 297186*u^2*w*z^2 + 4081680*a*x*w*z^2 - 
        622332*u*x*w*z^2 - 120180*x^2*w*z^2 + 1510920*a*w^2*z^2 - 
        212594*u*w^2*z^2 - 146972*x*w^2*z^2 - 156914*w^3*z^2 - 
        40320*a^2*v*z^2 - 548400*a*u*v*z^2 - 66324*u^2*v*z^2 - 
        1490160*a*x*v*z^2 + 940752*u*x*v*z^2 - 120180*x^2*v*z^2 - 
        1249200*a*w*v*z^2 + 1409320*u*w*v*z^2 - 198170*x*w*v*z^2 - 
        146972*w^2*v*z^2 + 682800*a*v^2*z^2 - 408686*u*v^2*z^2 - 
        132278*x*v^2*z^2 - 132278*w*v^2*z^2 + 53044*v^3*z^2 - 
        488160*a^2*y*z^2 + 3360720*a*u*y*z^2 - 120180*u^2*y*z^2 - 
        667200*a*x*y*z^2 - 522900*u*x*y*z^2 - 243330*x^2*y*z^2 - 
        2447040*a*w*y*z^2 - 606804*u*w*y*z^2 - 670092*x*w*y*z^2 - 
        62898*w^2*y*z^2 - 406320*a*v*y*z^2 - 64026*u*v*y*z^2 + 
        1387872*x*v*y*z^2 + 951720*w*v*y*z^2 - 327822*v^2*y*z^2 + 
        1125000*a*y^2*z^2 - 120180*u*y^2*z^2 - 243330*x*y^2*z^2 - 
        70722*w*y^2*z^2 - 120468*v*y^2*z^2 - 95050*y^3*z^2 + 17280*a^2*z^3 - 
        371280*a*u*z^3 - 95050*u^2*z^3 - 371280*a*x*z^3 + 857560*u*x*z^3 - 
        95050*x^2*z^3 - 322320*a*w*z^3 + 575792*u*w*z^3 - 685594*x*w*z^3 - 
        156914*w^2*z^3 + 803040*a*v*z^3 - 262542*u*v*z^3 - 45126*x*v*z^3 - 
        118390*w*v*z^3 + 53044*v^2*z^3 - 371280*a*y*z^3 - 562090*u*y*z^3 + 
        481880*x*y*z^3 + 1013152*w*y*z^3 - 324222*v*y*z^3 - 95050*y^2*z^3 + 
        149640*a*z^4 - 11835*u*z^4 - 11835*x*z^4 - 37203*w*z^4 - 
        39712*v*z^4 - 11835*y*z^4 - 7444*z^5)*Zeta[3])/(155520*a^5)
 
Hexp[6, u_, v_, w_, x_, y_, z_] := 
    -(259200*a^2*u^4 + 10662*u^6 - 1555200*a^2*u^3*x + 237600*a*u^4*x - 
        115254*u^5*x + 777600*a^2*u^2*x^2 + 388800*a*u^3*x^2 + 
        101565*u^4*x^2 - 1555200*a^2*u*x^3 + 388800*a*u^2*x^3 - 
        321780*u^3*x^3 + 259200*a^2*x^4 + 237600*a*u*x^4 + 101565*u^2*x^4 - 
        115254*u*x^5 + 10662*x^6 - 1555200*a^2*u^3*w + 237600*a*u^4*w - 
        115254*u^5*w + 2868480*a^2*u^2*x*w - 2082240*a*u^3*x*w + 
        371810*u^4*x*w + 1468800*a^2*u*x^2*w + 2436480*a*u^2*x^2*w + 
        118180*u^3*x^2*w + 3957120*a^2*x^3*w - 3316800*a*u*x^3*w + 
        110340*u^2*x^3*w - 1236480*a*x^4*w + 421330*u*x^4*w + 319284*x^5*w + 
        777600*a^2*u^2*w^2 + 388800*a*u^3*w^2 + 101565*u^4*w^2 + 
        1468800*a^2*u*x*w^2 + 2436480*a*u^2*x*w^2 + 118180*u^3*x*w^2 - 
        898560*a^2*x^2*w^2 - 3562560*a*u*x^2*w^2 - 1530450*u^2*x^2*w^2 + 
        1280640*a*x^3*w^2 + 662820*u*x^3*w^2 - 69510*x^4*w^2 - 
        1555200*a^2*u*w^3 + 388800*a*u^2*w^3 - 321780*u^3*w^3 + 
        3957120*a^2*x*w^3 - 3316800*a*u*x*w^3 + 110340*u^2*x*w^3 + 
        1280640*a*x^2*w^3 + 662820*u*x^2*w^3 + 32600*x^3*w^3 + 
        259200*a^2*w^4 + 237600*a*u*w^4 + 101565*u^2*w^4 - 1236480*a*x*w^4 + 
        421330*u*x*w^4 - 69510*x^2*w^4 - 115254*u*w^5 + 319284*x*w^5 + 
        10662*w^6 - 1555200*a^2*u^3*v + 237600*a*u^4*v - 115254*u^5*v + 
        4907520*a^2*u^2*x*v + 2039040*a*u^3*x*v + 208960*u^4*x*v - 
        6134400*a^2*u*x^2*v - 4898880*a*u^2*x^2*v - 657280*u^3*x^2*v - 
        328320*a^2*x^3*v + 3360000*a*u*x^3*v + 1048320*u^2*x^3*v + 
        5280*a*x^4*v - 613120*u*x^4*v - 37494*x^5*v + 2937600*a*u^3*w*v - 
        273600*u^4*w*v - 4924800*a*u^2*x*w*v - 2880*u^3*x*w*v - 
        4665600*a^2*x^2*w*v + 6969600*a*u*x^2*w*v + 68160*u^2*x^2*w*v - 
        14400*a*x^3*w*v - 666240*u*x^3*w*v - 341870*x^4*w*v - 
        907200*a*u^2*w^2*v - 576000*u^3*w^2*v - 5892480*a^2*x*w^2*v - 
        5160960*a*u*x*w^2*v + 333120*u^2*x*w^2*v + 1788480*a*x^2*w^2*v + 
        1160640*u*x^2*w^2*v - 1014300*x^3*w^2*v - 1555200*a^2*w^3*v + 
        2937600*a*u*w^3*v - 576000*u^2*w^3*v + 684480*a*x*w^3*v + 
        1978880*u*x*w^3*v - 1400220*x^2*w^3*v + 237600*a*w^4*v - 
        273600*u*w^4*v - 575150*x*w^4*v - 115254*w^5*v + 777600*a^2*u^2*v^2 + 
        388800*a*u^3*v^2 + 101565*u^4*v^2 - 6134400*a^2*u*x*v^2 - 
        4898880*a*u^2*x*v^2 - 657280*u^3*x*v^2 + 3231360*a^2*x^2*v^2 + 
        5664960*a*u*x^2*v^2 + 1743360*u^2*x^2*v^2 - 1611840*a*x^3*v^2 - 
        1448640*u*x^3*v^2 + 426365*x^4*v^2 - 907200*a*u^2*w*v^2 - 
        576000*u^3*w*v^2 + 9002880*a^2*x*w*v^2 + 4901760*a*u*x*w*v^2 + 
        2811840*u^2*x*w*v^2 - 2753280*a*x^2*w*v^2 - 2618880*u*x^2*w*v^2 + 
        1410180*x^3*w*v^2 + 777600*a^2*w^2*v^2 - 907200*a*u*w^2*v^2 + 
        1010880*u^2*w^2*v^2 - 518400*a*x*w^2*v^2 - 803520*u*x*w^2*v^2 + 
        937710*x^2*w^2*v^2 + 388800*a*w^3*v^2 - 576000*u*w^3*v^2 + 
        1246340*x*w^3*v^2 + 101565*w^4*v^2 - 1555200*a^2*u*v^3 + 
        388800*a*u^2*v^3 - 321780*u^3*v^3 - 328320*a^2*x*v^3 + 
        3360000*a*u*x*v^3 + 1048320*u^2*x*v^3 - 1611840*a*x^2*v^3 - 
        1448640*u*x^2*v^3 + 283660*x^3*v^3 - 1555200*a^2*w*v^3 + 
        2937600*a*u*w*v^3 - 576000*u^2*w*v^3 - 3794880*a*x*w*v^3 - 
        1515200*u*x*w*v^3 + 419620*x^2*w*v^3 + 388800*a*w^2*v^3 - 
        576000*u*w^2*v^3 - 373340*x*w^2*v^3 - 321780*w^3*v^3 + 
        259200*a^2*v^4 + 237600*a*u*v^4 + 101565*u^2*v^4 + 5280*a*x*v^4 - 
        613120*u*x*v^4 + 426365*x^2*v^4 + 237600*a*w*v^4 - 273600*u*w*v^4 + 
        1004450*x*w*v^4 + 101565*w^2*v^4 - 115254*u*v^5 - 37494*x*v^5 - 
        115254*w*v^5 + 10662*v^6 + 5184000*a^2*u^3*y - 1468800*a*u^4*y + 
        397044*u^5*y - 4665600*a^2*u^2*x*y - 1512000*a*u^3*x*y - 
        171630*u^4*x*y + 7776000*a^2*u*x^2*y - 518400*a*u^2*x^2*y + 
        1285380*u^3*x^2*y - 1555200*a^2*x^3*y - 1598400*a*u*x^3*y - 
        412380*u^2*x^3*y + 237600*a*x^4*y + 600930*u*x^4*y - 115254*x^5*y - 
        4665600*a^2*u^2*w*y - 1512000*a*u^3*w*y - 171630*u^4*w*y - 
        11612160*a^2*u*x*w*y + 613440*a*u^2*x*w*y + 128040*u^3*x*w*y - 
        984960*a^2*x^2*w*y + 7456320*a*u*x^2*w*y - 462420*u^2*x^2*w*y - 
        2882880*a*x^3*w*y - 1227480*u*x^3*w*y + 274770*x^4*w*y + 
        7776000*a^2*u*w^2*y - 518400*a*u^2*w^2*y + 1285380*u^3*w^2*y - 
        984960*a^2*x*w^2*y + 7456320*a*u*x*w^2*y - 462420*u^2*x*w^2*y - 
        5901120*a*x^2*w^2*y + 325260*u*x^2*w^2*y + 651300*x^3*w^2*y - 
        1555200*a^2*w^3*y - 1598400*a*u*w^3*y - 412380*u^2*w^3*y - 
        2882880*a*x*w^3*y - 1227480*u*x*w^3*y + 651300*x^2*w^3*y + 
        237600*a*w^4*y + 600930*u*w^4*y + 274770*x*w^4*y - 115254*w^5*y - 
        4665600*a^2*u^2*v*y - 1512000*a*u^3*v*y - 171630*u^4*v*y + 
        14722560*a^2*u*x*v*y + 13512960*a*u^2*x*v*y - 240000*u^3*x*v*y - 
        3680640*a^2*x^2*v*y - 11214720*a*u*x^2*v*y - 2640960*u^2*x^2*v*y + 
        4308480*a*x^3*v*y + 2074560*u*x^3*v*y - 720000*x^4*v*y + 
        4665600*a*u^2*w*v*y + 466560*u^3*w*v*y - 7776000*a*u*x*w*v*y - 
        1477440*u^2*x*w*v*y + 4665600*a*x^2*w*v*y - 417600*u*x^2*w*v*y + 
        201600*x^3*w*v*y - 4924800*a*u*w^2*v*y - 803520*u^2*w^2*v*y + 
        12683520*a*x*w^2*v*y - 383040*u*x*w^2*v*y - 198720*x^2*w^2*v*y + 
        1555200*a*w^3*v*y - 2880*u*w^3*v*y - 1109760*x*w^3*v*y - 
        20160*w^4*v*y + 7776000*a^2*u*v^2*y - 518400*a*u^2*v^2*y + 
        1285380*u^3*v^2*y - 3680640*a^2*x*v^2*y - 11214720*a*u*x*v^2*y - 
        2640960*u^2*x*v^2*y + 3049920*a*x^2*v^2*y + 4777920*u*x^2*v^2*y - 
        1325760*x^3*v^2*y - 4924800*a*u*w*v^2*y - 803520*u^2*w*v^2*y - 
        4648320*a*x*w*v^2*y + 2638080*u*x*w*v^2*y - 817920*x^2*w*v^2*y - 
        1944000*a*w^2*v^2*y + 3948480*u*w^2*v^2*y - 1805760*x*w^2*v^2*y - 
        126720*w^3*v^2*y - 1555200*a^2*v^3*y - 1598400*a*u*v^3*y - 
        412380*u^2*v^3*y + 4308480*a*x*v^3*y + 2074560*u*x*v^3*y - 
        1325760*x^2*v^3*y + 1555200*a*w*v^3*y - 2880*u*w*v^3*y + 
        144960*x*w*v^3*y - 126720*w^2*v^3*y + 237600*a*v^4*y + 
        600930*u*v^4*y - 720000*x*v^4*y - 20160*w*v^4*y - 115254*v^5*y + 
        1555200*a^2*u^2*y^2 + 777600*a*u^3*y^2 + 85050*u^4*y^2 - 
        4665600*a^2*u*x*y^2 - 1944000*a*u^2*x*y^2 - 363420*u^3*x*y^2 + 
        777600*a^2*x^2*y^2 - 518400*a*u*x^2*y^2 + 903150*u^2*x^2*y^2 + 
        388800*a*x^3*y^2 - 412380*u*x^3*y^2 + 101565*x^4*y^2 - 
        4665600*a^2*u*w*y^2 - 1944000*a*u^2*w*y^2 - 363420*u^3*w*y^2 + 
        7776000*a^2*x*w*y^2 + 3862080*a*u*x*w*y^2 + 1903500*u^2*x*w*y^2 - 
        1192320*a*x^2*w*y^2 - 1349460*u*x^2*w*y^2 + 1308420*x^3*w*y^2 + 
        777600*a^2*w^2*y^2 - 518400*a*u*w^2*y^2 + 903150*u^2*w^2*y^2 - 
        1192320*a*x*w^2*y^2 - 1349460*u*x*w^2*y^2 + 1032750*x^2*w^2*y^2 + 
        388800*a*w^3*y^2 - 412380*u*w^3*y^2 + 1308420*x*w^3*y^2 + 
        101565*w^4*y^2 - 4665600*a^2*u*v*y^2 - 1944000*a*u^2*v*y^2 - 
        363420*u^3*v*y^2 + 1969920*a*u*x*v*y^2 + 362880*u^2*x*v*y^2 - 
        233280*a*x^2*v*y^2 - 751680*u*x^2*v*y^2 - 599040*x^3*v*y^2 + 
        12960000*a*u*w*v*y^2 + 51840*u^2*w*v*y^2 - 4924800*a*x*w*v*y^2 - 
        1477440*u*x*w*v*y^2 - 803520*x^2*w*v*y^2 - 1944000*a*w^2*v*y^2 - 
        1805760*u*w^2*v*y^2 - 1874880*x*w^2*v*y^2 - 126720*w^3*v*y^2 + 
        777600*a^2*v^2*y^2 - 518400*a*u*v^2*y^2 + 903150*u^2*v^2*y^2 - 
        233280*a*x*v^2*y^2 - 751680*u*x*v^2*y^2 + 881280*x^2*v^2*y^2 - 
        1944000*a*w*v^2*y^2 - 1805760*u*w*v^2*y^2 + 4017600*x*w*v^2*y^2 + 
        1183680*w^2*v^2*y^2 + 388800*a*v^3*y^2 - 412380*u*v^3*y^2 - 
        599040*x*v^3*y^2 - 126720*w*v^3*y^2 + 101565*v^4*y^2 + 
        5184000*a^2*u*y^3 + 777600*a*u^2*y^3 + 111960*u^3*y^3 - 
        1555200*a^2*x*y^3 - 1512000*a*u*x*y^3 - 363420*u^2*x*y^3 + 
        388800*a*x^2*y^3 + 1285380*u*x^2*y^3 - 321780*x^3*y^3 - 
        1555200*a^2*w*y^3 - 1512000*a*u*w*y^3 - 363420*u^2*w*y^3 - 
        1598400*a*x*w*y^3 + 227880*u*x*w*y^3 - 256860*x^2*w*y^3 + 
        388800*a*w^2*y^3 + 1285380*u*w^2*y^3 - 256860*x*w^2*y^3 - 
        321780*w^3*y^3 - 1555200*a^2*v*y^3 - 1512000*a*u*v*y^3 - 
        363420*u^2*v*y^3 + 2937600*a*x*v*y^3 + 1088640*u*x*v*y^3 - 
        731520*x^2*v*y^3 + 1555200*a*w*v*y^3 - 961920*u*w*v*y^3 - 
        2880*x*w*v*y^3 - 126720*w^2*v*y^3 + 388800*a*v^2*y^3 + 
        1285380*u*v^2*y^3 - 731520*x*v^2*y^3 - 126720*w*v^2*y^3 - 
        321780*v^3*y^3 + 259200*a^2*y^4 - 1468800*a*u*y^4 + 85050*u^2*y^4 + 
        237600*a*x*y^4 - 171630*u*x*y^4 + 101565*x^2*y^4 + 237600*a*w*y^4 - 
        171630*u*w*y^4 + 600930*x*w*y^4 + 101565*w^2*y^4 + 237600*a*v*y^4 - 
        171630*u*v*y^4 - 273600*x*v*y^4 - 20160*w*v*y^4 + 101565*v^2*y^4 + 
        397044*u*y^5 - 115254*x*y^5 - 115254*w*y^5 - 115254*v*y^5 + 
        10662*y^6 - 1555200*a^2*u^3*z + 237600*a*u^4*z - 115254*u^5*z + 
        2937600*a*u^3*x*z - 273600*u^4*x*z - 907200*a*u^2*x^2*z - 
        576000*u^3*x^2*z - 1555200*a^2*x^3*z + 2937600*a*u*x^3*z - 
        576000*u^2*x^3*z + 237600*a*x^4*z - 273600*u*x^4*z - 115254*x^5*z + 
        4907520*a^2*u^2*w*z + 2039040*a*u^3*w*z + 208960*u^4*w*z - 
        4924800*a*u^2*x*w*z - 2880*u^3*x*w*z - 5892480*a^2*x^2*w*z - 
        5160960*a*u*x^2*w*z + 333120*u^2*x^2*w*z + 684480*a*x^3*w*z + 
        1978880*u*x^3*w*z - 575150*x^4*w*z - 6134400*a^2*u*w^2*z - 
        4898880*a*u^2*w^2*z - 657280*u^3*w^2*z - 4665600*a^2*x*w^2*z + 
        6969600*a*u*x*w^2*z + 68160*u^2*x*w^2*z + 1788480*a*x^2*w^2*z + 
        1160640*u*x^2*w^2*z - 1400220*x^3*w^2*z - 328320*a^2*w^3*z + 
        3360000*a*u*w^3*z + 1048320*u^2*w^3*z - 14400*a*x*w^3*z - 
        666240*u*x*w^3*z - 1014300*x^2*w^3*z + 5280*a*w^4*z - 
        613120*u*w^4*z - 341870*x*w^4*z - 37494*w^5*z + 2868480*a^2*u^2*v*z - 
        2082240*a*u^3*v*z + 371810*u^4*v*z - 4924800*a*u^2*x*v*z - 
        2880*u^3*x*v*z + 9002880*a^2*x^2*v*z + 4901760*a*u*x^2*v*z + 
        2811840*u^2*x^2*v*z - 3794880*a*x^3*v*z - 1515200*u*x^3*v*z + 
        1004450*x^4*v*z - 4924800*a*u^2*w*v*z - 2880*u^3*w*v*z + 
        3110400*a^2*x*w*v*z + 4204800*a*u*x*w*v*z - 15360*u^2*x*w*v*z - 
        331200*a*x^2*w*v*z - 1773120*u*x^2*w*v*z + 1054760*x^3*w*v*z + 
        9002880*a^2*w^2*v*z + 4901760*a*u*w^2*v*z + 2811840*u^2*w^2*v*z - 
        331200*a*x*w^2*v*z - 1773120*u*x*w^2*v*z + 2617740*x^2*w^2*v*z - 
        3794880*a*w^3*v*z - 1515200*u*w^3*v*z + 1054760*x*w^3*v*z + 
        1004450*w^4*v*z + 1468800*a^2*u*v^2*z + 2436480*a*u^2*v^2*z + 
        118180*u^3*v^2*z - 4665600*a^2*x*v^2*z + 6969600*a*u*x*v^2*z + 
        68160*u^2*x*v^2*z - 2753280*a*x^2*v^2*z - 2618880*u*x^2*v^2*z + 
        419620*x^3*v^2*z - 5892480*a^2*w*v^2*z - 5160960*a*u*w*v^2*z + 
        333120*u^2*w*v^2*z - 331200*a*x*w*v^2*z - 1773120*u*x*w*v^2*z - 
        1174740*x^2*w*v^2*z - 518400*a*w^2*v^2*z - 803520*u*w^2*v^2*z - 
        1366740*x*w^2*v^2*z - 373340*w^3*v^2*z + 3957120*a^2*v^3*z - 
        3316800*a*u*v^3*z + 110340*u^2*v^3*z - 14400*a*x*v^3*z - 
        666240*u*x*v^3*z + 1410180*x^2*v^3*z + 684480*a*w*v^3*z + 
        1978880*u*w*v^3*z + 1054760*x*w*v^3*z + 1246340*w^2*v^3*z - 
        1236480*a*v^4*z + 421330*u*v^4*z - 341870*x*v^4*z - 575150*w*v^4*z + 
        319284*v^5*z - 4665600*a^2*u^2*y*z - 1512000*a*u^3*y*z - 
        171630*u^4*y*z + 4665600*a*u^2*x*y*z + 466560*u^3*x*y*z - 
        4924800*a*u*x^2*y*z - 803520*u^2*x^2*y*z + 1555200*a*x^3*y*z - 
        2880*u*x^3*y*z - 20160*x^4*y*z + 14722560*a^2*u*w*y*z + 
        13512960*a*u^2*w*y*z - 240000*u^3*w*y*z - 7776000*a*u*x*w*y*z - 
        1477440*u^2*x*w*y*z + 12683520*a*x^2*w*y*z - 383040*u*x^2*w*y*z - 
        1109760*x^3*w*y*z - 3680640*a^2*w^2*y*z - 11214720*a*u*w^2*y*z - 
        2640960*u^2*w^2*y*z + 4665600*a*x*w^2*y*z - 417600*u*x*w^2*y*z - 
        198720*x^2*w^2*y*z + 4308480*a*w^3*y*z + 2074560*u*w^3*y*z + 
        201600*x*w^3*y*z - 720000*w^4*y*z - 11612160*a^2*u*v*y*z + 
        613440*a*u^2*v*y*z + 128040*u^3*v*y*z - 7776000*a*u*x*v*y*z - 
        1477440*u^2*x*v*y*z - 4648320*a*x^2*v*y*z + 2638080*u*x^2*v*y*z + 
        144960*x^3*v*y*z - 7776000*a*u*w*v*y*z - 1477440*u^2*w*v*y*z - 
        7776000*a*x*w*v*y*z + 10010880*u*x*w*v*y*z - 1212480*x^2*w*v*y*z - 
        4648320*a*w^2*v*y*z + 2638080*u*w^2*v*y*z - 1212480*x*w^2*v*y*z + 
        144960*w^3*v*y*z - 984960*a^2*v^2*y*z + 7456320*a*u*v^2*y*z - 
        462420*u^2*v^2*y*z + 4665600*a*x*v^2*y*z - 417600*u*x*v^2*y*z - 
        817920*x^2*v^2*y*z + 12683520*a*w*v^2*y*z - 383040*u*w*v^2*y*z - 
        1212480*x*w*v^2*y*z - 1805760*w^2*v^2*y*z - 2882880*a*v^3*y*z - 
        1227480*u*v^3*y*z + 201600*x*v^3*y*z - 1109760*w*v^3*y*z + 
        274770*v^4*y*z - 4665600*a^2*u*y^2*z - 1944000*a*u^2*y^2*z - 
        363420*u^3*y^2*z + 12960000*a*u*x*y^2*z + 51840*u^2*x*y^2*z - 
        1944000*a*x^2*y^2*z - 1805760*u*x^2*y^2*z - 126720*x^3*y^2*z + 
        1969920*a*u*w*y^2*z + 362880*u^2*w*y^2*z - 4924800*a*x*w*y^2*z - 
        1477440*u*x*w*y^2*z - 1874880*x^2*w*y^2*z - 233280*a*w^2*y^2*z - 
        751680*u*w^2*y^2*z - 803520*x*w^2*y^2*z - 599040*w^3*y^2*z + 
        7776000*a^2*v*y^2*z + 3862080*a*u*v*y^2*z + 1903500*u^2*v*y^2*z - 
        4924800*a*x*v*y^2*z - 1477440*u*x*v*y^2*z + 4017600*x^2*v*y^2*z - 
        4924800*a*w*v*y^2*z - 1477440*u*w*v*y^2*z + 3732480*x*w*v*y^2*z + 
        4017600*w^2*v*y^2*z - 1192320*a*v^2*y^2*z - 1349460*u*v^2*y^2*z - 
        803520*x*v^2*y^2*z - 1874880*w*v^2*y^2*z + 1308420*v^3*y^2*z - 
        1555200*a^2*y^3*z - 1512000*a*u*y^3*z - 363420*u^2*y^3*z + 
        1555200*a*x*y^3*z - 961920*u*x*y^3*z - 126720*x^2*y^3*z + 
        2937600*a*w*y^3*z + 1088640*u*w*y^3*z - 2880*x*w*y^3*z - 
        731520*w^2*y^3*z - 1598400*a*v*y^3*z + 227880*u*v*y^3*z - 
        2880*x*v*y^3*z - 2880*w*v*y^3*z - 256860*v^2*y^3*z + 237600*a*y^4*z - 
        171630*u*y^4*z - 20160*x*y^4*z - 273600*w*y^4*z + 600930*v*y^4*z - 
        115254*y^5*z + 777600*a^2*u^2*z^2 + 388800*a*u^3*z^2 + 
        101565*u^4*z^2 - 907200*a*u^2*x*z^2 - 576000*u^3*x*z^2 + 
        777600*a^2*x^2*z^2 - 907200*a*u*x^2*z^2 + 1010880*u^2*x^2*z^2 + 
        388800*a*x^3*z^2 - 576000*u*x^3*z^2 + 101565*x^4*z^2 - 
        6134400*a^2*u*w*z^2 - 4898880*a*u^2*w*z^2 - 657280*u^3*w*z^2 + 
        9002880*a^2*x*w*z^2 + 4901760*a*u*x*w*z^2 + 2811840*u^2*x*w*z^2 - 
        518400*a*x^2*w*z^2 - 803520*u*x^2*w*z^2 + 1246340*x^3*w*z^2 + 
        3231360*a^2*w^2*z^2 + 5664960*a*u*w^2*z^2 + 1743360*u^2*w^2*z^2 - 
        2753280*a*x*w^2*z^2 - 2618880*u*x*w^2*z^2 + 937710*x^2*w^2*z^2 - 
        1611840*a*w^3*z^2 - 1448640*u*w^3*z^2 + 1410180*x*w^3*z^2 + 
        426365*w^4*z^2 + 1468800*a^2*u*v*z^2 + 2436480*a*u^2*v*z^2 + 
        118180*u^3*v*z^2 - 5892480*a^2*x*v*z^2 - 5160960*a*u*x*v*z^2 + 
        333120*u^2*x*v*z^2 - 518400*a*x^2*v*z^2 - 803520*u*x^2*v*z^2 - 
        373340*x^3*v*z^2 - 4665600*a^2*w*v*z^2 + 6969600*a*u*w*v*z^2 + 
        68160*u^2*w*v*z^2 - 331200*a*x*w*v*z^2 - 1773120*u*x*w*v*z^2 - 
        1366740*x^2*w*v*z^2 - 2753280*a*w^2*v*z^2 - 2618880*u*w^2*v*z^2 - 
        1174740*x*w^2*v*z^2 + 419620*w^3*v*z^2 - 898560*a^2*v^2*z^2 - 
        3562560*a*u*v^2*z^2 - 1530450*u^2*v^2*z^2 + 1788480*a*x*v^2*z^2 + 
        1160640*u*x*v^2*z^2 + 937710*x^2*v^2*z^2 + 1788480*a*w*v^2*z^2 + 
        1160640*u*w*v^2*z^2 + 2617740*x*w*v^2*z^2 + 937710*w^2*v^2*z^2 + 
        1280640*a*v^3*z^2 + 662820*u*v^3*z^2 - 1014300*x*v^3*z^2 - 
        1400220*w*v^3*z^2 - 69510*v^4*z^2 + 7776000*a^2*u*y*z^2 - 
        518400*a*u^2*y*z^2 + 1285380*u^3*y*z^2 - 4924800*a*u*x*y*z^2 - 
        803520*u^2*x*y*z^2 - 1944000*a*x^2*y*z^2 + 3948480*u*x^2*y*z^2 - 
        126720*x^3*y*z^2 - 3680640*a^2*w*y*z^2 - 11214720*a*u*w*y*z^2 - 
        2640960*u^2*w*y*z^2 - 4648320*a*x*w*y*z^2 + 2638080*u*x*w*y*z^2 - 
        1805760*x^2*w*y*z^2 + 3049920*a*w^2*y*z^2 + 4777920*u*w^2*y*z^2 - 
        817920*x*w^2*y*z^2 - 1325760*w^3*y*z^2 - 984960*a^2*v*y*z^2 + 
        7456320*a*u*v*y*z^2 - 462420*u^2*v*y*z^2 + 12683520*a*x*v*y*z^2 - 
        383040*u*x*v*y*z^2 - 1805760*x^2*v*y*z^2 + 4665600*a*w*v*y*z^2 - 
        417600*u*w*v*y*z^2 - 1212480*x*w*v*y*z^2 - 817920*w^2*v*y*z^2 - 
        5901120*a*v^2*y*z^2 + 325260*u*v^2*y*z^2 - 198720*x*v^2*y*z^2 - 
        198720*w*v^2*y*z^2 + 651300*v^3*y*z^2 + 777600*a^2*y^2*z^2 - 
        518400*a*u*y^2*z^2 + 903150*u^2*y^2*z^2 - 1944000*a*x*y^2*z^2 - 
        1805760*u*x*y^2*z^2 + 1183680*x^2*y^2*z^2 - 233280*a*w*y^2*z^2 - 
        751680*u*w*y^2*z^2 + 4017600*x*w*y^2*z^2 + 881280*w^2*y^2*z^2 - 
        1192320*a*v*y^2*z^2 - 1349460*u*v*y^2*z^2 - 1874880*x*v*y^2*z^2 - 
        803520*w*v*y^2*z^2 + 1032750*v^2*y^2*z^2 + 388800*a*y^3*z^2 + 
        1285380*u*y^3*z^2 - 126720*x*y^3*z^2 - 731520*w*y^3*z^2 - 
        256860*v*y^3*z^2 + 101565*y^4*z^2 - 1555200*a^2*u*z^3 + 
        388800*a*u^2*z^3 - 321780*u^3*z^3 - 1555200*a^2*x*z^3 + 
        2937600*a*u*x*z^3 - 576000*u^2*x*z^3 + 388800*a*x^2*z^3 - 
        576000*u*x^2*z^3 - 321780*x^3*z^3 - 328320*a^2*w*z^3 + 
        3360000*a*u*w*z^3 + 1048320*u^2*w*z^3 - 3794880*a*x*w*z^3 - 
        1515200*u*x*w*z^3 - 373340*x^2*w*z^3 - 1611840*a*w^2*z^3 - 
        1448640*u*w^2*z^3 + 419620*x*w^2*z^3 + 283660*w^3*z^3 + 
        3957120*a^2*v*z^3 - 3316800*a*u*v*z^3 + 110340*u^2*v*z^3 + 
        684480*a*x*v*z^3 + 1978880*u*x*v*z^3 + 1246340*x^2*v*z^3 - 
        14400*a*w*v*z^3 - 666240*u*w*v*z^3 + 1054760*x*w*v*z^3 + 
        1410180*w^2*v*z^3 + 1280640*a*v^2*z^3 + 662820*u*v^2*z^3 - 
        1400220*x*v^2*z^3 - 1014300*w*v^2*z^3 + 32600*v^3*z^3 - 
        1555200*a^2*y*z^3 - 1598400*a*u*y*z^3 - 412380*u^2*y*z^3 + 
        1555200*a*x*y*z^3 - 2880*u*x*y*z^3 - 126720*x^2*y*z^3 + 
        4308480*a*w*y*z^3 + 2074560*u*w*y*z^3 + 144960*x*w*y*z^3 - 
        1325760*w^2*y*z^3 - 2882880*a*v*y*z^3 - 1227480*u*v*y*z^3 - 
        1109760*x*v*y*z^3 + 201600*w*v*y*z^3 + 651300*v^2*y*z^3 + 
        388800*a*y^2*z^3 - 412380*u*y^2*z^3 - 126720*x*y^2*z^3 - 
        599040*w*y^2*z^3 + 1308420*v*y^2*z^3 - 321780*y^3*z^3 + 
        259200*a^2*z^4 + 237600*a*u*z^4 + 101565*u^2*z^4 + 237600*a*x*z^4 - 
        273600*u*x*z^4 + 101565*x^2*z^4 + 5280*a*w*z^4 - 613120*u*w*z^4 + 
        1004450*x*w*z^4 + 426365*w^2*z^4 - 1236480*a*v*z^4 + 421330*u*v*z^4 - 
        575150*x*v*z^4 - 341870*w*v*z^4 - 69510*v^2*z^4 + 237600*a*y*z^4 + 
        600930*u*y*z^4 - 20160*x*y*z^4 - 720000*w*y*z^4 + 274770*v*y*z^4 + 
        101565*y^2*z^4 - 115254*u*z^5 - 115254*x*z^5 - 37494*w*z^5 + 
        319284*v*z^5 - 115254*y*z^5 + 10662*z^6)/(7464960*a^6) - 
     ((w - v)*(x - z)*(6480*a^2*u^2 + 1296*a*u^3 + 340*u^4 - 8100*a^2*u*x - 
        4860*a*u^2*x - 919*u^3*x + 1620*a^2*x^2 + 2304*a*u*x^2 + 
        1863*u^2*x^2 - 36*a*x^3 - 838*u*x^3 + 78*x^4 - 8100*a^2*u*w - 
        4860*a*u^2*w - 919*u^3*w + 3240*a^2*x*w + 2484*a*u*x*w + 
        3717*u^2*x*w - 576*a*x^2*w - 1551*u*x^2*w + 258*x^3*w + 
        1620*a^2*w^2 + 2304*a*u*w^2 + 1863*u^2*w^2 - 576*a*x*w^2 - 
        1551*u*x*w^2 + 64*x^2*w^2 - 36*a*w^3 - 838*u*w^3 + 258*x*w^3 + 
        78*w^4 - 8100*a^2*u*v - 4860*a*u^2*v - 919*u^3*v + 3240*a^2*x*v + 
        11124*a*u*x*v + 1149*u^2*x*v - 2736*a*x^2*v - 2013*u*x^2*v + 
        344*x^3*v + 3240*a^2*w*v + 16776*a*u*w*v + 600*u^2*w*v - 
        6408*a*x*w*v - 3306*u*x*w*v + 880*x^2*w*v - 3204*a*w^2*v - 
        3198*u*w^2*v + 1854*x*w^2*v + 446*w^3*v + 1620*a^2*v^2 + 
        2304*a*u*v^2 + 1863*u^2*v^2 - 2736*a*x*v^2 - 2013*u*x*v^2 + 
        976*x^2*v^2 - 3204*a*w*v^2 - 3198*u*w*v^2 + 1980*x*w*v^2 + 
        792*w^2*v^2 - 36*a*v^3 - 838*u*v^3 + 344*x*v^3 + 446*w*v^3 + 78*v^4 + 
        19440*a^2*u*y + 2592*a*u^2*y + 1020*u^3*y - 4860*a^2*x*y - 
        9072*a*u*x*y - 1575*u^2*x*y + 1080*a*x^2*y + 3246*u*x^2*y - 
        486*x^3*y - 4860*a^2*w*y - 9072*a*u*w*y - 1575*u^2*w*y + 
        6156*a*x*w*y + 2898*u*x*w*y - 1509*x^2*w*y + 1080*a*w^2*y + 
        3246*u*w^2*y - 1509*x*w^2*y - 486*w^3*y - 4860*a^2*v*y - 
        9072*a*u*v*y - 1575*u^2*v*y + 6156*a*x*v*y + 1242*u*x*v*y - 
        1095*x^2*v*y + 2376*a*w*v*y + 1428*u*w*v*y - 1266*x*w*v*y - 
        354*w^2*v*y + 1080*a*v^2*y + 3246*u*v^2*y - 1095*x*v^2*y - 
        354*w*v^2*y - 486*v^3*y - 3888*a*u*y^2 + 324*u^2*y^2 + 972*a*x*y^2 + 
        81*u*x*y^2 + 45*x^2*y^2 + 972*a*w*y^2 + 81*u*w*y^2 - 243*x*w*y^2 + 
        45*w^2*y^2 + 972*a*v*y^2 + 81*u*v*y^2 - 243*x*v*y^2 + 72*w*v*y^2 + 
        45*v^2*y^2 + 972*u*y^3 - 243*x*y^3 - 243*w*y^3 - 243*v*y^3 - 
        8100*a^2*u*z - 4860*a*u^2*z - 919*u^3*z + 3240*a^2*x*z + 
        16776*a*u*x*z + 600*u^2*x*z - 3204*a*x^2*z - 3198*u*x^2*z + 
        446*x^3*z + 3240*a^2*w*z + 11124*a*u*w*z + 1149*u^2*w*z - 
        6408*a*x*w*z - 3306*u*x*w*z + 1854*x^2*w*z - 2736*a*w^2*z - 
        2013*u*w^2*z + 880*x*w^2*z + 344*w^3*z + 3240*a^2*v*z + 
        2484*a*u*v*z + 3717*u^2*v*z - 6408*a*x*v*z - 3306*u*x*v*z + 
        1980*x^2*v*z - 6408*a*w*v*z - 3306*u*w*v*z + 1552*x*w*v*z + 
        1980*w^2*v*z - 576*a*v^2*z - 1551*u*v^2*z + 880*x*v^2*z + 
        1854*w*v^2*z + 258*v^3*z - 4860*a^2*y*z - 9072*a*u*y*z - 
        1575*u^2*y*z + 2376*a*x*y*z + 1428*u*x*y*z - 354*x^2*y*z + 
        6156*a*w*y*z + 1242*u*w*y*z - 1266*x*w*y*z - 1095*w^2*y*z + 
        6156*a*v*y*z + 2898*u*v*y*z - 1266*x*v*y*z - 1266*w*v*y*z - 
        1509*v^2*y*z + 972*a*y^2*z + 81*u*y^2*z + 72*x*y^2*z - 243*w*y^2*z - 
        243*v*y^2*z - 243*y^3*z + 1620*a^2*z^2 + 2304*a*u*z^2 + 
        1863*u^2*z^2 - 3204*a*x*z^2 - 3198*u*x*z^2 + 792*x^2*z^2 - 
        2736*a*w*z^2 - 2013*u*w*z^2 + 1980*x*w*z^2 + 976*w^2*z^2 - 
        576*a*v*z^2 - 1551*u*v*z^2 + 1854*x*v*z^2 + 880*w*v*z^2 + 
        64*v^2*z^2 + 1080*a*y*z^2 + 3246*u*y*z^2 - 354*x*y*z^2 - 
        1095*w*y*z^2 - 1509*v*y*z^2 + 45*y^2*z^2 - 36*a*z^3 - 838*u*z^3 + 
        446*x*z^3 + 344*w*z^3 + 258*v*z^3 - 486*y*z^3 + 78*z^4)*lnbar[a])/
      (23328*a^6) - ((291600*a^4*u^2 + 64800*a^3*u^3 + 113400*a^2*u^4 - 
        5400*a*u^5 + 3732*u^6 - 583200*a^4*u*x - 291600*a^3*u^2*x - 
        356400*a^2*u^3*x - 21600*a*u^4*x - 12996*u^5*x + 291600*a^4*x^2 - 
        291600*a^3*u*x^2 + 1069200*a^2*u^2*x^2 - 183600*a*u^3*x^2 + 
        84690*u^4*x^2 + 64800*a^3*x^3 - 356400*a^2*u*x^3 - 183600*a*u^2*x^3 - 
        37200*u^3*x^3 + 113400*a^2*x^4 - 21600*a*u*x^4 + 84690*u^2*x^4 - 
        5400*a*x^5 - 12996*u*x^5 + 3732*x^6 - 583200*a^4*u*w - 
        291600*a^3*u^2*w - 356400*a^2*u^3*w - 21600*a*u^4*w - 12996*u^5*w + 
        1749600*a^4*x*w - 1676520*a^3*u*x*w + 3173490*a^2*u^2*x*w - 
        1100370*a*u^3*x*w + 283965*u^4*x*w - 73080*a^3*x^2*w - 
        630540*a^2*u*x^2*w - 177210*a*u^2*x^2*w - 58425*u^3*x^2*w + 
        755010*a^2*x^3*w - 415470*a*u*x^3*w + 235710*u^2*x^3*w - 
        83190*a*x^4*w - 13755*u*x^4*w + 31697*x^5*w + 291600*a^4*w^2 - 
        291600*a^3*u*w^2 + 1069200*a^2*u^2*w^2 - 183600*a*u^3*w^2 + 
        84690*u^4*w^2 - 73080*a^3*x*w^2 - 630540*a^2*u*x*w^2 - 
        177210*a*u^2*x*w^2 - 58425*u^3*x*w^2 + 621540*a^2*x^2*w^2 - 
        620820*a*u*x^2*w^2 + 249990*u^2*x^2*w^2 + 86430*a*x^3*w^2 - 
        40335*u*x^3*w^2 + 27060*x^4*w^2 + 64800*a^3*w^3 - 356400*a^2*u*w^3 - 
        183600*a*u^2*w^3 - 37200*u^3*w^3 + 755010*a^2*x*w^3 - 
        415470*a*u*x*w^3 + 235710*u^2*x*w^3 + 86430*a*x^2*w^3 - 
        40335*u*x^2*w^3 + 30830*x^3*w^3 + 113400*a^2*w^4 - 21600*a*u*w^4 + 
        84690*u^2*w^4 - 83190*a*x*w^4 - 13755*u*x*w^4 + 27060*x^2*w^4 - 
        5400*a*w^5 - 12996*u*w^5 + 31697*x*w^5 + 3732*w^6 - 583200*a^4*u*v - 
        291600*a^3*u^2*v - 356400*a^2*u^3*v - 21600*a*u^4*v - 12996*u^5*v - 
        583200*a^4*x*v + 2065320*a^3*u*x*v - 646290*a^2*u^2*x*v + 
        949170*a*u^3*x*v - 100005*u^4*x*v - 412920*a^3*x^2*v - 
        730260*a^2*u*x^2*v - 503190*a*u^2*x^2*v - 82335*u^3*x^2*v - 
        333810*a^2*x^3*v + 1020270*a*u*x^3*v - 80550*u^2*x^3*v - 
        51810*a*x^4*v - 112245*u*x^4*v - 9701*x^5*v - 583200*a^4*w*v + 
        4665600*a^3*u*w*v - 2008800*a^2*u^2*w*v + 1630800*a*u^3*w*v - 
        239400*u^4*w*v - 1555200*a^3*x*w*v - 648000*a^2*u*x*w*v - 
        972000*a*u^2*x*w*v - 40320*u^3*x*w*v - 1002600*a^2*x^2*w*v + 
        2552220*a*u*x^2*w*v - 403080*u^2*x^2*w*v - 263340*a*x^3*w*v - 
        139650*u*x^3*w*v - 51690*x^4*w*v - 291600*a^3*w^2*v - 
        2008800*a^2*u*w^2*v - 129600*a*u^2*w^2*v - 135360*u^3*w^2*v - 
        1141110*a^2*x*w^2*v + 1786950*a*u*x*w^2*v - 283920*u^2*x*w^2*v - 
        321210*a*x^2*w^2*v - 11805*u*x^2*w^2*v - 105420*x^3*w^2*v - 
        356400*a^2*w^3*v + 1630800*a*u*w^3*v - 135360*u^2*w^3*v - 
        178920*a*x*w^3*v - 58650*u*x*w^3*v - 92910*x^2*w^3*v - 
        21600*a*w^4*v - 239400*u*w^4*v - 67195*x*w^4*v - 12996*w^5*v + 
        291600*a^4*v^2 - 291600*a^3*u*v^2 + 1069200*a^2*u^2*v^2 - 
        183600*a*u^3*v^2 + 84690*u^4*v^2 - 412920*a^3*x*v^2 - 
        730260*a^2*u*x*v^2 - 503190*a*u^2*x*v^2 - 82335*u^3*x*v^2 + 
        1288260*a^2*x^2*v^2 - 473400*a*u*x^2*v^2 + 450090*u^2*x^2*v^2 - 
        244290*a*x^3*v^2 - 96135*u*x^3*v^2 + 105900*x^4*v^2 - 
        291600*a^3*w*v^2 - 2008800*a^2*u*w*v^2 - 129600*a*u^2*w*v^2 - 
        135360*u^3*w*v^2 + 3603510*a^2*x*w*v^2 - 1171350*a*u*x*w*v^2 + 
        836880*u^2*x*w*v^2 - 244530*a*x^2*w*v^2 - 340245*u*x^2*w*v^2 + 
        273000*x^3*w*v^2 + 1069200*a^2*w^2*v^2 - 129600*a*u*w^2*v^2 + 
        298080*u^2*w^2*v^2 - 226800*a*x*w^2*v^2 - 207360*u*x*w^2*v^2 + 
        246030*x^2*w^2*v^2 - 183600*a*w^3*v^2 - 135360*u*w^3*v^2 + 
        252980*x*w^3*v^2 + 84690*w^4*v^2 + 64800*a^3*v^3 - 356400*a^2*u*v^3 - 
        183600*a*u^2*v^3 - 37200*u^3*v^3 - 333810*a^2*x*v^3 + 
        1020270*a*u*x*v^3 - 80550*u^2*x*v^3 - 244290*a*x^2*v^3 - 
        96135*u*x^2*v^3 - 38330*x^3*v^3 - 356400*a^2*w*v^3 + 
        1630800*a*u*w*v^3 - 135360*u^2*w*v^3 - 1203480*a*x*w*v^3 - 
        32790*u*x*w*v^3 - 88170*x^2*w*v^3 - 183600*a*w^2*v^3 - 
        135360*u*w^2*v^3 - 83780*x*w^2*v^3 - 37200*w^3*v^3 + 113400*a^2*v^4 - 
        21600*a*u*v^4 + 84690*u^2*v^4 - 51810*a*x*v^4 - 112245*u*x*v^4 + 
        105900*x^2*v^4 - 21600*a*w*v^4 - 239400*u*w*v^4 + 322435*x*w*v^4 + 
        84690*w^2*v^4 - 5400*a*v^5 - 12996*u*v^5 - 9701*x*v^5 - 12996*w*v^5 + 
        3732*v^6 + 1749600*a^4*u*y - 194400*a^3*u^2*y + 777600*a^2*u^3*y - 
        113400*a*u^4*y + 34992*u^5*y - 583200*a^4*x*y - 1555200*a^3*u*x*y - 
        712800*a^2*u^2*x*y - 313200*a*u^3*x*y - 27360*u^4*x*y - 
        291600*a^3*x^2*y + 3175200*a^2*u*x^2*y - 226800*a*u^2*x^2*y + 
        232560*u^3*x^2*y - 356400*a^2*x^3*y - 1069200*a*u*x^3*y - 
        63360*u^2*x^3*y - 21600*a*x^4*y + 282600*u*x^4*y - 12996*x^5*y - 
        583200*a^4*w*y - 1555200*a^3*u*w*y - 712800*a^2*u^2*w*y - 
        313200*a*u^3*w*y - 27360*u^4*w*y - 1919160*a^3*x*w*y + 
        2500740*a^2*u*x*w*y - 393030*a*u^2*x*w*y + 278850*u^3*x*w*y - 
        514620*a^2*x^2*w*y - 235620*a*u*x^2*w*y - 167625*u^2*x^2*w*y - 
        492390*a*x^3*w*y + 278040*u*x^3*w*y + 3225*x^4*w*y - 
        291600*a^3*w^2*y + 3175200*a^2*u*w^2*y - 226800*a*u^2*w^2*y + 
        232560*u^3*w^2*y - 514620*a^2*x*w^2*y - 235620*a*u*x*w^2*y - 
        167625*u^2*x*w^2*y - 498420*a*x^2*w^2*y + 386460*u*x^2*w^2*y - 
        48495*x^3*w^2*y - 356400*a^2*w^3*y - 1069200*a*u*w^3*y - 
        63360*u^2*w^3*y - 492390*a*x*w^3*y + 278040*u*x*w^3*y - 
        48495*x^2*w^3*y - 21600*a*w^4*y + 282600*u*w^4*y + 3225*x*w^4*y - 
        12996*w^5*y - 583200*a^4*v*y - 1555200*a^3*u*v*y - 
        712800*a^2*u^2*v*y - 313200*a*u^3*v*y - 27360*u^4*v*y + 
        5029560*a^3*x*v*y - 686340*a^2*u*x*v*y + 2401830*a*u^2*x*v*y - 
        139170*u^3*x*v*y - 2206980*a^2*x^2*v*y - 1027980*a*u*x^2*v*y - 
        342135*u^2*x^2*v*y + 1809990*a*x^3*v*y - 45480*u*x^3*v*y - 
        269985*x^4*v*y + 1944000*a^3*w*v*y - 648000*a^2*u*w*v*y + 
        1587600*a*u^2*w*v*y - 51120*u^3*w*v*y - 648000*a^2*x*w*v*y - 
        1296000*a*u*x*w*v*y - 280800*u^2*x*w*v*y + 1715940*a*x^2*w*v*y - 
        348660*u*x^2*w*v*y - 50490*x^3*w*v*y - 648000*a^2*w^2*v*y - 
        972000*a*u*w^2*v*y - 207360*u^2*w^2*v*y + 2469510*a*x*w^2*v*y - 
        330480*u*x*w^2*v*y - 22905*x^2*w^2*v*y + 918000*a*w^3*v*y - 
        40320*u*w^3*v*y - 138870*x*w^3*v*y - 98640*w^4*v*y - 
        291600*a^3*v^2*y + 3175200*a^2*u*v^2*y - 226800*a*u^2*v^2*y + 
        232560*u^3*v^2*y - 2206980*a^2*x*v^2*y - 1027980*a*u*x*v^2*y - 
        342135*u^2*x*v^2*y - 148320*a*x^2*v^2*y + 830520*u*x^2*v^2*y - 
        153015*x^3*v^2*y - 648000*a^2*w*v^2*y - 972000*a*u*w*v^2*y - 
        207360*u^2*w*v^2*y - 1141110*a*x*w*v^2*y + 965520*u*x*w*v^2*y - 
        205425*x^2*w*v^2*y - 453600*a*w^2*v^2*y + 760320*u*w^2*v^2*y - 
        324000*x*w^2*v^2*y - 77400*w^3*v^2*y - 356400*a^2*v^3*y - 
        1069200*a*u*v^3*y - 63360*u^2*v^3*y + 1809990*a*x*v^3*y - 
        45480*u*x*v^3*y - 153015*x^2*v^3*y + 918000*a*w*v^3*y - 
        40320*u*w*v^3*y - 34650*x*w*v^3*y - 77400*w^2*v^3*y - 21600*a*v^4*y + 
        282600*u*v^4*y - 269985*x*v^4*y - 98640*w*v^4*y - 12996*v^5*y + 
        291600*a^4*y^2 - 194400*a^3*u*y^2 + 550800*a^2*u^2*y^2 + 
        75600*a*u^3*y^2 + 23940*u^4*y^2 - 291600*a^3*x*y^2 - 
        712800*a^2*u*x*y^2 - 388800*a*u^2*x*y^2 - 65520*u^3*x*y^2 + 
        1069200*a^2*x^2*y^2 - 226800*a*u*x^2*y^2 + 218160*u^2*x^2*y^2 - 
        183600*a*x^3*y^2 - 63360*u*x^3*y^2 + 84690*x^4*y^2 - 
        291600*a^3*w*y^2 - 712800*a^2*u*w*y^2 - 388800*a*u^2*w*y^2 - 
        65520*u^3*w*y^2 + 3305610*a^2*x*w*y^2 - 340470*a*u*x*w*y^2 + 
        394290*u^2*x*w*y^2 - 223290*a*x^2*w*y^2 - 178515*u*x^2*w*y^2 + 
        243900*x^3*w*y^2 + 1069200*a^2*w^2*y^2 - 226800*a*u*w^2*y^2 + 
        218160*u^2*w^2*y^2 - 223290*a*x*w^2*y^2 - 178515*u*x*w^2*y^2 + 
        224370*x^2*w^2*y^2 - 183600*a*w^3*y^2 - 63360*u*w^3*y^2 + 
        243900*x*w^3*y^2 + 84690*w^4*y^2 - 291600*a^3*v*y^2 - 
        712800*a^2*u*v*y^2 - 388800*a*u^2*v*y^2 - 65520*u^3*v*y^2 - 
        2139210*a^2*x*v*y^2 + 1636470*a*u*x*v*y^2 - 27090*u^2*x*v*y^2 - 
        133110*a*x^2*v*y^2 - 214605*u*x^2*v*y^2 - 146700*x^3*v*y^2 - 
        648000*a^2*w*v*y^2 + 2300400*a*u*w*v*y^2 - 21600*u^2*w*v*y^2 - 
        972000*a*x*w*v*y^2 - 280800*u*x*w*v*y^2 - 238860*x^2*w*v*y^2 - 
        453600*a*w^2*v*y^2 - 324000*u*w^2*v*y^2 - 373590*x*w^2*v*y^2 - 
        77400*w^3*v*y^2 + 1069200*a^2*v^2*y^2 - 226800*a*u*v^2*y^2 + 
        218160*u^2*v^2*y^2 - 133110*a*x*v^2*y^2 - 214605*u*x*v^2*y^2 + 
        323370*x^2*v^2*y^2 - 453600*a*w*v^2*y^2 - 324000*u*w*v^2*y^2 + 
        809910*x*w*v^2*y^2 + 402840*w^2*v^2*y^2 - 183600*a*v^3*y^2 - 
        63360*u*v^3*y^2 - 146700*x*v^3*y^2 - 77400*w*v^3*y^2 + 
        84690*v^4*y^2 + 64800*a^3*y^3 + 777600*a^2*u*y^3 + 75600*a*u^2*y^3 + 
        30240*u^3*y^3 - 356400*a^2*x*y^3 - 313200*a*u*x*y^3 - 
        65520*u^2*x*y^3 - 183600*a*x^2*y^3 + 232560*u*x^2*y^3 - 
        37200*x^3*y^3 - 356400*a^2*w*y^3 - 313200*a*u*w*y^3 - 
        65520*u^2*w*y^3 - 1144530*a*x*w*y^3 + 275850*u*x*w*y^3 - 
        55395*x^2*w*y^3 - 183600*a*w^2*y^3 + 232560*u*w^2*y^3 - 
        55395*x*w^2*y^3 - 37200*w^3*y^3 - 356400*a^2*v*y^3 - 
        313200*a*u*v*y^3 - 65520*u^2*v*y^3 + 1706130*a*x*v*y^3 - 
        54090*u*x*v*y^3 - 143325*x^2*v*y^3 + 918000*a*w*v*y^3 - 
        133200*u*w*v*y^3 - 40320*x*w*v*y^3 - 77400*w^2*v*y^3 - 
        183600*a*v^2*y^3 + 232560*u*v^2*y^3 - 143325*x*v^2*y^3 - 
        77400*w*v^2*y^3 - 37200*v^3*y^3 + 113400*a^2*y^4 - 113400*a*u*y^4 + 
        23940*u^2*y^4 - 21600*a*x*y^4 - 27360*u*x*y^4 + 84690*x^2*y^4 - 
        21600*a*w*y^4 - 27360*u*w*y^4 + 292725*x*w*y^4 + 84690*w^2*y^4 - 
        21600*a*v*y^4 - 27360*u*v*y^4 - 249525*x*v*y^4 - 98640*w*v*y^4 + 
        84690*v^2*y^4 - 5400*a*y^5 + 34992*u*y^5 - 12996*x*y^5 - 
        12996*w*y^5 - 12996*v*y^5 + 3732*y^6 - 583200*a^4*u*z - 
        291600*a^3*u^2*z - 356400*a^2*u^3*z - 21600*a*u^4*z - 12996*u^5*z - 
        583200*a^4*x*z + 4665600*a^3*u*x*z - 2008800*a^2*u^2*x*z + 
        1630800*a*u^3*x*z - 239400*u^4*x*z - 291600*a^3*x^2*z - 
        2008800*a^2*u*x^2*z - 129600*a*u^2*x^2*z - 135360*u^3*x^2*z - 
        356400*a^2*x^3*z + 1630800*a*u*x^3*z - 135360*u^2*x^3*z - 
        21600*a*x^4*z - 239400*u*x^4*z - 12996*x^5*z - 583200*a^4*w*z + 
        2065320*a^3*u*w*z - 646290*a^2*u^2*w*z + 949170*a*u^3*w*z - 
        100005*u^4*w*z - 1555200*a^3*x*w*z - 648000*a^2*u*x*w*z - 
        972000*a*u^2*x*w*z - 40320*u^3*x*w*z - 1141110*a^2*x^2*w*z + 
        1786950*a*u*x^2*w*z - 283920*u^2*x^2*w*z - 178920*a*x^3*w*z - 
        58650*u*x^3*w*z - 67195*x^4*w*z - 412920*a^3*w^2*z - 
        730260*a^2*u*w^2*z - 503190*a*u^2*w^2*z - 82335*u^3*w^2*z - 
        1002600*a^2*x*w^2*z + 2552220*a*u*x*w^2*z - 403080*u^2*x*w^2*z - 
        321210*a*x^2*w^2*z - 11805*u*x^2*w^2*z - 92910*x^3*w^2*z - 
        333810*a^2*w^3*z + 1020270*a*u*w^3*z - 80550*u^2*w^3*z - 
        263340*a*x*w^3*z - 139650*u*x*w^3*z - 105420*x^2*w^3*z - 
        51810*a*w^4*z - 112245*u*w^4*z - 51690*x*w^4*z - 9701*w^5*z + 
        1749600*a^4*v*z - 1676520*a^3*u*v*z + 3173490*a^2*u^2*v*z - 
        1100370*a*u^3*v*z + 283965*u^4*v*z - 1555200*a^3*x*v*z - 
        648000*a^2*u*x*v*z - 972000*a*u^2*x*v*z - 40320*u^3*x*v*z + 
        3603510*a^2*x^2*v*z - 1171350*a*u*x^2*v*z + 836880*u^2*x^2*v*z - 
        1203480*a*x^3*v*z - 32790*u*x^3*v*z + 322435*x^4*v*z - 
        1555200*a^3*w*v*z - 648000*a^2*u*w*v*z - 972000*a*u^2*w*v*z - 
        40320*u^3*w*v*z + 3042000*a^2*x*w*v*z - 1799640*a*u*x*w*v*z + 
        1074000*u^2*x*w*v*z - 341460*a*x^2*w*v*z - 274350*u*x^2*w*v*z + 
        325080*x^3*w*v*z + 3603510*a^2*w^2*v*z - 1171350*a*u*w^2*v*z + 
        836880*u^2*w^2*v*z - 341460*a*x*w^2*v*z - 274350*u*x*w^2*v*z + 
        458850*x^2*w^2*v*z - 1203480*a*w^3*v*z - 32790*u*w^3*v*z + 
        325080*x*w^3*v*z + 322435*w^4*v*z - 73080*a^3*v^2*z - 
        630540*a^2*u*v^2*z - 177210*a*u^2*v^2*z - 58425*u^3*v^2*z - 
        1002600*a^2*x*v^2*z + 2552220*a*u*x*v^2*z - 403080*u^2*x*v^2*z - 
        244530*a*x^2*v^2*z - 340245*u*x^2*v^2*z - 88170*x^3*v^2*z - 
        1141110*a^2*w*v^2*z + 1786950*a*u*w*v^2*z - 283920*u^2*w*v^2*z - 
        341460*a*x*w*v^2*z - 274350*u*x*w*v^2*z - 256350*x^2*w*v^2*z - 
        226800*a*w^2*v^2*z - 207360*u*w^2*v^2*z - 241500*x*w^2*v^2*z - 
        83780*w^3*v^2*z + 755010*a^2*v^3*z - 415470*a*u*v^3*z + 
        235710*u^2*v^3*z - 263340*a*x*v^3*z - 139650*u*x*v^3*z + 
        273000*x^2*v^3*z - 178920*a*w*v^3*z - 58650*u*w*v^3*z + 
        325080*x*w*v^3*z + 252980*w^2*v^3*z - 83190*a*v^4*z - 13755*u*v^4*z - 
        51690*x*v^4*z - 67195*w*v^4*z + 31697*v^5*z - 583200*a^4*y*z - 
        1555200*a^3*u*y*z - 712800*a^2*u^2*y*z - 313200*a*u^3*y*z - 
        27360*u^4*y*z + 1944000*a^3*x*y*z - 648000*a^2*u*x*y*z + 
        1587600*a*u^2*x*y*z - 51120*u^3*x*y*z - 648000*a^2*x^2*y*z - 
        972000*a*u*x^2*y*z - 207360*u^2*x^2*y*z + 918000*a*x^3*y*z - 
        40320*u*x^3*y*z - 98640*x^4*y*z + 5029560*a^3*w*y*z - 
        686340*a^2*u*w*y*z + 2401830*a*u^2*w*y*z - 139170*u^3*w*y*z - 
        648000*a^2*x*w*y*z - 1296000*a*u*x*w*y*z - 280800*u^2*x*w*y*z + 
        2469510*a*x^2*w*y*z - 330480*u*x^2*w*y*z - 138870*x^3*w*y*z - 
        2206980*a^2*w^2*y*z - 1027980*a*u*w^2*y*z - 342135*u^2*w^2*y*z + 
        1715940*a*x*w^2*y*z - 348660*u*x*w^2*y*z - 22905*x^2*w^2*y*z + 
        1809990*a*w^3*y*z - 45480*u*w^3*y*z - 50490*x*w^3*y*z - 
        269985*w^4*y*z - 1919160*a^3*v*y*z + 2500740*a^2*u*v*y*z - 
        393030*a*u^2*v*y*z + 278850*u^3*v*y*z - 648000*a^2*x*v*y*z - 
        1296000*a*u*x*v*y*z - 280800*u^2*x*v*y*z - 1141110*a*x^2*v*y*z + 
        965520*u*x^2*v*y*z - 34650*x^3*v*y*z - 648000*a^2*w*v*y*z - 
        1296000*a*u*w*v*y*z - 280800*u^2*w*v*y*z - 1552680*a*x*w*v*y*z + 
        1846440*u*x*w*v*y*z - 281430*x^2*w*v*y*z - 1141110*a*w^2*v*y*z + 
        965520*u*w^2*v*y*z - 281430*x*w^2*v*y*z - 34650*w^3*v*y*z - 
        514620*a^2*v^2*y*z - 235620*a*u*v^2*y*z - 167625*u^2*v^2*y*z + 
        1715940*a*x*v^2*y*z - 348660*u*x*v^2*y*z - 205425*x^2*v^2*y*z + 
        2469510*a*w*v^2*y*z - 330480*u*w*v^2*y*z - 281430*x*w*v^2*y*z - 
        324000*w^2*v^2*y*z - 492390*a*v^3*y*z + 278040*u*v^3*y*z - 
        50490*x*v^3*y*z - 138870*w*v^3*y*z + 3225*v^4*y*z - 
        291600*a^3*y^2*z - 712800*a^2*u*y^2*z - 388800*a*u^2*y^2*z - 
        65520*u^3*y^2*z - 648000*a^2*x*y^2*z + 2300400*a*u*x*y^2*z - 
        21600*u^2*x*y^2*z - 453600*a*x^2*y^2*z - 324000*u*x^2*y^2*z - 
        77400*x^3*y^2*z - 2139210*a^2*w*y^2*z + 1636470*a*u*w*y^2*z - 
        27090*u^2*w*y^2*z - 972000*a*x*w*y^2*z - 280800*u*x*w*y^2*z - 
        373590*x^2*w*y^2*z - 133110*a*w^2*y^2*z - 214605*u*w^2*y^2*z - 
        238860*x*w^2*y^2*z - 146700*w^3*y^2*z + 3305610*a^2*v*y^2*z - 
        340470*a*u*v*y^2*z + 394290*u^2*v*y^2*z - 972000*a*x*v*y^2*z - 
        280800*u*x*v*y^2*z + 809910*x^2*v*y^2*z - 972000*a*w*v*y^2*z - 
        280800*u*w*v*y^2*z + 978840*x*w*v*y^2*z + 809910*w^2*v*y^2*z - 
        223290*a*v^2*y^2*z - 178515*u*v^2*y^2*z - 238860*x*v^2*y^2*z - 
        373590*w*v^2*y^2*z + 243900*v^3*y^2*z - 356400*a^2*y^3*z - 
        313200*a*u*y^3*z - 65520*u^2*y^3*z + 918000*a*x*y^3*z - 
        133200*u*x*y^3*z - 77400*x^2*y^3*z + 1706130*a*w*y^3*z - 
        54090*u*w*y^3*z - 40320*x*w*y^3*z - 143325*w^2*y^3*z - 
        1144530*a*v*y^3*z + 275850*u*v*y^3*z - 40320*x*v*y^3*z - 
        40320*w*v*y^3*z - 55395*v^2*y^3*z - 21600*a*y^4*z - 27360*u*y^4*z - 
        98640*x*y^4*z - 249525*w*y^4*z + 292725*v*y^4*z - 12996*y^5*z + 
        291600*a^4*z^2 - 291600*a^3*u*z^2 + 1069200*a^2*u^2*z^2 - 
        183600*a*u^3*z^2 + 84690*u^4*z^2 - 291600*a^3*x*z^2 - 
        2008800*a^2*u*x*z^2 - 129600*a*u^2*x*z^2 - 135360*u^3*x*z^2 + 
        1069200*a^2*x^2*z^2 - 129600*a*u*x^2*z^2 + 298080*u^2*x^2*z^2 - 
        183600*a*x^3*z^2 - 135360*u*x^3*z^2 + 84690*x^4*z^2 - 
        412920*a^3*w*z^2 - 730260*a^2*u*w*z^2 - 503190*a*u^2*w*z^2 - 
        82335*u^3*w*z^2 + 3603510*a^2*x*w*z^2 - 1171350*a*u*x*w*z^2 + 
        836880*u^2*x*w*z^2 - 226800*a*x^2*w*z^2 - 207360*u*x^2*w*z^2 + 
        252980*x^3*w*z^2 + 1288260*a^2*w^2*z^2 - 473400*a*u*w^2*z^2 + 
        450090*u^2*w^2*z^2 - 244530*a*x*w^2*z^2 - 340245*u*x*w^2*z^2 + 
        246030*x^2*w^2*z^2 - 244290*a*w^3*z^2 - 96135*u*w^3*z^2 + 
        273000*x*w^3*z^2 + 105900*w^4*z^2 - 73080*a^3*v*z^2 - 
        630540*a^2*u*v*z^2 - 177210*a*u^2*v*z^2 - 58425*u^3*v*z^2 - 
        1141110*a^2*x*v*z^2 + 1786950*a*u*x*v*z^2 - 283920*u^2*x*v*z^2 - 
        226800*a*x^2*v*z^2 - 207360*u*x^2*v*z^2 - 83780*x^3*v*z^2 - 
        1002600*a^2*w*v*z^2 + 2552220*a*u*w*v*z^2 - 403080*u^2*w*v*z^2 - 
        341460*a*x*w*v*z^2 - 274350*u*x*w*v*z^2 - 241500*x^2*w*v*z^2 - 
        244530*a*w^2*v*z^2 - 340245*u*w^2*v*z^2 - 256350*x*w^2*v*z^2 - 
        88170*w^3*v*z^2 + 621540*a^2*v^2*z^2 - 620820*a*u*v^2*z^2 + 
        249990*u^2*v^2*z^2 - 321210*a*x*v^2*z^2 - 11805*u*x*v^2*z^2 + 
        246030*x^2*v^2*z^2 - 321210*a*w*v^2*z^2 - 11805*u*w*v^2*z^2 + 
        458850*x*w*v^2*z^2 + 246030*w^2*v^2*z^2 + 86430*a*v^3*z^2 - 
        40335*u*v^3*z^2 - 105420*x*v^3*z^2 - 92910*w*v^3*z^2 + 
        27060*v^4*z^2 - 291600*a^3*y*z^2 + 3175200*a^2*u*y*z^2 - 
        226800*a*u^2*y*z^2 + 232560*u^3*y*z^2 - 648000*a^2*x*y*z^2 - 
        972000*a*u*x*y*z^2 - 207360*u^2*x*y*z^2 - 453600*a*x^2*y*z^2 + 
        760320*u*x^2*y*z^2 - 77400*x^3*y*z^2 - 2206980*a^2*w*y*z^2 - 
        1027980*a*u*w*y*z^2 - 342135*u^2*w*y*z^2 - 1141110*a*x*w*y*z^2 + 
        965520*u*x*w*y*z^2 - 324000*x^2*w*y*z^2 - 148320*a*w^2*y*z^2 + 
        830520*u*w^2*y*z^2 - 205425*x*w^2*y*z^2 - 153015*w^3*y*z^2 - 
        514620*a^2*v*y*z^2 - 235620*a*u*v*y*z^2 - 167625*u^2*v*y*z^2 + 
        2469510*a*x*v*y*z^2 - 330480*u*x*v*y*z^2 - 324000*x^2*v*y*z^2 + 
        1715940*a*w*v*y*z^2 - 348660*u*w*v*y*z^2 - 281430*x*w*v*y*z^2 - 
        205425*w^2*v*y*z^2 - 498420*a*v^2*y*z^2 + 386460*u*v^2*y*z^2 - 
        22905*x*v^2*y*z^2 - 22905*w*v^2*y*z^2 - 48495*v^3*y*z^2 + 
        1069200*a^2*y^2*z^2 - 226800*a*u*y^2*z^2 + 218160*u^2*y^2*z^2 - 
        453600*a*x*y^2*z^2 - 324000*u*x*y^2*z^2 + 402840*x^2*y^2*z^2 - 
        133110*a*w*y^2*z^2 - 214605*u*w*y^2*z^2 + 809910*x*w*y^2*z^2 + 
        323370*w^2*y^2*z^2 - 223290*a*v*y^2*z^2 - 178515*u*v*y^2*z^2 - 
        373590*x*v*y^2*z^2 - 238860*w*v*y^2*z^2 + 224370*v^2*y^2*z^2 - 
        183600*a*y^3*z^2 + 232560*u*y^3*z^2 - 77400*x*y^3*z^2 - 
        143325*w*y^3*z^2 - 55395*v*y^3*z^2 + 84690*y^4*z^2 + 64800*a^3*z^3 - 
        356400*a^2*u*z^3 - 183600*a*u^2*z^3 - 37200*u^3*z^3 - 
        356400*a^2*x*z^3 + 1630800*a*u*x*z^3 - 135360*u^2*x*z^3 - 
        183600*a*x^2*z^3 - 135360*u*x^2*z^3 - 37200*x^3*z^3 - 
        333810*a^2*w*z^3 + 1020270*a*u*w*z^3 - 80550*u^2*w*z^3 - 
        1203480*a*x*w*z^3 - 32790*u*x*w*z^3 - 83780*x^2*w*z^3 - 
        244290*a*w^2*z^3 - 96135*u*w^2*z^3 - 88170*x*w^2*z^3 - 
        38330*w^3*z^3 + 755010*a^2*v*z^3 - 415470*a*u*v*z^3 + 
        235710*u^2*v*z^3 - 178920*a*x*v*z^3 - 58650*u*x*v*z^3 + 
        252980*x^2*v*z^3 - 263340*a*w*v*z^3 - 139650*u*w*v*z^3 + 
        325080*x*w*v*z^3 + 273000*w^2*v*z^3 + 86430*a*v^2*z^3 - 
        40335*u*v^2*z^3 - 92910*x*v^2*z^3 - 105420*w*v^2*z^3 + 
        30830*v^3*z^3 - 356400*a^2*y*z^3 - 1069200*a*u*y*z^3 - 
        63360*u^2*y*z^3 + 918000*a*x*y*z^3 - 40320*u*x*y*z^3 - 
        77400*x^2*y*z^3 + 1809990*a*w*y*z^3 - 45480*u*w*y*z^3 - 
        34650*x*w*y*z^3 - 153015*w^2*y*z^3 - 492390*a*v*y*z^3 + 
        278040*u*v*y*z^3 - 138870*x*v*y*z^3 - 50490*w*v*y*z^3 - 
        48495*v^2*y*z^3 - 183600*a*y^2*z^3 - 63360*u*y^2*z^3 - 
        77400*x*y^2*z^3 - 146700*w*y^2*z^3 + 243900*v*y^2*z^3 - 
        37200*y^3*z^3 + 113400*a^2*z^4 - 21600*a*u*z^4 + 84690*u^2*z^4 - 
        21600*a*x*z^4 - 239400*u*x*z^4 + 84690*x^2*z^4 - 51810*a*w*z^4 - 
        112245*u*w*z^4 + 322435*x*w*z^4 + 105900*w^2*z^4 - 83190*a*v*z^4 - 
        13755*u*v*z^4 - 67195*x*v*z^4 - 51690*w*v*z^4 + 27060*v^2*z^4 - 
        21600*a*y*z^4 + 282600*u*y*z^4 - 98640*x*y*z^4 - 269985*w*y*z^4 + 
        3225*v*y*z^4 + 84690*y^2*z^4 - 5400*a*z^5 - 12996*u*z^5 - 
        12996*x*z^5 - 9701*w*z^5 + 31697*v*z^5 - 12996*y*z^5 + 3732*z^6)*
       Ls[2])/(19440*Sqrt[3]*a^6) - 
     ((w - v)*(x - z)*(4320*a^3*u - 540*a^2*u^2 + 36*a*u^3 - 93*u^4 - 
        4320*a^3*x - 2160*a^2*u*x + 108*a*u^2*x + 150*u^3*x + 540*a^2*x^2 + 
        3060*a*u*x^2 - 576*u^2*x^2 - 1044*a*x^3 - 330*u*x^3 + 97*x^4 - 
        4320*a^3*w - 2160*a^2*u*w + 108*a*u^2*w + 150*u^3*w - 3240*a^2*x*w + 
        7560*a*u*x*w - 1944*u^2*x*w - 252*a*x^2*w - 606*u*x^2*w - 180*x^3*w + 
        540*a^2*w^2 + 3060*a*u*w^2 - 576*u^2*w^2 - 252*a*x*w^2 - 
        606*u*x*w^2 - 74*x^2*w^2 - 1044*a*w^3 - 330*u*w^3 - 180*x*w^3 + 
        97*w^4 - 4320*a^3*v - 2160*a^2*u*v + 108*a*u^2*v + 150*u^3*v + 
        7560*a^2*x*v - 3024*a*u*x*v + 876*u^2*x*v - 1764*a*x^2*v - 
        90*u*x^2*v + 708*x^3*v + 16200*a^2*w*v - 6768*a*u*w*v + 
        1608*u^2*w*v - 1656*a*x*w*v - 156*u*x*w*v + 1264*x^2*w*v - 
        5364*a*w^2*v + 654*u*w^2*v + 612*x*w^2*v + 1496*w^3*v + 540*a^2*v^2 + 
        3060*a*u*v^2 - 576*u^2*v^2 - 1764*a*x*v^2 - 90*u*x*v^2 - 
        242*x^2*v^2 - 5364*a*w*v^2 + 654*u*w*v^2 - 612*x*w*v^2 + 
        486*w^2*v^2 - 1044*a*v^3 - 330*u*v^3 + 708*x*v^3 + 1496*w*v^3 + 
        97*v^4 + 12960*a^3*y - 3240*a^2*u*y + 540*a*u^2*y - 264*u^3*y - 
        6480*a^2*x*y + 216*a*u*x*y + 54*u^2*x*y + 6372*a*x^2*y - 
        876*u*x^2*y - 1038*x^3*y - 6480*a^2*w*y + 216*a*u*w*y + 54*u^2*w*y + 
        3240*a*x*w*y - 936*u*x*w*y - 330*x^2*w*y + 6372*a*w^2*y - 
        876*u*w^2*y - 330*x*w^2*y - 1038*w^3*y - 6480*a^2*v*y + 216*a*u*v*y + 
        54*u^2*v*y - 1728*a*x*v*y + 1944*u*x*v*y - 438*x^2*v*y - 
        864*a*w*v*y + 1248*u*w*v*y - 276*x*w*v*y - 750*w^2*v*y + 
        6372*a*v^2*y - 876*u*v^2*y - 438*x*v^2*y - 750*w*v^2*y - 1038*v^3*y - 
        4860*a^2*y^2 + 2268*a*u*y^2 + 18*u^2*y^2 - 324*a*x*y^2 - 
        414*u*x*y^2 - 432*x^2*y^2 - 324*a*w*y^2 - 414*u*w*y^2 - 216*x*w*y^2 - 
        432*w^2*y^2 - 324*a*v*y^2 - 414*u*v*y^2 + 1044*x*v*y^2 + 
        1584*w*v*y^2 - 432*v^2*y^2 + 2916*a*y^3 - 216*u*y^3 - 270*x*y^3 - 
        270*w*y^3 - 270*v*y^3 - 405*y^4 - 4320*a^3*z - 2160*a^2*u*z + 
        108*a*u^2*z + 150*u^3*z + 16200*a^2*x*z - 6768*a*u*x*z + 
        1608*u^2*x*z - 5364*a*x^2*z + 654*u*x^2*z + 1496*x^3*z + 
        7560*a^2*w*z - 3024*a*u*w*z + 876*u^2*w*z - 1656*a*x*w*z - 
        156*u*x*w*z + 612*x^2*w*z - 1764*a*w^2*z - 90*u*w^2*z + 
        1264*x*w^2*z + 708*w^3*z - 3240*a^2*v*z + 7560*a*u*v*z - 
        1944*u^2*v*z - 1656*a*x*v*z - 156*u*x*v*z - 612*x^2*v*z - 
        1656*a*w*v*z - 156*u*w*v*z - 440*x*w*v*z - 612*w^2*v*z - 
        252*a*v^2*z - 606*u*v^2*z + 1264*x*v^2*z + 612*w*v^2*z - 180*v^3*z - 
        6480*a^2*y*z + 216*a*u*y*z + 54*u^2*y*z - 864*a*x*y*z + 
        1248*u*x*y*z - 750*x^2*y*z - 1728*a*w*y*z + 1944*u*w*y*z - 
        276*x*w*y*z - 438*w^2*y*z + 3240*a*v*y*z - 936*u*v*y*z - 
        276*x*v*y*z - 276*w*v*y*z - 330*v^2*y*z - 324*a*y^2*z - 414*u*y^2*z + 
        1584*x*y^2*z + 1044*w*y^2*z - 216*v*y^2*z - 270*y^3*z + 540*a^2*z^2 + 
        3060*a*u*z^2 - 576*u^2*z^2 - 5364*a*x*z^2 + 654*u*x*z^2 + 
        486*x^2*z^2 - 1764*a*w*z^2 - 90*u*w*z^2 - 612*x*w*z^2 - 242*w^2*z^2 - 
        252*a*v*z^2 - 606*u*v*z^2 + 612*x*v*z^2 + 1264*w*v*z^2 - 74*v^2*z^2 + 
        6372*a*y*z^2 - 876*u*y*z^2 - 750*x*y*z^2 - 438*w*y*z^2 - 
        330*v*y*z^2 - 432*y^2*z^2 - 1044*a*z^3 - 330*u*z^3 + 1496*x*z^3 + 
        708*w*z^3 - 180*v*z^3 - 1038*y*z^3 + 97*z^4)*lnbar[a]*Ls[2])/
      (3888*Sqrt[3]*a^6) + ((8957952*a^6 - 8957952*a^5*u + 53498880*a^4*u^2 + 
        1658880*a^3*u^3 + 21548160*a^2*u^4 - 2143872*a*u^5 + 750942*u^6 - 
        8957952*a^5*x - 82114560*a^4*u*x - 46863360*a^3*u^2*x - 
        53464320*a^2*u^3*x - 3408480*a*u^4*x - 2008878*u^5*x + 
        53498880*a^4*x^2 - 46863360*a^3*u*x^2 + 162000000*a^2*u^2*x^2 - 
        27374400*a*u^3*x^2 + 12815073*u^4*x^2 + 1658880*a^3*x^3 - 
        53464320*a^2*u*x^3 - 27374400*a*u^2*x^3 - 5865348*u^3*x^3 + 
        21548160*a^2*x^4 - 3408480*a*u*x^4 + 12815073*u^2*x^4 - 
        2143872*a*x^5 - 2008878*u*x^5 + 750942*x^6 - 8957952*a^5*w - 
        82114560*a^4*u*w - 46863360*a^3*u^2*w - 53464320*a^2*u^3*w - 
        3408480*a*u^4*w - 2008878*u^5*w + 266250240*a^4*x*w - 
        262379520*a^3*u*x*w + 473022720*a^2*u^2*x*w - 168600384*a*u^3*x*w + 
        42765322*u^4*x*w - 3870720*a^3*x^2*w - 78969600*a^2*u*x^2*w - 
        19101312*a*u^2*x^2*w - 7952140*u^3*x^2*w + 115637760*a^2*x^3*w - 
        75612096*a*u*x^3*w + 34796436*u^2*x^3*w - 11437056*a*x^4*w + 
        109754*u*x^4*w + 4791556*x^5*w + 53498880*a^4*w^2 - 
        46863360*a^3*u*w^2 + 162000000*a^2*u^2*w^2 - 27374400*a*u^3*w^2 + 
        12815073*u^4*w^2 - 3870720*a^3*x*w^2 - 78969600*a^2*u*x*w^2 - 
        19101312*a*u^2*x*w^2 - 7952140*u^3*x*w^2 + 98323200*a^2*x^2*w^2 - 
        117701568*a*u*x^2*w^2 + 36749254*u^2*x^2*w^2 + 15276672*a*x^3*w^2 - 
        2327948*u*x^3*w^2 + 4228098*x^4*w^2 + 1658880*a^3*w^3 - 
        53464320*a^2*u*w^3 - 27374400*a*u^2*w^3 - 5865348*u^3*w^3 + 
        115637760*a^2*x*w^3 - 75612096*a*u*x*w^3 + 34796436*u^2*x*w^3 + 
        15276672*a*x^2*w^3 - 2327948*u*x^2*w^3 + 4821816*x^3*w^3 + 
        21548160*a^2*w^4 - 3408480*a*u*w^4 + 12815073*u^2*w^4 - 
        11437056*a*x*w^4 + 109754*u*x*w^4 + 4228098*x^2*w^4 - 2143872*a*w^5 - 
        2008878*u*w^5 + 4791556*x*w^5 + 750942*w^6 - 8957952*a^5*v - 
        82114560*a^4*u*v - 46863360*a^3*u^2*v - 53464320*a^2*u^3*v - 
        3408480*a*u^4*v - 2008878*u^5*v - 82114560*a^4*x*v + 
        316293120*a^3*u*x*v - 85155840*a^2*u^2*x*v + 145499904*a*u^3*x*v - 
        14587840*u^4*x*v - 74511360*a^3*x^2*v - 127872000*a^2*u*x^2*v - 
        85589568*a*u^2*x^2*v - 13629056*u^3*x^2*v - 46414080*a^2*x^3*v + 
        165828096*a*u*x^3*v - 10368192*u^2*x^3*v - 10714464*a*x^4*v - 
        19123328*u*x^4*v - 1126702*x^5*v - 82114560*a^4*w*v + 
        696729600*a^3*u*w*v - 300119040*a^2*u^2*w*v + 246977280*a*u^3*w*v - 
        36103872*u^4*w*v - 234731520*a^3*x*w*v - 96491520*a^2*u*x*w*v - 
        150595200*a*u^2*x*w*v - 6028224*u^3*x*w*v - 179884800*a^2*x^2*w*v + 
        405884160*a*u*x^2*w*v - 64669376*u^2*x^2*w*v - 34096320*a*x^3*w*v - 
        22169216*u*x^3*w*v - 10427398*x^4*w*v - 46863360*a^3*w^2*v - 
        300119040*a^2*u*w^2*v - 20450880*a*u^2*w^2*v - 20831616*u^3*w^2*v - 
        214583040*a^2*x*w^2*v + 270936576*a*u*x*w^2*v - 
        46372224*u^2*x*w^2*v - 38096064*a*x^2*w^2*v + 367424*u*x^2*w^2*v - 
        21040460*x^3*w^2*v - 53464320*a^2*w^3*v + 246977280*a*u*w^3*v - 
        20831616*u^2*w^3*v - 12996288*a*x*w^3*v - 6594944*u*x*w^3*v - 
        18916556*x^2*w^3*v - 3408480*a*w^4*v - 36103872*u*w^4*v - 
        14530950*x*w^4*v - 2008878*w^5*v + 53498880*a^4*v^2 - 
        46863360*a^3*u*v^2 + 162000000*a^2*u^2*v^2 - 27374400*a*u^3*v^2 + 
        12815073*u^4*v^2 - 74511360*a^3*x*v^2 - 127872000*a^2*u*x*v^2 - 
        85589568*a*u^2*x*v^2 - 13629056*u^3*x*v^2 + 217572480*a^2*x^2*v^2 - 
        61227072*a*u*x^2*v^2 + 72719296*u^2*x^2*v^2 - 45191232*a*x^3*v^2 - 
        18256064*u*x^3*v^2 + 18452449*x^4*v^2 - 46863360*a^3*w*v^2 - 
        300119040*a^2*u*w*v^2 - 20450880*a*u^2*w*v^2 - 20831616*u^3*w*v^2 + 
        587761920*a^2*x*w*v^2 - 179231616*a*u*x*w*v^2 + 
        132340224*u^2*x*w*v^2 - 42327936*a*x^2*w*v^2 - 55126912*u*x^2*w*v^2 + 
        46100692*x^3*w*v^2 + 162000000*a^2*w^2*v^2 - 20450880*a*u*w^2*v^2 + 
        45658944*u^2*w^2*v^2 - 34611840*a*x*w^2*v^2 - 31845312*u*x*w^2*v^2 + 
        40942918*x^2*w^2*v^2 - 27374400*a*w^3*v^2 - 20831616*u*w^3*v^2 + 
        41550548*x*w^3*v^2 + 12815073*w^4*v^2 + 1658880*a^3*v^3 - 
        53464320*a^2*u*v^3 - 27374400*a*u^2*v^3 - 5865348*u^3*v^3 - 
        46414080*a^2*x*v^3 + 165828096*a*u*x*v^3 - 10368192*u^2*x*v^3 - 
        45191232*a*x^2*v^3 - 18256064*u*x^2*v^3 - 5131652*x^3*v^3 - 
        53464320*a^2*w*v^3 + 246977280*a*u*w*v^3 - 20831616*u^2*w*v^3 - 
        197451072*a*x*w*v^3 - 6612160*u*x*w*v^3 - 14670348*x^2*w*v^3 - 
        27374400*a*w^2*v^3 - 20831616*u*w^2*v^3 - 15314060*x*w^2*v^3 - 
        5865348*w^3*v^3 + 21548160*a^2*v^4 - 3408480*a*u*v^4 + 
        12815073*u^2*v^4 - 10714464*a*x*v^4 - 19123328*u*x*v^4 + 
        18452449*x^2*v^4 - 3408480*a*w*v^4 - 36103872*u*w*v^4 + 
        53220234*x*w*v^4 + 12815073*w^2*v^4 - 2143872*a*v^5 - 2008878*u*v^5 - 
        1126702*x*v^5 - 2008878*w*v^5 + 750942*v^6 - 8957952*a^5*y + 
        266250240*a^4*u*y - 31518720*a^3*u^2*y + 122688000*a^2*u^3*y - 
        18743040*a*u^4*y + 5673732*u^5*y - 82114560*a^4*x*y - 
        234731520*a^3*u*x*y - 110764800*a^2*u^2*x*y - 48565440*a*u^3*x*y - 
        4250886*u^4*x*y - 46863360*a^3*x^2*y + 483943680*a^2*u*x^2*y - 
        34611840*a*u^2*x^2*y + 36122964*u^3*x^2*y - 53464320*a^2*x^3*y - 
        161881920*a*u*x^3*y - 9886476*u^2*x^3*y - 3408480*a*x^4*y + 
        42940170*u*x^4*y - 2008878*x^5*y - 82114560*a^4*w*y - 
        234731520*a^3*u*w*y - 110764800*a^2*u^2*w*y - 48565440*a*u^3*w*y - 
        4250886*u^4*w*y - 317675520*a^3*x*w*y + 349954560*a^2*u*x*w*y - 
        62648640*a*u^2*x*w*y + 41404104*u^3*x*w*y - 58510080*a^2*x^2*w*y - 
        18439488*a*u*x^2*w*y - 23888484*u^2*x^2*w*y - 93375936*a*x^3*w*y + 
        39000264*u*x^3*w*y + 3871674*x^4*w*y - 46863360*a^3*w^2*y + 
        483943680*a^2*u*w^2*y - 34611840*a*u^2*w^2*y + 36122964*u^3*w^2*y - 
        58510080*a^2*x*w^2*y - 18439488*a*u*x*w^2*y - 23888484*u^2*x*w^2*y - 
        94412736*a*x^2*w^2*y + 57435900*u*x^2*w^2*y - 4369548*x^3*w^2*y - 
        53464320*a^2*w^3*y - 161881920*a*u*w^3*y - 9886476*u^2*w^3*y - 
        93375936*a*x*w^3*y + 39000264*u*x*w^3*y - 4369548*x^2*w^3*y - 
        3408480*a*w^4*y + 42940170*u*w^4*y + 3871674*x*w^4*y - 
        2008878*w^5*y - 82114560*a^4*v*y - 234731520*a^3*u*v*y - 
        110764800*a^2*u^2*v*y - 48565440*a*u^3*v*y - 4250886*u^4*v*y + 
        779673600*a^3*x*v*y - 74096640*a^2*u*x*v*y + 377360640*a*u^2*x*v*y - 
        20575872*u^3*x*v*y - 352373760*a^2*x^2*v*y - 174759552*a*u*x^2*v*y - 
        55528128*u^2*x^2*v*y + 291787776*a*x^3*v*y - 3304896*u*x^3*v*y - 
        44226432*x^4*v*y + 288645120*a^3*w*v*y - 96491520*a^2*u*w*v*y + 
        242300160*a*u^2*w*v*y - 7178880*u^3*w*v*y - 96491520*a^2*x*w*v*y - 
        201934080*a*u*x*w*v*y - 43517376*u^2*x*w*v*y + 274095360*a*x^2*w*v*
         y - 58275264*u*x^2*w*v*y - 7406208*x^3*w*v*y - 
        96076800*a^2*w^2*v*y - 150595200*a*u*w^2*v*y - 31845312*u^2*w^2*v*y + 
        399707136*a*x*w^2*v*y - 53208000*u*x*w^2*v*y - 3884736*x^2*w^2*v*y + 
        138781440*a*w^3*v*y - 6028224*u*w^3*v*y - 22813824*x*w^3*v*y - 
        14762688*w^4*v*y - 46863360*a^3*v^2*y + 483943680*a^2*u*v^2*y - 
        34611840*a*u^2*v^2*y + 36122964*u^3*v^2*y - 352373760*a^2*x*v^2*y - 
        174759552*a*u*x*v^2*y - 55528128*u^2*x*v^2*y - 18114624*a*x^2*v^2*y + 
        135578688*u*x^2*v^2*y - 26397888*x^3*v^2*y - 96076800*a^2*w*v^2*y - 
        150595200*a*u*w*v^2*y - 31845312*u^2*w*v^2*y - 192986496*a*x*w*v^2*
         y + 150575616*u*x*w*v^2*y - 31361664*x^2*w*v^2*y - 
        70079040*a*w^2*v^2*y + 117813312*u*w^2*v^2*y - 50311872*x*w^2*v^2*y - 
        11694720*w^3*v^2*y - 53464320*a^2*v^3*y - 161881920*a*u*v^3*y - 
        9886476*u^2*v^3*y + 291787776*a*x*v^3*y - 3304896*u*x*v^3*y - 
        26397888*x^2*v^3*y + 138781440*a*w*v^3*y - 6028224*u*w*v^3*y - 
        4109760*x*w*v^3*y - 11694720*w^2*v^3*y - 3408480*a*v^4*y + 
        42940170*u*v^4*y - 44226432*x*v^4*y - 14762688*w*v^4*y - 
        2008878*v^5*y + 53498880*a^4*y^2 - 31518720*a^3*u*y^2 + 
        84775680*a^2*u^2*y^2 + 11928960*a*u^3*y^2 + 3688962*u^4*y^2 - 
        46863360*a^3*x*y^2 - 110764800*a^2*u*x*y^2 - 60281280*a*u^2*x*y^2 - 
        10163148*u^3*x*y^2 + 162000000*a^2*x^2*y^2 - 34611840*a*u*x^2*y^2 + 
        33582150*u^2*x^2*y^2 - 27374400*a*x^3*y^2 - 9886476*u*x^3*y^2 + 
        12815073*x^4*y^2 - 46863360*a^3*w*y^2 - 110764800*a^2*u*w*y^2 - 
        60281280*a*u^2*w*y^2 - 10163148*u^3*w*y^2 + 515047680*a^2*x*w*y^2 - 
        48492864*a*u*x*w*y^2 + 60512508*u^2*x*w*y^2 - 34694784*a*x^2*w*y^2 - 
        27086436*u*x^2*w*y^2 + 38924052*x^3*w*y^2 + 162000000*a^2*w^2*y^2 - 
        34611840*a*u*w^2*y^2 + 33582150*u^2*w^2*y^2 - 34694784*a*x*w^2*y^2 - 
        27086436*u*x*w^2*y^2 + 35481798*x^2*w^2*y^2 - 27374400*a*w^3*y^2 - 
        9886476*u*w^3*y^2 + 38924052*x*w^3*y^2 + 12815073*w^4*y^2 - 
        46863360*a^3*v*y^2 - 110764800*a^2*u*v*y^2 - 60281280*a*u^2*v*y^2 - 
        10163148*u^3*v*y^2 - 331223040*a^2*x*v*y^2 + 248189184*a*u*x*v*y^2 - 
        3242880*u^2*x*v*y^2 - 20367936*a*x^2*v*y^2 - 33863616*u*x^2*v*y^2 - 
        23632704*x^3*v*y^2 - 96076800*a^2*w*v*y^2 + 357315840*a*u*w*v*y^2 - 
        3173760*u^2*w*v*y^2 - 150595200*a*x*w*v*y^2 - 43517376*u*x*w*v*y^2 - 
        39909312*x^2*w*v*y^2 - 70079040*a*w^2*v*y^2 - 50311872*u*w^2*v*y^2 - 
        63187200*x*w^2*v*y^2 - 11694720*w^3*v*y^2 + 162000000*a^2*v^2*y^2 - 
        34611840*a*u*v^2*y^2 + 33582150*u^2*v^2*y^2 - 20367936*a*x*v^2*y^2 - 
        33863616*u*x*v^2*y^2 + 51823296*x^2*v^2*y^2 - 70079040*a*w*v^2*y^2 - 
        50311872*u*w*v^2*y^2 + 130688640*x*w*v^2*y^2 + 61528896*w^2*v^2*y^2 - 
        27374400*a*v^3*y^2 - 9886476*u*v^3*y^2 - 23632704*x*v^3*y^2 - 
        11694720*w*v^3*y^2 + 12815073*v^4*y^2 + 1658880*a^3*y^3 + 
        122688000*a^2*u*y^3 + 11928960*a*u^2*y^3 + 4655928*u^3*y^3 - 
        53464320*a^2*x*y^3 - 48565440*a*u*x*y^3 - 10163148*u^2*x*y^3 - 
        27374400*a*x^2*y^3 + 36122964*u*x^2*y^3 - 5865348*x^3*y^3 - 
        53464320*a^2*w*y^3 - 48565440*a*u*w*y^3 - 10163148*u^2*w*y^3 - 
        180544320*a*x*w*y^3 + 40949448*u*x*w*y^3 - 7619340*x^2*w*y^3 - 
        27374400*a*w^2*y^3 + 36122964*u*w^2*y^3 - 7619340*x*w^2*y^3 - 
        5865348*w^3*y^3 - 53464320*a^2*v*y^3 - 48565440*a*u*v*y^3 - 
        10163148*u^2*v*y^3 + 265639680*a*x*v*y^3 - 6404736*u*x*v*y^3 - 
        23098752*x^2*v*y^3 + 138781440*a*w*v*y^3 - 20895360*u*w*v*y^3 - 
        6028224*x*w*v*y^3 - 11694720*w^2*v*y^3 - 27374400*a*v^2*y^3 + 
        36122964*u*v^2*y^3 - 23098752*x*v^2*y^3 - 11694720*w*v^2*y^3 - 
        5865348*v^3*y^3 + 21548160*a^2*y^4 - 18743040*a*u*y^4 + 
        3688962*u^2*y^4 - 3408480*a*x*y^4 - 4250886*u*x*y^4 + 
        12815073*x^2*y^4 - 3408480*a*w*y^4 - 4250886*u*w*y^4 + 
        45532170*x*w*y^4 + 12815073*w^2*y^4 - 3408480*a*v*y^4 - 
        4250886*u*v*y^4 - 38695872*x*v*y^4 - 14762688*w*v*y^4 + 
        12815073*v^2*y^4 - 2143872*a*y^5 + 5673732*u*y^5 - 2008878*x*y^5 - 
        2008878*w*y^5 - 2008878*v*y^5 + 750942*y^6 - 8957952*a^5*z - 
        82114560*a^4*u*z - 46863360*a^3*u^2*z - 53464320*a^2*u^3*z - 
        3408480*a*u^4*z - 2008878*u^5*z - 82114560*a^4*x*z + 
        696729600*a^3*u*x*z - 300119040*a^2*u^2*x*z + 246977280*a*u^3*x*z - 
        36103872*u^4*x*z - 46863360*a^3*x^2*z - 300119040*a^2*u*x^2*z - 
        20450880*a*u^2*x^2*z - 20831616*u^3*x^2*z - 53464320*a^2*x^3*z + 
        246977280*a*u*x^3*z - 20831616*u^2*x^3*z - 3408480*a*x^4*z - 
        36103872*u*x^4*z - 2008878*x^5*z - 82114560*a^4*w*z + 
        316293120*a^3*u*w*z - 85155840*a^2*u^2*w*z + 145499904*a*u^3*w*z - 
        14587840*u^4*w*z - 234731520*a^3*x*w*z - 96491520*a^2*u*x*w*z - 
        150595200*a*u^2*x*w*z - 6028224*u^3*x*w*z - 214583040*a^2*x^2*w*z + 
        270936576*a*u*x^2*w*z - 46372224*u^2*x^2*w*z - 12996288*a*x^3*w*z - 
        6594944*u*x^3*w*z - 14530950*x^4*w*z - 74511360*a^3*w^2*z - 
        127872000*a^2*u*w^2*z - 85589568*a*u^2*w^2*z - 13629056*u^3*w^2*z - 
        179884800*a^2*x*w^2*z + 405884160*a*u*x*w^2*z - 
        64669376*u^2*x*w^2*z - 38096064*a*x^2*w^2*z + 367424*u*x^2*w^2*z - 
        18916556*x^3*w^2*z - 46414080*a^2*w^3*z + 165828096*a*u*w^3*z - 
        10368192*u^2*w^3*z - 34096320*a*x*w^3*z - 22169216*u*x*w^3*z - 
        21040460*x^2*w^3*z - 10714464*a*w^4*z - 19123328*u*w^4*z - 
        10427398*x*w^4*z - 1126702*w^5*z + 266250240*a^4*v*z - 
        262379520*a^3*u*v*z + 473022720*a^2*u^2*v*z - 168600384*a*u^3*v*z + 
        42765322*u^4*v*z - 234731520*a^3*x*v*z - 96491520*a^2*u*x*v*z - 
        150595200*a*u^2*x*v*z - 6028224*u^3*x*v*z + 587761920*a^2*x^2*v*z - 
        179231616*a*u*x^2*v*z + 132340224*u^2*x^2*v*z - 197451072*a*x^3*v*z - 
        6612160*u*x^3*v*z + 53220234*x^4*v*z - 234731520*a^3*w*v*z - 
        96491520*a^2*u*w*v*z - 150595200*a*u^2*w*v*z - 6028224*u^3*w*v*z + 
        510589440*a^2*x*w*v*z - 299070720*a*u*x*w*v*z + 
        169600000*u^2*x*w*v*z - 57072960*a*x^2*w*v*z - 42243520*u*x^2*w*v*z + 
        55260872*x^3*w*v*z + 587761920*a^2*w^2*v*z - 179231616*a*u*w^2*v*z + 
        132340224*u^2*w^2*v*z - 57072960*a*x*w^2*v*z - 42243520*u*x*w^2*v*z + 
        79598588*x^2*w^2*v*z - 197451072*a*w^3*v*z - 6612160*u*w^3*v*z + 
        55260872*x*w^3*v*z + 53220234*w^4*v*z - 3870720*a^3*v^2*z - 
        78969600*a^2*u*v^2*z - 19101312*a*u^2*v^2*z - 7952140*u^3*v^2*z - 
        179884800*a^2*x*v^2*z + 405884160*a*u*x*v^2*z - 
        64669376*u^2*x*v^2*z - 42327936*a*x^2*v^2*z - 55126912*u*x^2*v^2*z - 
        14670348*x^3*v^2*z - 214583040*a^2*w*v^2*z + 270936576*a*u*w*v^2*z - 
        46372224*u^2*w*v^2*z - 57072960*a*x*w*v^2*z - 42243520*u*x*w*v^2*z - 
        47360356*x^2*w*v^2*z - 34611840*a*w^2*v^2*z - 31845312*u*w^2*v^2*z - 
        43826276*x*w^2*v^2*z - 15314060*w^3*v^2*z + 115637760*a^2*v^3*z - 
        75612096*a*u*v^3*z + 34796436*u^2*v^3*z - 34096320*a*x*v^3*z - 
        22169216*u*x*v^3*z + 46100692*x^2*v^3*z - 12996288*a*w*v^3*z - 
        6594944*u*w*v^3*z + 55260872*x*w*v^3*z + 41550548*w^2*v^3*z - 
        11437056*a*v^4*z + 109754*u*v^4*z - 10427398*x*v^4*z - 
        14530950*w*v^4*z + 4791556*v^5*z - 82114560*a^4*y*z - 
        234731520*a^3*u*y*z - 110764800*a^2*u^2*y*z - 48565440*a*u^3*y*z - 
        4250886*u^4*y*z + 288645120*a^3*x*y*z - 96491520*a^2*u*x*y*z + 
        242300160*a*u^2*x*y*z - 7178880*u^3*x*y*z - 96076800*a^2*x^2*y*z - 
        150595200*a*u*x^2*y*z - 31845312*u^2*x^2*y*z + 138781440*a*x^3*y*z - 
        6028224*u*x^3*y*z - 14762688*x^4*y*z + 779673600*a^3*w*y*z - 
        74096640*a^2*u*w*y*z + 377360640*a*u^2*w*y*z - 20575872*u^3*w*y*z - 
        96491520*a^2*x*w*y*z - 201934080*a*u*x*w*y*z - 43517376*u^2*x*w*y*z + 
        399707136*a*x^2*w*y*z - 53208000*u*x^2*w*y*z - 22813824*x^3*w*y*z - 
        352373760*a^2*w^2*y*z - 174759552*a*u*w^2*y*z - 
        55528128*u^2*w^2*y*z + 274095360*a*x*w^2*y*z - 58275264*u*x*w^2*y*z - 
        3884736*x^2*w^2*y*z + 291787776*a*w^3*y*z - 3304896*u*w^3*y*z - 
        7406208*x*w^3*y*z - 44226432*w^4*y*z - 317675520*a^3*v*y*z + 
        349954560*a^2*u*v*y*z - 62648640*a*u^2*v*y*z + 41404104*u^3*v*y*z - 
        96491520*a^2*x*v*y*z - 201934080*a*u*x*v*y*z - 43517376*u^2*x*v*y*z - 
        192986496*a*x^2*v*y*z + 150575616*u*x^2*v*y*z - 4109760*x^3*v*y*z - 
        96491520*a^2*w*v*y*z - 201934080*a*u*w*v*y*z - 43517376*u^2*w*v*y*z - 
        265524480*a*x*w*v*y*z + 297818880*u*x*w*v*y*z - 
        43290048*x^2*w*v*y*z - 192986496*a*w^2*v*y*z + 150575616*u*w^2*v*y*
         z - 43290048*x*w^2*v*y*z - 4109760*w^3*v*y*z - 
        58510080*a^2*v^2*y*z - 18439488*a*u*v^2*y*z - 23888484*u^2*v^2*y*z + 
        274095360*a*x*v^2*y*z - 58275264*u*x*v^2*y*z - 31361664*x^2*v^2*y*z + 
        399707136*a*w*v^2*y*z - 53208000*u*w*v^2*y*z - 43290048*x*w*v^2*y*z - 
        50311872*w^2*v^2*y*z - 93375936*a*v^3*y*z + 39000264*u*v^3*y*z - 
        7406208*x*v^3*y*z - 22813824*w*v^3*y*z + 3871674*v^4*y*z - 
        46863360*a^3*y^2*z - 110764800*a^2*u*y^2*z - 60281280*a*u^2*y^2*z - 
        10163148*u^3*y^2*z - 96076800*a^2*x*y^2*z + 357315840*a*u*x*y^2*z - 
        3173760*u^2*x*y^2*z - 70079040*a*x^2*y^2*z - 50311872*u*x^2*y^2*z - 
        11694720*x^3*y^2*z - 331223040*a^2*w*y^2*z + 248189184*a*u*w*y^2*z - 
        3242880*u^2*w*y^2*z - 150595200*a*x*w*y^2*z - 43517376*u*x*w*y^2*z - 
        63187200*x^2*w*y^2*z - 20367936*a*w^2*y^2*z - 33863616*u*w^2*y^2*z - 
        39909312*x*w^2*y^2*z - 23632704*w^3*y^2*z + 515047680*a^2*v*y^2*z - 
        48492864*a*u*v*y^2*z + 60512508*u^2*v*y^2*z - 150595200*a*x*v*y^2*z - 
        43517376*u*x*v*y^2*z + 130688640*x^2*v*y^2*z - 150595200*a*w*v*y^2*
         z - 43517376*u*w*v*y^2*z + 157012992*x*w*v*y^2*z + 
        130688640*w^2*v*y^2*z - 34694784*a*v^2*y^2*z - 27086436*u*v^2*y^2*z - 
        39909312*x*v^2*y^2*z - 63187200*w*v^2*y^2*z + 38924052*v^3*y^2*z - 
        53464320*a^2*y^3*z - 48565440*a*u*y^3*z - 10163148*u^2*y^3*z + 
        138781440*a*x*y^3*z - 20895360*u*x*y^3*z - 11694720*x^2*y^3*z + 
        265639680*a*w*y^3*z - 6404736*u*w*y^3*z - 6028224*x*w*y^3*z - 
        23098752*w^2*y^3*z - 180544320*a*v*y^3*z + 40949448*u*v*y^3*z - 
        6028224*x*v*y^3*z - 6028224*w*v*y^3*z - 7619340*v^2*y^3*z - 
        3408480*a*y^4*z - 4250886*u*y^4*z - 14762688*x*y^4*z - 
        38695872*w*y^4*z + 45532170*v*y^4*z - 2008878*y^5*z + 
        53498880*a^4*z^2 - 46863360*a^3*u*z^2 + 162000000*a^2*u^2*z^2 - 
        27374400*a*u^3*z^2 + 12815073*u^4*z^2 - 46863360*a^3*x*z^2 - 
        300119040*a^2*u*x*z^2 - 20450880*a*u^2*x*z^2 - 20831616*u^3*x*z^2 + 
        162000000*a^2*x^2*z^2 - 20450880*a*u*x^2*z^2 + 45658944*u^2*x^2*z^2 - 
        27374400*a*x^3*z^2 - 20831616*u*x^3*z^2 + 12815073*x^4*z^2 - 
        74511360*a^3*w*z^2 - 127872000*a^2*u*w*z^2 - 85589568*a*u^2*w*z^2 - 
        13629056*u^3*w*z^2 + 587761920*a^2*x*w*z^2 - 179231616*a*u*x*w*z^2 + 
        132340224*u^2*x*w*z^2 - 34611840*a*x^2*w*z^2 - 31845312*u*x^2*w*z^2 + 
        41550548*x^3*w*z^2 + 217572480*a^2*w^2*z^2 - 61227072*a*u*w^2*z^2 + 
        72719296*u^2*w^2*z^2 - 42327936*a*x*w^2*z^2 - 55126912*u*x*w^2*z^2 + 
        40942918*x^2*w^2*z^2 - 45191232*a*w^3*z^2 - 18256064*u*w^3*z^2 + 
        46100692*x*w^3*z^2 + 18452449*w^4*z^2 - 3870720*a^3*v*z^2 - 
        78969600*a^2*u*v*z^2 - 19101312*a*u^2*v*z^2 - 7952140*u^3*v*z^2 - 
        214583040*a^2*x*v*z^2 + 270936576*a*u*x*v*z^2 - 
        46372224*u^2*x*v*z^2 - 34611840*a*x^2*v*z^2 - 31845312*u*x^2*v*z^2 - 
        15314060*x^3*v*z^2 - 179884800*a^2*w*v*z^2 + 405884160*a*u*w*v*z^2 - 
        64669376*u^2*w*v*z^2 - 57072960*a*x*w*v*z^2 - 42243520*u*x*w*v*z^2 - 
        43826276*x^2*w*v*z^2 - 42327936*a*w^2*v*z^2 - 55126912*u*w^2*v*z^2 - 
        47360356*x*w^2*v*z^2 - 14670348*w^3*v*z^2 + 98323200*a^2*v^2*z^2 - 
        117701568*a*u*v^2*z^2 + 36749254*u^2*v^2*z^2 - 38096064*a*x*v^2*z^2 + 
        367424*u*x*v^2*z^2 + 40942918*x^2*v^2*z^2 - 38096064*a*w*v^2*z^2 + 
        367424*u*w*v^2*z^2 + 79598588*x*w*v^2*z^2 + 40942918*w^2*v^2*z^2 + 
        15276672*a*v^3*z^2 - 2327948*u*v^3*z^2 - 21040460*x*v^3*z^2 - 
        18916556*w*v^3*z^2 + 4228098*v^4*z^2 - 46863360*a^3*y*z^2 + 
        483943680*a^2*u*y*z^2 - 34611840*a*u^2*y*z^2 + 36122964*u^3*y*z^2 - 
        96076800*a^2*x*y*z^2 - 150595200*a*u*x*y*z^2 - 31845312*u^2*x*y*z^2 - 
        70079040*a*x^2*y*z^2 + 117813312*u*x^2*y*z^2 - 11694720*x^3*y*z^2 - 
        352373760*a^2*w*y*z^2 - 174759552*a*u*w*y*z^2 - 
        55528128*u^2*w*y*z^2 - 192986496*a*x*w*y*z^2 + 
        150575616*u*x*w*y*z^2 - 50311872*x^2*w*y*z^2 - 18114624*a*w^2*y*z^2 + 
        135578688*u*w^2*y*z^2 - 31361664*x*w^2*y*z^2 - 26397888*w^3*y*z^2 - 
        58510080*a^2*v*y*z^2 - 18439488*a*u*v*y*z^2 - 23888484*u^2*v*y*z^2 + 
        399707136*a*x*v*y*z^2 - 53208000*u*x*v*y*z^2 - 50311872*x^2*v*y*z^2 + 
        274095360*a*w*v*y*z^2 - 58275264*u*w*v*y*z^2 - 43290048*x*w*v*y*z^2 - 
        31361664*w^2*v*y*z^2 - 94412736*a*v^2*y*z^2 + 57435900*u*v^2*y*z^2 - 
        3884736*x*v^2*y*z^2 - 3884736*w*v^2*y*z^2 - 4369548*v^3*y*z^2 + 
        162000000*a^2*y^2*z^2 - 34611840*a*u*y^2*z^2 + 33582150*u^2*y^2*z^2 - 
        70079040*a*x*y^2*z^2 - 50311872*u*x*y^2*z^2 + 61528896*x^2*y^2*z^2 - 
        20367936*a*w*y^2*z^2 - 33863616*u*w*y^2*z^2 + 130688640*x*w*y^2*z^2 + 
        51823296*w^2*y^2*z^2 - 34694784*a*v*y^2*z^2 - 27086436*u*v*y^2*z^2 - 
        63187200*x*v*y^2*z^2 - 39909312*w*v*y^2*z^2 + 35481798*v^2*y^2*z^2 - 
        27374400*a*y^3*z^2 + 36122964*u*y^3*z^2 - 11694720*x*y^3*z^2 - 
        23098752*w*y^3*z^2 - 7619340*v*y^3*z^2 + 12815073*y^4*z^2 + 
        1658880*a^3*z^3 - 53464320*a^2*u*z^3 - 27374400*a*u^2*z^3 - 
        5865348*u^3*z^3 - 53464320*a^2*x*z^3 + 246977280*a*u*x*z^3 - 
        20831616*u^2*x*z^3 - 27374400*a*x^2*z^3 - 20831616*u*x^2*z^3 - 
        5865348*x^3*z^3 - 46414080*a^2*w*z^3 + 165828096*a*u*w*z^3 - 
        10368192*u^2*w*z^3 - 197451072*a*x*w*z^3 - 6612160*u*x*w*z^3 - 
        15314060*x^2*w*z^3 - 45191232*a*w^2*z^3 - 18256064*u*w^2*z^3 - 
        14670348*x*w^2*z^3 - 5131652*w^3*z^3 + 115637760*a^2*v*z^3 - 
        75612096*a*u*v*z^3 + 34796436*u^2*v*z^3 - 12996288*a*x*v*z^3 - 
        6594944*u*x*v*z^3 + 41550548*x^2*v*z^3 - 34096320*a*w*v*z^3 - 
        22169216*u*w*v*z^3 + 55260872*x*w*v*z^3 + 46100692*w^2*v*z^3 + 
        15276672*a*v^2*z^3 - 2327948*u*v^2*z^3 - 18916556*x*v^2*z^3 - 
        21040460*w*v^2*z^3 + 4821816*v^3*z^3 - 53464320*a^2*y*z^3 - 
        161881920*a*u*y*z^3 - 9886476*u^2*y*z^3 + 138781440*a*x*y*z^3 - 
        6028224*u*x*y*z^3 - 11694720*x^2*y*z^3 + 291787776*a*w*y*z^3 - 
        3304896*u*w*y*z^3 - 4109760*x*w*y*z^3 - 26397888*w^2*y*z^3 - 
        93375936*a*v*y*z^3 + 39000264*u*v*y*z^3 - 22813824*x*v*y*z^3 - 
        7406208*w*v*y*z^3 - 4369548*v^2*y*z^3 - 27374400*a*y^2*z^3 - 
        9886476*u*y^2*z^3 - 11694720*x*y^2*z^3 - 23632704*w*y^2*z^3 + 
        38924052*v*y^2*z^3 - 5865348*y^3*z^3 + 21548160*a^2*z^4 - 
        3408480*a*u*z^4 + 12815073*u^2*z^4 - 3408480*a*x*z^4 - 
        36103872*u*x*z^4 + 12815073*x^2*z^4 - 10714464*a*w*z^4 - 
        19123328*u*w*z^4 + 53220234*x*w*z^4 + 18452449*w^2*z^4 - 
        11437056*a*v*z^4 + 109754*u*v*z^4 - 14530950*x*v*z^4 - 
        10427398*w*v*z^4 + 4228098*v^2*z^4 - 3408480*a*y*z^4 + 
        42940170*u*y*z^4 - 14762688*x*y*z^4 - 44226432*w*y*z^4 + 
        3871674*v*y*z^4 + 12815073*y^2*z^4 - 2143872*a*z^5 - 2008878*u*z^5 - 
        2008878*x*z^5 - 1126702*w*z^5 + 4791556*v*z^5 - 2008878*y*z^5 + 
        750942*z^6)*Zeta[3])/(8957952*a^6)
 
Hexp[7, u_, v_, w_, x_, y_, z_] := 
    -(14515200*a^3*u^4 + 1791216*a*u^6 - 68334*u^7 - 87091200*a^3*u^3*x + 
        19958400*a^2*u^4*x - 19362672*a*u^5*x + 1917447*u^6*x + 
        43545600*a^3*u^2*x^2 + 32659200*a^2*u^3*x^2 + 17062920*a*u^4*x^2 + 
        329049*u^5*x^2 - 87091200*a^3*u*x^3 + 32659200*a^2*u^2*x^3 - 
        54059040*a*u^3*x^3 + 3073875*u^4*x^3 + 14515200*a^3*x^4 + 
        19958400*a^2*u*x^4 + 17062920*a*u^2*x^4 + 3073875*u^3*x^4 - 
        19362672*a*u*x^5 + 329049*u^2*x^5 + 1791216*a*x^6 + 1917447*u*x^6 - 
        68334*x^7 - 87091200*a^3*u^3*w + 19958400*a^2*u^4*w - 
        19362672*a*u^5*w + 1917447*u^6*w + 144046080*a^3*u^2*x*w - 
        179884800*a^2*u^3*x*w + 59852880*a*u^4*x*w - 10196042*u^5*x*w + 
        102988800*a^3*u*x^2*w + 223326720*a^2*u^2*x^2*w + 
        26912160*a*u^3*x^2*w + 8914885*u^4*x^2*w + 217451520*a^3*x^3*w - 
        287458560*a^2*u*x^3*w + 4229280*a*u^2*x^3*w - 33494380*u^3*x^3*w - 
        103726080*a^2*x^4*w + 77219280*a*u*x^4*w + 13732085*u^2*x^4*w + 
        53040672*a*x^5*w - 18188898*u*x^5*w - 7341546*x^6*w + 
        43545600*a^3*u^2*w^2 + 32659200*a^2*u^3*w^2 + 17062920*a*u^4*w^2 + 
        329049*u^5*w^2 + 102988800*a^3*u*x*w^2 + 223326720*a^2*u^2*x*w^2 + 
        26912160*a*u^3*x*w^2 + 8914885*u^4*x*w^2 - 58613760*a^3*x^2*w^2 - 
        308793600*a^2*u*x^2*w^2 - 285662160*a*u^2*x^2*w^2 - 
        4896030*u^3*x^2*w^2 + 109785600*a^2*x^3*w^2 + 123265440*a*u*x^3*w^2 + 
        63775170*u^2*x^3*w^2 - 13659120*a*x^4*w^2 - 33137895*u*x^4*w^2 + 
        4607218*x^5*w^2 - 87091200*a^3*u*w^3 + 32659200*a^2*u^2*w^3 - 
        54059040*a*u^3*w^3 + 3073875*u^4*w^3 + 217451520*a^3*x*w^3 - 
        287458560*a^2*u*x*w^3 + 4229280*a*u^2*x*w^3 - 33494380*u^3*x*w^3 + 
        109785600*a^2*x^2*w^3 + 123265440*a*u*x^2*w^3 + 
        63775170*u^2*x^2*w^3 + 4985280*a*x^3*w^3 - 51031420*u*x^3*w^3 + 
        4179430*x^4*w^3 + 14515200*a^3*w^4 + 19958400*a^2*u*w^4 + 
        17062920*a*u^2*w^4 + 3073875*u^3*w^4 - 103726080*a^2*x*w^4 + 
        77219280*a*u*x*w^4 + 13732085*u^2*x*w^4 - 13659120*a*x^2*w^4 - 
        33137895*u*x^2*w^4 + 4179430*x^3*w^4 - 19362672*a*u*w^5 + 
        329049*u^2*w^5 + 53040672*a*x*w^5 - 18188898*u*x*w^5 + 
        4607218*x^2*w^5 + 1791216*a*w^6 + 1917447*u*w^6 - 7341546*x*w^6 - 
        68334*w^7 - 87091200*a^3*u^3*v + 19958400*a^2*u^4*v - 
        19362672*a*u^5*v + 1917447*u^6*v + 291409920*a^3*u^2*x*v + 
        176256000*a^2*u^3*x*v + 37716480*a*u^4*x*v + 6506384*u^5*x*v - 
        364262400*a^3*u*x^2*v - 430168320*a^2*u^2*x^2*v - 
        117480960*a*u^3*x^2*v - 21430780*u^4*x^2*v - 14238720*a^3*x^3*v + 
        291087360*a^2*u*x^3*v + 190425600*a*u^2*x^3*v + 35480560*u^3*x^3*v + 
        305280*a^2*x^4*v - 109440000*a*u*x^4*v - 42733820*u^2*x^4*v - 
        5699952*a*x^5*v + 21409584*u*x^5*v + 276327*x^6*v + 
        246758400*a^2*u^3*w*v - 45964800*a*u^4*w*v + 14707728*u^5*w*v - 
        413683200*a^2*u^2*x*w*v - 483840*a*u^3*x*w*v - 25988760*u^4*x*w*v - 
        261273600*a^3*x^2*w*v + 552268800*a^2*u*x^2*w*v + 
        31173120*a*u^2*x^2*w*v + 43539280*u^3*x^2*w*v + 7084800*a^2*x^3*w*v - 
        108380160*a*u*x^3*w*v - 30604080*u^2*x^3*w*v - 58094640*a*x^4*w*v + 
        36419920*u*x^4*w*v + 5162302*x^5*w*v - 76204800*a^2*u^2*w^2*v - 
        96768000*a*u^3*w^2*v + 991620*u^4*w^2*v - 334126080*a^3*x*w^2*v - 
        489093120*a^2*u*x*w^2*v + 65664000*a*u^2*x*w^2*v - 
        14688560*u^3*x*w^2*v + 172627200*a^2*x^2*w^2*v + 
        208465920*a*u*x^2*w^2*v - 5167080*u^2*x^2*w^2*v - 
        176669280*a*x^3*w^2*v - 23062560*u*x^3*w^2*v + 21212505*x^4*w^2*v - 
        87091200*a^3*w^3*v + 246758400*a^2*u*w^3*v - 96768000*a*u^2*w^3*v + 
        54000240*u^3*w^3*v + 69661440*a^2*x*w^3*v + 350576640*a*u*x*w^3*v - 
        31657520*u^2*x*w^3*v - 247494240*a*x^2*w^3*v + 4069920*u*x^2*w^3*v + 
        27137860*x^3*w^3*v + 19958400*a^2*w^4*v - 45964800*a*u*w^4*v + 
        991620*u^2*w^4*v - 99451440*a*x*w^4*v - 47976080*u*x*w^4*v + 
        31601785*x^2*w^4*v - 19362672*a*w^5*v + 14707728*u*w^5*v + 
        11545662*x*w^5*v + 1917447*w^6*v + 43545600*a^3*u^2*v^2 + 
        32659200*a^2*u^3*v^2 + 17062920*a*u^4*v^2 + 329049*u^5*v^2 - 
        364262400*a^3*u*x*v^2 - 430168320*a^2*u^2*x*v^2 - 
        117480960*a*u^3*x*v^2 - 21430780*u^4*x*v^2 + 189250560*a^3*x^2*v^2 + 
        518572800*a^2*u*x^2*v^2 + 301708800*a*u^2*x^2*v^2 + 
        52920320*u^3*x^2*v^2 - 145900800*a^2*x^3*v^2 - 
        258831360*a*u*x^3*v^2 - 71589120*u^2*x^3*v^2 + 74271240*a*x^4*v^2 + 
        47377220*u*x^4*v^2 - 12025991*x^5*v^2 - 76204800*a^2*u^2*w*v^2 - 
        96768000*a*u^3*w*v^2 + 991620*u^4*w*v^2 + 508308480*a^3*x*w*v^2 + 
        467320320*a^2*u*x*w*v^2 + 462689280*a*u^2*x*w*v^2 + 
        3837440*u^3*x*w*v^2 - 245376000*a^2*x^2*w*v^2 - 
        449902080*a*u*x^2*w*v^2 - 61697280*u^2*x^2*w*v^2 + 
        236172960*a*x^3*w*v^2 + 54667920*u*x^3*w*v^2 - 29452555*x^4*w*v^2 + 
        43545600*a^3*w^2*v^2 - 76204800*a^2*u*w^2*v^2 + 
        169827840*a*u^2*w^2*v^2 - 7015680*u^3*w^2*v^2 - 
        43545600*a^2*x*w^2*v^2 - 134991360*a*u*x*w^2*v^2 - 
        35562240*u^2*x*w^2*v^2 + 156567600*a*x^2*w^2*v^2 - 
        16617960*u*x^2*w^2*v^2 - 944190*x^3*w^2*v^2 + 32659200*a^2*w^3*v^2 - 
        96768000*a*u*w^3*v^2 - 7015680*u^2*w^3*v^2 + 206727840*a*x*w^3*v^2 - 
        30285040*u*x*w^3*v^2 + 4629250*x^2*w^3*v^2 + 17062920*a*w^4*v^2 + 
        991620*u*w^4*v^2 - 17449195*x*w^4*v^2 + 329049*w^5*v^2 - 
        87091200*a^3*u*v^3 + 32659200*a^2*u^2*v^3 - 54059040*a*u^3*v^3 + 
        3073875*u^4*v^3 - 14238720*a^3*x*v^3 + 291087360*a^2*u*x*v^3 + 
        190425600*a*u^2*x*v^3 + 35480560*u^3*x*v^3 - 145900800*a^2*x^2*v^3 - 
        258831360*a*u*x^2*v^3 - 71589120*u^2*x^2*v^3 + 55150560*a*x^3*v^3 + 
        61775920*u*x^3*v^3 - 13655085*x^4*v^3 - 87091200*a^3*w*v^3 + 
        246758400*a^2*u*w*v^3 - 96768000*a*u^2*w*v^3 + 54000240*u^3*w*v^3 - 
        330935040*a^2*x*w*v^3 - 272678400*a*u*x*w*v^3 - 
        94266880*u^2*x*w*v^3 + 83060640*a*x^2*w*v^3 + 125467600*u*x^2*w*v^3 - 
        42204140*x^3*w*v^3 + 32659200*a^2*w^2*v^3 - 96768000*a*u*w^2*v^3 - 
        7015680*u^2*w^2*v^3 - 60063840*a*x*w^2*v^3 + 56724880*u*x*w^2*v^3 - 
        24351070*x^2*w^2*v^3 - 54059040*a*w^3*v^3 + 54000240*u*w^3*v^3 - 
        26518380*x*w^3*v^3 + 3073875*w^4*v^3 + 14515200*a^3*v^4 + 
        19958400*a^2*u*v^4 + 17062920*a*u^2*v^4 + 3073875*u^3*v^4 + 
        305280*a^2*x*v^4 - 109440000*a*u*x*v^4 - 42733820*u^2*x*v^4 + 
        74271240*a*x^2*v^4 + 47377220*u*x^2*v^4 - 13655085*x^3*v^4 + 
        19958400*a^2*w*v^4 - 45964800*a*u*w*v^4 + 991620*u^2*w*v^4 + 
        171573840*a*x*w*v^4 + 42424520*u*x*w*v^4 - 24740955*x^2*w*v^4 + 
        17062920*a*w^2*v^4 + 991620*u*w^2*v^4 + 1124005*x*w^2*v^4 + 
        3073875*w^3*v^4 - 19362672*a*u*v^5 + 329049*u^2*v^5 - 
        5699952*a*x*v^5 + 21409584*u*x*v^5 - 12025991*x^2*v^5 - 
        19362672*a*w*v^5 + 14707728*u*w*v^5 - 26092362*x*w*v^5 + 
        329049*w^2*v^5 + 1791216*a*v^6 + 1917447*u*v^6 + 276327*x*v^6 + 
        1917447*w*v^6 - 68334*v^7 + 290304000*a^3*u^3*y - 
        123379200*a^2*u^4*y + 66703392*a*u^5*y - 8982666*u^6*y - 
        261273600*a^3*u^2*x*y - 127008000*a^2*u^3*x*y - 28833840*a*u^4*x*y - 
        3818178*u^5*x*y + 435456000*a^3*u*x^2*y - 43545600*a^2*u^2*x^2*y + 
        215943840*a*u^3*x^2*y - 16405515*u^4*x^2*y - 87091200*a^3*x^3*y - 
        134265600*a^2*u*x^3*y - 69279840*a*u^2*x^3*y - 26518380*u^3*x^3*y + 
        19958400*a^2*x^4*y + 100956240*a*u*x^4*y + 80325*u^2*x^4*y - 
        19362672*a*x^5*y - 10728522*u*x^5*y + 1917447*x^6*y - 
        261273600*a^3*u^2*w*y - 127008000*a^2*u^3*w*y - 28833840*a*u^4*w*y - 
        3818178*u^5*w*y - 700047360*a^3*u*x*w*y + 41575680*a^2*u^2*x*w*y + 
        13677120*a*u^3*x*w*y + 7445310*u^4*x*w*y - 42716160*a^3*x^2*w*y + 
        661167360*a^2*u*x^2*w*y - 65590560*a*u^2*x^2*w*y + 
        18852780*u^3*x^2*w*y - 246309120*a^2*x^3*w*y - 231145920*a*u*x^3*w*
         y - 23963220*u^2*x^3*w*y + 49893840*a*x^4*w*y + 64092990*u*x^4*w*y - 
        16724898*x^5*w*y + 435456000*a^3*u*w^2*y - 43545600*a^2*u^2*w^2*y + 
        215943840*a*u^3*w^2*y - 16405515*u^4*w^2*y - 42716160*a^3*x*w^2*y + 
        661167360*a^2*u*x*w^2*y - 65590560*a*u^2*x*w^2*y + 
        18852780*u^3*x*w^2*y - 519333120*a^2*x^2*w^2*y + 
        32387040*a*u*x^2*w^2*y - 71966610*u^2*x^2*w^2*y + 
        121007520*a*x^3*w^2*y + 53822700*u*x^3*w^2*y - 41591655*x^4*w^2*y - 
        87091200*a^3*w^3*y - 134265600*a^2*u*w^3*y - 69279840*a*u^2*w^3*y - 
        26518380*u^3*w^3*y - 246309120*a^2*x*w^3*y - 231145920*a*u*x*w^3*y - 
        23963220*u^2*x*w^3*y + 121007520*a*x^2*w^3*y + 53822700*u*x^2*w^3*y - 
        41665020*x^3*w^3*y + 19958400*a^2*w^4*y + 100956240*a*u*w^4*y + 
        80325*u^2*w^4*y + 49893840*a*x*w^4*y + 64092990*u*x*w^4*y - 
        41591655*x^2*w^4*y - 19362672*a*w^5*y - 10728522*u*w^5*y - 
        16724898*x*w^5*y + 1917447*w^6*y - 261273600*a^3*u^2*v*y - 
        127008000*a^2*u^3*v*y - 28833840*a*u^4*v*y - 3818178*u^5*v*y + 
        874229760*a^3*u*x*v*y + 1145041920*a^2*u^2*x*v*y - 
        32486400*a*u^3*x*v*y + 67452240*u^4*x*v*y - 218557440*a^3*x^2*v*y - 
        976872960*a^2*u*x^2*v*y - 455777280*a*u^2*x^2*v*y - 
        56454960*u^3*x^2*v*y + 366059520*a^2*x^3*v*y + 373455360*a*u*x^3*v*
         y + 142117200*u^2*x^3*v*y - 124692480*a*x^4*v*y - 
        85739160*u*x^4*v*y + 27614448*x^5*v*y + 391910400*a^2*u^2*w*v*y + 
        78382080*a*u^3*w*v*y + 20437200*u^4*w*v*y - 653184000*a^2*u*x*w*v*y - 
        248209920*a*u^2*x*w*v*y - 55772640*u^3*x*w*v*y + 
        391910400*a^2*x^2*w*v*y - 57438720*a*u*x^2*w*v*y + 
        92300400*u^2*x^2*w*v*y + 30689280*a*x^3*w*v*y - 
        45174240*u*x^3*w*v*y + 22080720*x^4*w*v*y - 413683200*a^2*u*w^2*v*y - 
        134991360*a*u^2*w^2*v*y - 44316720*u^3*w^2*v*y + 
        1060439040*a^2*x*w^2*v*y - 50388480*a*u*x*w^2*v*y + 
        183383280*u^2*x*w^2*v*y - 35251200*a*x^2*w^2*v*y - 
        71329680*u*x^2*w^2*v*y + 64107360*x^3*w^2*v*y + 
        130636800*a^2*w^3*v*y - 483840*a*u*w^3*v*y + 70756560*u^2*w^3*v*y - 
        187453440*a*x*w^3*v*y - 48799200*u*x*w^3*v*y + 55095840*x^2*w^3*v*y - 
        3386880*a*w^4*v*y - 25988760*u*w^4*v*y + 71131440*x*w^4*v*y + 
        7038864*w^5*v*y + 435456000*a^3*u*v^2*y - 43545600*a^2*u^2*v^2*y + 
        215943840*a*u^3*v^2*y - 16405515*u^4*v^2*y - 218557440*a^3*x*v^2*y - 
        976872960*a^2*u*x*v^2*y - 455777280*a*u^2*x*v^2*y - 
        56454960*u^3*x*v^2*y + 279832320*a^2*x^2*v^2*y + 
        812229120*a*u*x^2*v^2*y + 92459520*u^2*x^2*v^2*y - 
        231137280*a*x^3*v^2*y - 152962560*u*x^3*v^2*y + 33640260*x^4*v^2*y - 
        413683200*a^2*u*w*v^2*y - 134991360*a*u^2*w*v^2*y - 
        44316720*u^3*w*v^2*y - 385482240*a^2*x*w*v^2*y + 
        429235200*a*u*x*w*v^2*y + 31668480*u^2*x*w*v^2*y - 
        138723840*a*x^2*w*v^2*y - 40861440*u*x^2*w*v^2*y - 
        35673840*x^3*w*v^2*y - 163296000*a^2*w^2*v^2*y + 
        663344640*a*u*w^2*v^2*y - 35562240*u^2*w^2*v^2*y - 
        303367680*a*x*w^2*v^2*y - 30240000*u*x*w^2*v^2*y - 
        48136680*x^2*w^2*v^2*y - 21288960*a*w^3*v^2*y - 
        81607680*u*w^3*v^2*y - 32761200*x*w^3*v^2*y - 12596220*w^4*v^2*y - 
        87091200*a^3*v^3*y - 134265600*a^2*u*v^3*y - 69279840*a*u^2*v^3*y - 
        26518380*u^3*v^3*y + 366059520*a^2*x*v^3*y + 373455360*a*u*x*v^3*y + 
        142117200*u^2*x*v^3*y - 231137280*a*x^2*v^3*y - 
        152962560*u*x^2*v^3*y + 76722480*x^3*v^3*y + 130636800*a^2*w*v^3*y - 
        483840*a*u*w*v^3*y + 70756560*u^2*w*v^3*y + 25367040*a*x*w*v^3*y - 
        78743040*u*x*w*v^3*y + 74606160*x^2*w*v^3*y - 21288960*a*w^2*v^3*y - 
        81607680*u*w^2*v^3*y + 130688400*x*w^2*v^3*y + 28504560*w^3*v^3*y + 
        19958400*a^2*v^4*y + 100956240*a*u*v^4*y + 80325*u^2*v^4*y - 
        124692480*a*x*v^4*y - 85739160*u*x*v^4*y + 33640260*x^2*v^4*y - 
        3386880*a*w*v^4*y - 25988760*u*w*v^4*y - 26565240*x*w*v^4*y - 
        12596220*w^2*v^4*y - 19362672*a*v^5*y - 10728522*u*v^5*y + 
        27614448*x*v^5*y + 7038864*w*v^5*y + 1917447*v^6*y + 
        87091200*a^3*u^2*y^2 + 65318400*a^2*u^3*y^2 + 14288400*a*u^4*y^2 + 
        1232658*u^5*y^2 - 261273600*a^3*u*x*y^2 - 163296000*a^2*u^2*x*y^2 - 
        61054560*a*u^3*x*y^2 - 7299495*u^4*x*y^2 + 43545600*a^3*x^2*y^2 - 
        43545600*a^2*u*x^2*y^2 + 151729200*a*u^2*x^2*y^2 + 
        5576130*u^3*x^2*y^2 + 32659200*a^2*x^3*y^2 - 69279840*a*u*x^3*y^2 - 
        20198430*u^2*x^3*y^2 + 17062920*a*x^4*y^2 + 80325*u*x^4*y^2 + 
        329049*x^5*y^2 - 261273600*a^3*u*w*y^2 - 163296000*a^2*u^2*w*y^2 - 
        61054560*a*u^3*w*y^2 - 7299495*u^4*w*y^2 + 435456000*a^3*x*w*y^2 + 
        339344640*a^2*u*x*w*y^2 + 317299680*a*u^2*x*w*y^2 - 
        3662100*u^3*x*w*y^2 - 103887360*a^2*x^2*w*y^2 - 
        227331360*a*u*x^2*w*y^2 - 25414290*u^2*x^2*w*y^2 + 
        219468960*a*x^3*w*y^2 + 4514220*u*x^3*w*y^2 - 20195595*x^4*w*y^2 + 
        43545600*a^3*w^2*y^2 - 43545600*a^2*u*w^2*y^2 + 
        151729200*a*u^2*w^2*y^2 + 5576130*u^3*w^2*y^2 - 
        103887360*a^2*x*w^2*y^2 - 227331360*a*u*x*w^2*y^2 - 
        25414290*u^2*x*w^2*y^2 + 175368240*a*x^2*w^2*y^2 - 
        34365330*u*x^2*w^2*y^2 - 1335870*x^3*w^2*y^2 + 32659200*a^2*w^3*y^2 - 
        69279840*a*u*w^3*y^2 - 20198430*u^2*w^3*y^2 + 219468960*a*x*w^3*y^2 + 
        4514220*u*x*w^3*y^2 - 1335870*x^2*w^3*y^2 + 17062920*a*w^4*y^2 + 
        80325*u*w^4*y^2 - 20195595*x*w^4*y^2 + 329049*w^5*y^2 - 
        261273600*a^3*u*v*y^2 - 163296000*a^2*u^2*v*y^2 - 
        61054560*a*u^3*v*y^2 - 7299495*u^4*v*y^2 + 150543360*a^2*u*x*v*y^2 + 
        63452160*a*u^2*x*v*y^2 + 50021280*u^3*x*v*y^2 - 
        15863040*a^2*x^2*v*y^2 - 125660160*a*u*x^2*v*y^2 - 
        55048680*u^2*x^2*v*y^2 - 100293120*a*x^3*v*y^2 + 
        57554640*u*x^3*v*y^2 + 4781700*x^4*v*y^2 + 1088640000*a^2*u*w*v*y^2 + 
        8709120*a*u^2*w*v*y^2 + 64340640*u^3*w*v*y^2 - 413683200*a^2*x*w*v*
         y^2 - 248209920*a*u*x*w*v*y^2 - 92549520*u^2*x*w*v*y^2 - 
        134991360*a*x^2*w*v*y^2 + 206584560*u*x^2*w*v*y^2 - 
        34639920*x^3*w*v*y^2 - 163296000*a^2*w^2*v*y^2 - 
        303367680*a*u*w^2*v*y^2 - 44127720*u^2*w^2*v*y^2 - 
        315187200*a*x*w^2*v*y^2 + 106792560*u*x*w^2*v*y^2 - 
        21110760*x^2*w^2*v*y^2 - 21288960*a*w^3*v*y^2 + 
        126841680*u*w^3*v*y^2 - 15758640*x*w^3*v*y^2 - 12596220*w^4*v*y^2 + 
        43545600*a^3*v^2*y^2 - 43545600*a^2*u*v^2*y^2 + 
        151729200*a*u^2*v^2*y^2 + 5576130*u^3*v^2*y^2 - 
        15863040*a^2*x*v^2*y^2 - 125660160*a*u*x*v^2*y^2 - 
        55048680*u^2*x*v^2*y^2 + 146188800*a*x^2*v^2*y^2 + 
        1175040*u*x^2*v^2*y^2 - 9780480*x^3*v^2*y^2 - 163296000*a^2*w*v^2*
         y^2 - 303367680*a*u*w*v^2*y^2 - 44127720*u^2*w*v^2*y^2 + 
        675164160*a*x*w*v^2*y^2 + 33143040*u*x*w*v^2*y^2 - 
        48902400*x^2*w*v^2*y^2 + 198858240*a*w^2*v^2*y^2 - 
        21047040*u*w^2*v^2*y^2 - 21047040*x*w^2*v^2*y^2 - 
        15079680*w^3*v^2*y^2 + 32659200*a^2*v^3*y^2 - 69279840*a*u*v^3*y^2 - 
        20198430*u^2*v^3*y^2 - 100293120*a*x*v^3*y^2 + 57554640*u*x*v^3*y^2 - 
        9780480*x^2*v^3*y^2 - 21288960*a*w*v^3*y^2 + 126841680*u*w*v^3*y^2 - 
        94763520*x*w*v^3*y^2 - 15079680*w^2*v^3*y^2 + 17062920*a*v^4*y^2 + 
        80325*u*v^4*y^2 + 4781700*x*v^4*y^2 - 12596220*w*v^4*y^2 + 
        329049*v^5*y^2 + 290304000*a^3*u*y^3 + 65318400*a^2*u^2*y^3 + 
        18809280*a*u^3*y^3 + 2915430*u^4*y^3 - 87091200*a^3*x*y^3 - 
        127008000*a^2*u*x*y^3 - 61054560*a*u^2*x*y^3 - 10533180*u^3*x*y^3 + 
        32659200*a^2*x^2*y^3 + 215943840*a*u*x^2*y^3 + 5576130*u^2*x^2*y^3 - 
        54059040*a*x^3*y^3 - 26518380*u*x^3*y^3 + 3073875*x^4*y^3 - 
        87091200*a^3*w*y^3 - 127008000*a^2*u*w*y^3 - 61054560*a*u^2*w*y^3 - 
        10533180*u^3*w*y^3 - 134265600*a^2*x*w*y^3 + 30818880*a*u*x*w*y^3 - 
        6519060*u^2*x*w*y^3 - 41286240*a*x^2*w*y^3 + 6656940*u*x^2*w*y^3 - 
        30043500*x^3*w*y^3 + 32659200*a^2*w^2*y^3 + 215943840*a*u*w^2*y^3 + 
        5576130*u^2*w^2*y^3 - 41286240*a*x*w^2*y^3 + 6656940*u*x*w^2*y^3 - 
        30255390*x^2*w^2*y^3 - 54059040*a*w^3*y^3 - 26518380*u*w^3*y^3 - 
        30043500*x*w^3*y^3 + 3073875*w^4*y^3 - 87091200*a^3*v*y^3 - 
        127008000*a^2*u*v*y^3 - 61054560*a*u^2*v*y^3 - 10533180*u^3*v*y^3 + 
        246758400*a^2*x*v*y^3 + 190356480*a*u*x*v*y^3 + 
        63925920*u^2*x*v*y^3 - 124761600*a*x^2*v*y^3 - 59661360*u*x^2*v*y^3 + 
        57525360*x^3*v*y^3 + 130636800*a^2*w*v*y^3 - 161602560*a*u*w*v*y^3 + 
        53292960*u^2*w*v*y^3 - 483840*a*x*w*v*y^3 - 55772640*u*x*w*v*y^3 + 
        70756560*x^2*w*v*y^3 - 21288960*a*w^2*v*y^3 - 28914480*u*w^2*v*y^3 + 
        126634320*x*w^2*v*y^3 + 28504560*w^3*v*y^3 + 32659200*a^2*v^2*y^3 + 
        215943840*a*u*v^2*y^3 + 5576130*u^2*v^2*y^3 - 124761600*a*x*v^2*y^3 - 
        59661360*u*x*v^2*y^3 + 3041280*x^2*v^2*y^3 - 21288960*a*w*v^2*y^3 - 
        28914480*u*w*v^2*y^3 - 81400320*x*w*v^2*y^3 - 15079680*w^2*v^2*y^3 - 
        54059040*a*v^3*y^3 - 26518380*u*v^3*y^3 + 57525360*x*v^3*y^3 + 
        28504560*w*v^3*y^3 + 3073875*v^4*y^3 + 14515200*a^3*y^4 - 
        123379200*a^2*u*y^4 + 14288400*a*u^2*y^4 + 2915430*u^3*y^4 + 
        19958400*a^2*x*y^4 - 28833840*a*u*x*y^4 - 7299495*u^2*x*y^4 + 
        17062920*a*x^2*y^4 - 16405515*u*x^2*y^4 + 3073875*x^3*y^4 + 
        19958400*a^2*w*y^4 - 28833840*a*u*w*y^4 - 7299495*u^2*w*y^4 + 
        100956240*a*x*w*y^4 + 16784190*u*x*w*y^4 - 3030075*x^2*w*y^4 + 
        17062920*a*w^2*y^4 - 16405515*u*w^2*y^4 - 3030075*x*w^2*y^4 + 
        3073875*w^3*y^4 + 19958400*a^2*v*y^4 - 28833840*a*u*v*y^4 - 
        7299495*u^2*v*y^4 - 45964800*a*x*v*y^4 + 7995600*u*x*v*y^4 + 
        4102020*x^2*v*y^4 - 3386880*a*w*v*y^4 + 70554960*u*w*v*y^4 - 
        25988760*x*w*v*y^4 - 12596220*w^2*v*y^4 + 17062920*a*v^2*y^4 - 
        16405515*u*v^2*y^4 + 4102020*x*v^2*y^4 - 12596220*w*v^2*y^4 + 
        3073875*v^3*y^4 + 66703392*a*u*y^5 + 1232658*u^2*y^5 - 
        19362672*a*x*y^5 - 3818178*u*x*y^5 + 329049*x^2*y^5 - 
        19362672*a*w*y^5 - 3818178*u*w*y^5 - 10728522*x*w*y^5 + 
        329049*w^2*y^5 - 19362672*a*v*y^5 - 3818178*u*v*y^5 + 
        14707728*x*v*y^5 + 7038864*w*v*y^5 + 329049*v^2*y^5 + 1791216*a*y^6 - 
        8982666*u*y^6 + 1917447*x*y^6 + 1917447*w*y^6 + 1917447*v*y^6 - 
        68334*y^7 - 87091200*a^3*u^3*z + 19958400*a^2*u^4*z - 
        19362672*a*u^5*z + 1917447*u^6*z + 246758400*a^2*u^3*x*z - 
        45964800*a*u^4*x*z + 14707728*u^5*x*z - 76204800*a^2*u^2*x^2*z - 
        96768000*a*u^3*x^2*z + 991620*u^4*x^2*z - 87091200*a^3*x^3*z + 
        246758400*a^2*u*x^3*z - 96768000*a*u^2*x^3*z + 54000240*u^3*x^3*z + 
        19958400*a^2*x^4*z - 45964800*a*u*x^4*z + 991620*u^2*x^4*z - 
        19362672*a*x^5*z + 14707728*u*x^5*z + 1917447*x^6*z + 
        291409920*a^3*u^2*w*z + 176256000*a^2*u^3*w*z + 37716480*a*u^4*w*z + 
        6506384*u^5*w*z - 413683200*a^2*u^2*x*w*z - 483840*a*u^3*x*w*z - 
        25988760*u^4*x*w*z - 334126080*a^3*x^2*w*z - 489093120*a^2*u*x^2*w*
         z + 65664000*a*u^2*x^2*w*z - 14688560*u^3*x^2*w*z + 
        69661440*a^2*x^3*w*z + 350576640*a*u*x^3*w*z - 31657520*u^2*x^3*w*z - 
        99451440*a*x^4*w*z - 47976080*u*x^4*w*z + 11545662*x^5*w*z - 
        364262400*a^3*u*w^2*z - 430168320*a^2*u^2*w^2*z - 
        117480960*a*u^3*w^2*z - 21430780*u^4*w^2*z - 261273600*a^3*x*w^2*z + 
        552268800*a^2*u*x*w^2*z + 31173120*a*u^2*x*w^2*z + 
        43539280*u^3*x*w^2*z + 172627200*a^2*x^2*w^2*z + 
        208465920*a*u*x^2*w^2*z - 5167080*u^2*x^2*w^2*z - 
        247494240*a*x^3*w^2*z + 4069920*u*x^3*w^2*z + 31601785*x^4*w^2*z - 
        14238720*a^3*w^3*z + 291087360*a^2*u*w^3*z + 190425600*a*u^2*w^3*z + 
        35480560*u^3*w^3*z + 7084800*a^2*x*w^3*z - 108380160*a*u*x*w^3*z - 
        30604080*u^2*x*w^3*z - 176669280*a*x^2*w^3*z - 23062560*u*x^2*w^3*z + 
        27137860*x^3*w^3*z + 305280*a^2*w^4*z - 109440000*a*u*w^4*z - 
        42733820*u^2*w^4*z - 58094640*a*x*w^4*z + 36419920*u*x*w^4*z + 
        21212505*x^2*w^4*z - 5699952*a*w^5*z + 21409584*u*w^5*z + 
        5162302*x*w^5*z + 276327*w^6*z + 144046080*a^3*u^2*v*z - 
        179884800*a^2*u^3*v*z + 59852880*a*u^4*v*z - 10196042*u^5*v*z - 
        413683200*a^2*u^2*x*v*z - 483840*a*u^3*x*v*z - 25988760*u^4*x*v*z + 
        508308480*a^3*x^2*v*z + 467320320*a^2*u*x^2*v*z + 
        462689280*a*u^2*x^2*v*z + 3837440*u^3*x^2*v*z - 
        330935040*a^2*x^3*v*z - 272678400*a*u*x^3*v*z - 
        94266880*u^2*x^3*v*z + 171573840*a*x^4*v*z + 42424520*u*x^4*v*z - 
        26092362*x^5*v*z - 413683200*a^2*u^2*w*v*z - 483840*a*u^3*w*v*z - 
        25988760*u^4*w*v*z + 174182400*a^3*x*w*v*z + 419558400*a^2*u*x*w*v*
         z - 42024960*a*u^2*x*w*v*z + 94835200*u^3*x*w*v*z - 
        36115200*a^2*x^2*w*v*z - 301432320*a*u*x^2*w*v*z - 
        28550400*u^2*x^2*w*v*z + 176892480*a*x^3*w*v*z + 
        5872160*u*x^3*w*v*z - 9737410*x^4*w*v*z + 508308480*a^3*w^2*v*z + 
        467320320*a^2*u*w^2*v*z + 462689280*a*u^2*w^2*v*z + 
        3837440*u^3*w^2*v*z - 36115200*a^2*x*w^2*v*z - 301432320*a*u*x*w^2*v*
         z - 28550400*u^2*x*w^2*v*z + 440886240*a*x^2*w^2*v*z - 
        36588240*u*x^2*w^2*v*z - 28750740*x^3*w^2*v*z - 
        330935040*a^2*w^3*v*z - 272678400*a*u*w^3*v*z - 
        94266880*u^2*w^3*v*z + 176892480*a*x*w^3*v*z + 5872160*u*x*w^3*v*z - 
        28750740*x^2*w^3*v*z + 171573840*a*w^4*v*z + 42424520*u*w^4*v*z - 
        9737410*x*w^4*v*z - 26092362*w^5*v*z + 102988800*a^3*u*v^2*z + 
        223326720*a^2*u^2*v^2*z + 26912160*a*u^3*v^2*z + 8914885*u^4*v^2*z - 
        261273600*a^3*x*v^2*z + 552268800*a^2*u*x*v^2*z + 
        31173120*a*u^2*x*v^2*z + 43539280*u^3*x*v^2*z - 
        245376000*a^2*x^2*v^2*z - 449902080*a*u*x^2*v^2*z - 
        61697280*u^2*x^2*v^2*z + 83060640*a*x^3*v^2*z + 
        125467600*u*x^3*v^2*z - 24740955*x^4*v^2*z - 334126080*a^3*w*v^2*z - 
        489093120*a^2*u*w*v^2*z + 65664000*a*u^2*w*v^2*z - 
        14688560*u^3*w*v^2*z - 36115200*a^2*x*w*v^2*z - 
        301432320*a*u*x*w*v^2*z - 28550400*u^2*x*w*v^2*z - 
        191458080*a*x^2*w*v^2*z + 106987440*u*x^2*w*v^2*z - 
        8856020*x^3*w*v^2*z - 43545600*a^2*w^2*v^2*z - 134991360*a*u*w^2*v^2*
         z - 35562240*u^2*w^2*v^2*z - 227676960*a*x*w^2*v^2*z + 
        190272240*u*x*w^2*v^2*z - 29814930*x^2*w^2*v^2*z - 
        60063840*a*w^3*v^2*z + 56724880*u*w^3*v^2*z - 3588180*x*w^3*v^2*z + 
        1124005*w^4*v^2*z + 217451520*a^3*v^3*z - 287458560*a^2*u*v^3*z + 
        4229280*a*u^2*v^3*z - 33494380*u^3*v^3*z + 7084800*a^2*x*v^3*z - 
        108380160*a*u*x*v^3*z - 30604080*u^2*x*v^3*z + 236172960*a*x^2*v^3*
         z + 54667920*u*x^2*v^3*z - 42204140*x^3*v^3*z + 
        69661440*a^2*w*v^3*z + 350576640*a*u*w*v^3*z - 31657520*u^2*w*v^3*z + 
        176892480*a*x*w*v^3*z + 5872160*u*x*w*v^3*z - 8856020*x^2*w*v^3*z + 
        206727840*a*w^2*v^3*z - 30285040*u*w^2*v^3*z - 3588180*x*w^2*v^3*z - 
        26518380*w^3*v^3*z - 103726080*a^2*v^4*z + 77219280*a*u*v^4*z + 
        13732085*u^2*v^4*z - 58094640*a*x*v^4*z + 36419920*u*x*v^4*z - 
        29452555*x^2*v^4*z - 99451440*a*w*v^4*z - 47976080*u*w*v^4*z - 
        9737410*x*w*v^4*z - 17449195*w^2*v^4*z + 53040672*a*v^5*z - 
        18188898*u*v^5*z + 5162302*x*v^5*z + 11545662*w*v^5*z - 
        7341546*v^6*z - 261273600*a^3*u^2*y*z - 127008000*a^2*u^3*y*z - 
        28833840*a*u^4*y*z - 3818178*u^5*y*z + 391910400*a^2*u^2*x*y*z + 
        78382080*a*u^3*x*y*z + 20437200*u^4*x*y*z - 413683200*a^2*u*x^2*y*z - 
        134991360*a*u^2*x^2*y*z - 44316720*u^3*x^2*y*z + 
        130636800*a^2*x^3*y*z - 483840*a*u*x^3*y*z + 70756560*u^2*x^3*y*z - 
        3386880*a*x^4*y*z - 25988760*u*x^4*y*z + 7038864*x^5*y*z + 
        874229760*a^3*u*w*y*z + 1145041920*a^2*u^2*w*y*z - 
        32486400*a*u^3*w*y*z + 67452240*u^4*w*y*z - 653184000*a^2*u*x*w*y*z - 
        248209920*a*u^2*x*w*y*z - 55772640*u^3*x*w*y*z + 
        1060439040*a^2*x^2*w*y*z - 50388480*a*u*x^2*w*y*z + 
        183383280*u^2*x^2*w*y*z - 187453440*a*x^3*w*y*z - 
        48799200*u*x^3*w*y*z + 71131440*x^4*w*y*z - 218557440*a^3*w^2*y*z - 
        976872960*a^2*u*w^2*y*z - 455777280*a*u^2*w^2*y*z - 
        56454960*u^3*w^2*y*z + 391910400*a^2*x*w^2*y*z - 
        57438720*a*u*x*w^2*y*z + 92300400*u^2*x*w^2*y*z - 
        35251200*a*x^2*w^2*y*z - 71329680*u*x^2*w^2*y*z + 
        55095840*x^3*w^2*y*z + 366059520*a^2*w^3*y*z + 373455360*a*u*w^3*y*
         z + 142117200*u^2*w^3*y*z + 30689280*a*x*w^3*y*z - 
        45174240*u*x*w^3*y*z + 64107360*x^2*w^3*y*z - 124692480*a*w^4*y*z - 
        85739160*u*w^4*y*z + 22080720*x*w^4*y*z + 27614448*w^5*y*z - 
        700047360*a^3*u*v*y*z + 41575680*a^2*u^2*v*y*z + 
        13677120*a*u^3*v*y*z + 7445310*u^4*v*y*z - 653184000*a^2*u*x*v*y*z - 
        248209920*a*u^2*x*v*y*z - 55772640*u^3*x*v*y*z - 
        385482240*a^2*x^2*v*y*z + 429235200*a*u*x^2*v*y*z + 
        31668480*u^2*x^2*v*y*z + 25367040*a*x^3*v*y*z - 
        78743040*u*x^3*v*y*z - 26565240*x^4*v*y*z - 653184000*a^2*u*w*v*y*z - 
        248209920*a*u^2*w*v*y*z - 55772640*u^3*w*v*y*z - 
        653184000*a^2*x*w*v*y*z + 1656391680*a*u*x*w*v*y*z - 
        14077440*u^2*x*w*v*y*z - 200517120*a*x^2*w*v*y*z - 
        180426240*u*x^2*w*v*y*z - 61425120*x^3*w*v*y*z - 
        385482240*a^2*w^2*v*y*z + 429235200*a*u*w^2*v*y*z + 
        31668480*u^2*w^2*v*y*z - 200517120*a*x*w^2*v*y*z - 
        180426240*u*x*w^2*v*y*z - 112533840*x^2*w^2*v*y*z + 
        25367040*a*w^3*v*y*z - 78743040*u*w^3*v*y*z - 61425120*x*w^3*v*y*z - 
        26565240*w^4*v*y*z - 42716160*a^3*v^2*y*z + 661167360*a^2*u*v^2*y*z - 
        65590560*a*u^2*v^2*y*z + 18852780*u^3*v^2*y*z + 
        391910400*a^2*x*v^2*y*z - 57438720*a*u*x*v^2*y*z + 
        92300400*u^2*x*v^2*y*z - 138723840*a*x^2*v^2*y*z - 
        40861440*u*x^2*v^2*y*z + 74606160*x^3*v^2*y*z + 
        1060439040*a^2*w*v^2*y*z - 50388480*a*u*w*v^2*y*z + 
        183383280*u^2*w*v^2*y*z - 200517120*a*x*w*v^2*y*z - 
        180426240*u*x*w*v^2*y*z + 256866480*x^2*w*v^2*y*z - 
        303367680*a*w^2*v^2*y*z - 30240000*u*w^2*v^2*y*z + 
        178193520*x*w^2*v^2*y*z + 130688400*w^3*v^2*y*z - 
        246309120*a^2*v^3*y*z - 231145920*a*u*v^3*y*z - 
        23963220*u^2*v^3*y*z + 30689280*a*x*v^3*y*z - 45174240*u*x*v^3*y*z - 
        35673840*x^2*v^3*y*z - 187453440*a*w*v^3*y*z - 48799200*u*w*v^3*y*z - 
        61425120*x*w*v^3*y*z - 32761200*w^2*v^3*y*z + 49893840*a*v^4*y*z + 
        64092990*u*v^4*y*z + 22080720*x*v^4*y*z + 71131440*w*v^4*y*z - 
        16724898*v^5*y*z - 261273600*a^3*u*y^2*z - 163296000*a^2*u^2*y^2*z - 
        61054560*a*u^3*y^2*z - 7299495*u^4*y^2*z + 1088640000*a^2*u*x*y^2*z + 
        8709120*a*u^2*x*y^2*z + 64340640*u^3*x*y^2*z - 163296000*a^2*x^2*y^2*
         z - 303367680*a*u*x^2*y^2*z - 44127720*u^2*x^2*y^2*z - 
        21288960*a*x^3*y^2*z + 126841680*u*x^3*y^2*z - 12596220*x^4*y^2*z + 
        150543360*a^2*u*w*y^2*z + 63452160*a*u^2*w*y^2*z + 
        50021280*u^3*w*y^2*z - 413683200*a^2*x*w*y^2*z - 
        248209920*a*u*x*w*y^2*z - 92549520*u^2*x*w*y^2*z - 
        315187200*a*x^2*w*y^2*z + 106792560*u*x^2*w*y^2*z - 
        15758640*x^3*w*y^2*z - 15863040*a^2*w^2*y^2*z - 
        125660160*a*u*w^2*y^2*z - 55048680*u^2*w^2*y^2*z - 
        134991360*a*x*w^2*y^2*z + 206584560*u*x*w^2*y^2*z - 
        21110760*x^2*w^2*y^2*z - 100293120*a*w^3*y^2*z + 
        57554640*u*w^3*y^2*z - 34639920*x*w^3*y^2*z + 4781700*w^4*y^2*z + 
        435456000*a^3*v*y^2*z + 339344640*a^2*u*v*y^2*z + 
        317299680*a*u^2*v*y^2*z - 3662100*u^3*v*y^2*z - 
        413683200*a^2*x*v*y^2*z - 248209920*a*u*x*v*y^2*z - 
        92549520*u^2*x*v*y^2*z + 675164160*a*x^2*v*y^2*z + 
        33143040*u*x^2*v*y^2*z - 94763520*x^3*v*y^2*z - 
        413683200*a^2*w*v*y^2*z - 248209920*a*u*w*v*y^2*z - 
        92549520*u^2*w*v*y^2*z + 627056640*a*x*w*v*y^2*z - 
        92413440*u*x*w*v*y^2*z - 39916800*x^2*w*v*y^2*z + 
        675164160*a*w^2*v*y^2*z + 33143040*u*w^2*v*y^2*z - 
        39916800*x*w^2*v*y^2*z - 94763520*w^3*v*y^2*z - 
        103887360*a^2*v^2*y^2*z - 227331360*a*u*v^2*y^2*z - 
        25414290*u^2*v^2*y^2*z - 134991360*a*x*v^2*y^2*z + 
        206584560*u*x*v^2*y^2*z - 48902400*x^2*v^2*y^2*z - 
        315187200*a*w*v^2*y^2*z + 106792560*u*w*v^2*y^2*z - 
        39916800*x*w*v^2*y^2*z - 21047040*w^2*v^2*y^2*z + 
        219468960*a*v^3*y^2*z + 4514220*u*v^3*y^2*z - 34639920*x*v^3*y^2*z - 
        15758640*w*v^3*y^2*z - 20195595*v^4*y^2*z - 87091200*a^3*y^3*z - 
        127008000*a^2*u*y^3*z - 61054560*a*u^2*y^3*z - 10533180*u^3*y^3*z + 
        130636800*a^2*x*y^3*z - 161602560*a*u*x*y^3*z + 
        53292960*u^2*x*y^3*z - 21288960*a*x^2*y^3*z - 28914480*u*x^2*y^3*z + 
        28504560*x^3*y^3*z + 246758400*a^2*w*y^3*z + 190356480*a*u*w*y^3*z + 
        63925920*u^2*w*y^3*z - 483840*a*x*w*y^3*z - 55772640*u*x*w*y^3*z + 
        126634320*x^2*w*y^3*z - 124761600*a*w^2*y^3*z - 
        59661360*u*w^2*y^3*z + 70756560*x*w^2*y^3*z + 57525360*w^3*y^3*z - 
        134265600*a^2*v*y^3*z + 30818880*a*u*v*y^3*z - 6519060*u^2*v*y^3*z - 
        483840*a*x*v*y^3*z - 55772640*u*x*v*y^3*z - 81400320*x^2*v*y^3*z - 
        483840*a*w*v*y^3*z - 55772640*u*w*v*y^3*z - 71769600*x*w*v*y^3*z - 
        81400320*w^2*v*y^3*z - 41286240*a*v^2*y^3*z + 6656940*u*v^2*y^3*z + 
        70756560*x*v^2*y^3*z + 126634320*w*v^2*y^3*z - 30043500*v^3*y^3*z + 
        19958400*a^2*y^4*z - 28833840*a*u*y^4*z - 7299495*u^2*y^4*z - 
        3386880*a*x*y^4*z + 70554960*u*x*y^4*z - 12596220*x^2*y^4*z - 
        45964800*a*w*y^4*z + 7995600*u*w*y^4*z - 25988760*x*w*y^4*z + 
        4102020*w^2*y^4*z + 100956240*a*v*y^4*z + 16784190*u*v*y^4*z - 
        25988760*x*v*y^4*z - 25988760*w*v*y^4*z - 3030075*v^2*y^4*z - 
        19362672*a*y^5*z - 3818178*u*y^5*z + 7038864*x*y^5*z + 
        14707728*w*y^5*z - 10728522*v*y^5*z + 1917447*y^6*z + 
        43545600*a^3*u^2*z^2 + 32659200*a^2*u^3*z^2 + 17062920*a*u^4*z^2 + 
        329049*u^5*z^2 - 76204800*a^2*u^2*x*z^2 - 96768000*a*u^3*x*z^2 + 
        991620*u^4*x*z^2 + 43545600*a^3*x^2*z^2 - 76204800*a^2*u*x^2*z^2 + 
        169827840*a*u^2*x^2*z^2 - 7015680*u^3*x^2*z^2 + 
        32659200*a^2*x^3*z^2 - 96768000*a*u*x^3*z^2 - 7015680*u^2*x^3*z^2 + 
        17062920*a*x^4*z^2 + 991620*u*x^4*z^2 + 329049*x^5*z^2 - 
        364262400*a^3*u*w*z^2 - 430168320*a^2*u^2*w*z^2 - 
        117480960*a*u^3*w*z^2 - 21430780*u^4*w*z^2 + 508308480*a^3*x*w*z^2 + 
        467320320*a^2*u*x*w*z^2 + 462689280*a*u^2*x*w*z^2 + 
        3837440*u^3*x*w*z^2 - 43545600*a^2*x^2*w*z^2 - 134991360*a*u*x^2*w*
         z^2 - 35562240*u^2*x^2*w*z^2 + 206727840*a*x^3*w*z^2 - 
        30285040*u*x^3*w*z^2 - 17449195*x^4*w*z^2 + 189250560*a^3*w^2*z^2 + 
        518572800*a^2*u*w^2*z^2 + 301708800*a*u^2*w^2*z^2 + 
        52920320*u^3*w^2*z^2 - 245376000*a^2*x*w^2*z^2 - 
        449902080*a*u*x*w^2*z^2 - 61697280*u^2*x*w^2*z^2 + 
        156567600*a*x^2*w^2*z^2 - 16617960*u*x^2*w^2*z^2 + 
        4629250*x^3*w^2*z^2 - 145900800*a^2*w^3*z^2 - 258831360*a*u*w^3*z^2 - 
        71589120*u^2*w^3*z^2 + 236172960*a*x*w^3*z^2 + 54667920*u*x*w^3*z^2 - 
        944190*x^2*w^3*z^2 + 74271240*a*w^4*z^2 + 47377220*u*w^4*z^2 - 
        29452555*x*w^4*z^2 - 12025991*w^5*z^2 + 102988800*a^3*u*v*z^2 + 
        223326720*a^2*u^2*v*z^2 + 26912160*a*u^3*v*z^2 + 8914885*u^4*v*z^2 - 
        334126080*a^3*x*v*z^2 - 489093120*a^2*u*x*v*z^2 + 
        65664000*a*u^2*x*v*z^2 - 14688560*u^3*x*v*z^2 - 
        43545600*a^2*x^2*v*z^2 - 134991360*a*u*x^2*v*z^2 - 
        35562240*u^2*x^2*v*z^2 - 60063840*a*x^3*v*z^2 + 
        56724880*u*x^3*v*z^2 + 1124005*x^4*v*z^2 - 261273600*a^3*w*v*z^2 + 
        552268800*a^2*u*w*v*z^2 + 31173120*a*u^2*w*v*z^2 + 
        43539280*u^3*w*v*z^2 - 36115200*a^2*x*w*v*z^2 - 
        301432320*a*u*x*w*v*z^2 - 28550400*u^2*x*w*v*z^2 - 
        227676960*a*x^2*w*v*z^2 + 190272240*u*x^2*w*v*z^2 - 
        3588180*x^3*w*v*z^2 - 245376000*a^2*w^2*v*z^2 - 
        449902080*a*u*w^2*v*z^2 - 61697280*u^2*w^2*v*z^2 - 
        191458080*a*x*w^2*v*z^2 + 106987440*u*x*w^2*v*z^2 - 
        29814930*x^2*w^2*v*z^2 + 83060640*a*w^3*v*z^2 + 
        125467600*u*w^3*v*z^2 - 8856020*x*w^3*v*z^2 - 24740955*w^4*v*z^2 - 
        58613760*a^3*v^2*z^2 - 308793600*a^2*u*v^2*z^2 - 
        285662160*a*u^2*v^2*z^2 - 4896030*u^3*v^2*z^2 + 
        172627200*a^2*x*v^2*z^2 + 208465920*a*u*x*v^2*z^2 - 
        5167080*u^2*x*v^2*z^2 + 156567600*a*x^2*v^2*z^2 - 
        16617960*u*x^2*v^2*z^2 - 24351070*x^3*v^2*z^2 + 
        172627200*a^2*w*v^2*z^2 + 208465920*a*u*w*v^2*z^2 - 
        5167080*u^2*w*v^2*z^2 + 440886240*a*x*w*v^2*z^2 - 
        36588240*u*x*w*v^2*z^2 - 29814930*x^2*w*v^2*z^2 + 
        156567600*a*w^2*v^2*z^2 - 16617960*u*w^2*v^2*z^2 - 
        29814930*x*w^2*v^2*z^2 - 24351070*w^3*v^2*z^2 + 
        109785600*a^2*v^3*z^2 + 123265440*a*u*v^3*z^2 + 
        63775170*u^2*v^3*z^2 - 176669280*a*x*v^3*z^2 - 23062560*u*x*v^3*z^2 - 
        944190*x^2*v^3*z^2 - 247494240*a*w*v^3*z^2 + 4069920*u*w*v^3*z^2 - 
        28750740*x*w*v^3*z^2 + 4629250*w^2*v^3*z^2 - 13659120*a*v^4*z^2 - 
        33137895*u*v^4*z^2 + 21212505*x*v^4*z^2 + 31601785*w*v^4*z^2 + 
        4607218*v^5*z^2 + 435456000*a^3*u*y*z^2 - 43545600*a^2*u^2*y*z^2 + 
        215943840*a*u^3*y*z^2 - 16405515*u^4*y*z^2 - 413683200*a^2*u*x*y*
         z^2 - 134991360*a*u^2*x*y*z^2 - 44316720*u^3*x*y*z^2 - 
        163296000*a^2*x^2*y*z^2 + 663344640*a*u*x^2*y*z^2 - 
        35562240*u^2*x^2*y*z^2 - 21288960*a*x^3*y*z^2 - 
        81607680*u*x^3*y*z^2 - 12596220*x^4*y*z^2 - 218557440*a^3*w*y*z^2 - 
        976872960*a^2*u*w*y*z^2 - 455777280*a*u^2*w*y*z^2 - 
        56454960*u^3*w*y*z^2 - 385482240*a^2*x*w*y*z^2 + 
        429235200*a*u*x*w*y*z^2 + 31668480*u^2*x*w*y*z^2 - 
        303367680*a*x^2*w*y*z^2 - 30240000*u*x^2*w*y*z^2 - 
        32761200*x^3*w*y*z^2 + 279832320*a^2*w^2*y*z^2 + 
        812229120*a*u*w^2*y*z^2 + 92459520*u^2*w^2*y*z^2 - 
        138723840*a*x*w^2*y*z^2 - 40861440*u*x*w^2*y*z^2 - 
        48136680*x^2*w^2*y*z^2 - 231137280*a*w^3*y*z^2 - 
        152962560*u*w^3*y*z^2 - 35673840*x*w^3*y*z^2 + 33640260*w^4*y*z^2 - 
        42716160*a^3*v*y*z^2 + 661167360*a^2*u*v*y*z^2 - 
        65590560*a*u^2*v*y*z^2 + 18852780*u^3*v*y*z^2 + 
        1060439040*a^2*x*v*y*z^2 - 50388480*a*u*x*v*y*z^2 + 
        183383280*u^2*x*v*y*z^2 - 303367680*a*x^2*v*y*z^2 - 
        30240000*u*x^2*v*y*z^2 + 130688400*x^3*v*y*z^2 + 
        391910400*a^2*w*v*y*z^2 - 57438720*a*u*w*v*y*z^2 + 
        92300400*u^2*w*v*y*z^2 - 200517120*a*x*w*v*y*z^2 - 
        180426240*u*x*w*v*y*z^2 + 178193520*x^2*w*v*y*z^2 - 
        138723840*a*w^2*v*y*z^2 - 40861440*u*w^2*v*y*z^2 + 
        256866480*x*w^2*v*y*z^2 + 74606160*w^3*v*y*z^2 - 
        519333120*a^2*v^2*y*z^2 + 32387040*a*u*v^2*y*z^2 - 
        71966610*u^2*v^2*y*z^2 - 35251200*a*x*v^2*y*z^2 - 
        71329680*u*x*v^2*y*z^2 - 48136680*x^2*v^2*y*z^2 - 
        35251200*a*w*v^2*y*z^2 - 71329680*u*w*v^2*y*z^2 - 
        112533840*x*w*v^2*y*z^2 - 48136680*w^2*v^2*y*z^2 + 
        121007520*a*v^3*y*z^2 + 53822700*u*v^3*y*z^2 + 64107360*x*v^3*y*z^2 + 
        55095840*w*v^3*y*z^2 - 41591655*v^4*y*z^2 + 43545600*a^3*y^2*z^2 - 
        43545600*a^2*u*y^2*z^2 + 151729200*a*u^2*y^2*z^2 + 
        5576130*u^3*y^2*z^2 - 163296000*a^2*x*y^2*z^2 - 
        303367680*a*u*x*y^2*z^2 - 44127720*u^2*x*y^2*z^2 + 
        198858240*a*x^2*y^2*z^2 - 21047040*u*x^2*y^2*z^2 - 
        15079680*x^3*y^2*z^2 - 15863040*a^2*w*y^2*z^2 - 
        125660160*a*u*w*y^2*z^2 - 55048680*u^2*w*y^2*z^2 + 
        675164160*a*x*w*y^2*z^2 + 33143040*u*x*w*y^2*z^2 - 
        21047040*x^2*w*y^2*z^2 + 146188800*a*w^2*y^2*z^2 + 
        1175040*u*w^2*y^2*z^2 - 48902400*x*w^2*y^2*z^2 - 
        9780480*w^3*y^2*z^2 - 103887360*a^2*v*y^2*z^2 - 
        227331360*a*u*v*y^2*z^2 - 25414290*u^2*v*y^2*z^2 - 
        315187200*a*x*v*y^2*z^2 + 106792560*u*x*v*y^2*z^2 - 
        21047040*x^2*v*y^2*z^2 - 134991360*a*w*v*y^2*z^2 + 
        206584560*u*w*v*y^2*z^2 - 39916800*x*w*v*y^2*z^2 - 
        48902400*w^2*v*y^2*z^2 + 175368240*a*v^2*y^2*z^2 - 
        34365330*u*v^2*y^2*z^2 - 21110760*x*v^2*y^2*z^2 - 
        21110760*w*v^2*y^2*z^2 - 1335870*v^3*y^2*z^2 + 32659200*a^2*y^3*z^2 + 
        215943840*a*u*y^3*z^2 + 5576130*u^2*y^3*z^2 - 21288960*a*x*y^3*z^2 - 
        28914480*u*x*y^3*z^2 - 15079680*x^2*y^3*z^2 - 124761600*a*w*y^3*z^2 - 
        59661360*u*w*y^3*z^2 - 81400320*x*w*y^3*z^2 + 3041280*w^2*y^3*z^2 - 
        41286240*a*v*y^3*z^2 + 6656940*u*v*y^3*z^2 + 126634320*x*v*y^3*z^2 + 
        70756560*w*v*y^3*z^2 - 30255390*v^2*y^3*z^2 + 17062920*a*y^4*z^2 - 
        16405515*u*y^4*z^2 - 12596220*x*y^4*z^2 + 4102020*w*y^4*z^2 - 
        3030075*v*y^4*z^2 + 329049*y^5*z^2 - 87091200*a^3*u*z^3 + 
        32659200*a^2*u^2*z^3 - 54059040*a*u^3*z^3 + 3073875*u^4*z^3 - 
        87091200*a^3*x*z^3 + 246758400*a^2*u*x*z^3 - 96768000*a*u^2*x*z^3 + 
        54000240*u^3*x*z^3 + 32659200*a^2*x^2*z^3 - 96768000*a*u*x^2*z^3 - 
        7015680*u^2*x^2*z^3 - 54059040*a*x^3*z^3 + 54000240*u*x^3*z^3 + 
        3073875*x^4*z^3 - 14238720*a^3*w*z^3 + 291087360*a^2*u*w*z^3 + 
        190425600*a*u^2*w*z^3 + 35480560*u^3*w*z^3 - 330935040*a^2*x*w*z^3 - 
        272678400*a*u*x*w*z^3 - 94266880*u^2*x*w*z^3 - 60063840*a*x^2*w*z^3 + 
        56724880*u*x^2*w*z^3 - 26518380*x^3*w*z^3 - 145900800*a^2*w^2*z^3 - 
        258831360*a*u*w^2*z^3 - 71589120*u^2*w^2*z^3 + 83060640*a*x*w^2*z^3 + 
        125467600*u*x*w^2*z^3 - 24351070*x^2*w^2*z^3 + 55150560*a*w^3*z^3 + 
        61775920*u*w^3*z^3 - 42204140*x*w^3*z^3 - 13655085*w^4*z^3 + 
        217451520*a^3*v*z^3 - 287458560*a^2*u*v*z^3 + 4229280*a*u^2*v*z^3 - 
        33494380*u^3*v*z^3 + 69661440*a^2*x*v*z^3 + 350576640*a*u*x*v*z^3 - 
        31657520*u^2*x*v*z^3 + 206727840*a*x^2*v*z^3 - 30285040*u*x^2*v*z^3 - 
        26518380*x^3*v*z^3 + 7084800*a^2*w*v*z^3 - 108380160*a*u*w*v*z^3 - 
        30604080*u^2*w*v*z^3 + 176892480*a*x*w*v*z^3 + 5872160*u*x*w*v*z^3 - 
        3588180*x^2*w*v*z^3 + 236172960*a*w^2*v*z^3 + 54667920*u*w^2*v*z^3 - 
        8856020*x*w^2*v*z^3 - 42204140*w^3*v*z^3 + 109785600*a^2*v^2*z^3 + 
        123265440*a*u*v^2*z^3 + 63775170*u^2*v^2*z^3 - 
        247494240*a*x*v^2*z^3 + 4069920*u*x*v^2*z^3 + 4629250*x^2*v^2*z^3 - 
        176669280*a*w*v^2*z^3 - 23062560*u*w*v^2*z^3 - 28750740*x*w*v^2*z^3 - 
        944190*w^2*v^2*z^3 + 4985280*a*v^3*z^3 - 51031420*u*v^3*z^3 + 
        27137860*x*v^3*z^3 + 27137860*w*v^3*z^3 + 4179430*v^4*z^3 - 
        87091200*a^3*y*z^3 - 134265600*a^2*u*y*z^3 - 69279840*a*u^2*y*z^3 - 
        26518380*u^3*y*z^3 + 130636800*a^2*x*y*z^3 - 483840*a*u*x*y*z^3 + 
        70756560*u^2*x*y*z^3 - 21288960*a*x^2*y*z^3 - 81607680*u*x^2*y*z^3 + 
        28504560*x^3*y*z^3 + 366059520*a^2*w*y*z^3 + 373455360*a*u*w*y*z^3 + 
        142117200*u^2*w*y*z^3 + 25367040*a*x*w*y*z^3 - 78743040*u*x*w*y*z^3 + 
        130688400*x^2*w*y*z^3 - 231137280*a*w^2*y*z^3 - 
        152962560*u*w^2*y*z^3 + 74606160*x*w^2*y*z^3 + 76722480*w^3*y*z^3 - 
        246309120*a^2*v*y*z^3 - 231145920*a*u*v*y*z^3 - 
        23963220*u^2*v*y*z^3 - 187453440*a*x*v*y*z^3 - 48799200*u*x*v*y*z^3 - 
        32761200*x^2*v*y*z^3 + 30689280*a*w*v*y*z^3 - 45174240*u*w*v*y*z^3 - 
        61425120*x*w*v*y*z^3 - 35673840*w^2*v*y*z^3 + 121007520*a*v^2*y*z^3 + 
        53822700*u*v^2*y*z^3 + 55095840*x*v^2*y*z^3 + 64107360*w*v^2*y*z^3 - 
        41665020*v^3*y*z^3 + 32659200*a^2*y^2*z^3 - 69279840*a*u*y^2*z^3 - 
        20198430*u^2*y^2*z^3 - 21288960*a*x*y^2*z^3 + 126841680*u*x*y^2*z^3 - 
        15079680*x^2*y^2*z^3 - 100293120*a*w*y^2*z^3 + 57554640*u*w*y^2*z^3 - 
        94763520*x*w*y^2*z^3 - 9780480*w^2*y^2*z^3 + 219468960*a*v*y^2*z^3 + 
        4514220*u*v*y^2*z^3 - 15758640*x*v*y^2*z^3 - 34639920*w*v*y^2*z^3 - 
        1335870*v^2*y^2*z^3 - 54059040*a*y^3*z^3 - 26518380*u*y^3*z^3 + 
        28504560*x*y^3*z^3 + 57525360*w*y^3*z^3 - 30043500*v*y^3*z^3 + 
        3073875*y^4*z^3 + 14515200*a^3*z^4 + 19958400*a^2*u*z^4 + 
        17062920*a*u^2*z^4 + 3073875*u^3*z^4 + 19958400*a^2*x*z^4 - 
        45964800*a*u*x*z^4 + 991620*u^2*x*z^4 + 17062920*a*x^2*z^4 + 
        991620*u*x^2*z^4 + 3073875*x^3*z^4 + 305280*a^2*w*z^4 - 
        109440000*a*u*w*z^4 - 42733820*u^2*w*z^4 + 171573840*a*x*w*z^4 + 
        42424520*u*x*w*z^4 + 1124005*x^2*w*z^4 + 74271240*a*w^2*z^4 + 
        47377220*u*w^2*z^4 - 24740955*x*w^2*z^4 - 13655085*w^3*z^4 - 
        103726080*a^2*v*z^4 + 77219280*a*u*v*z^4 + 13732085*u^2*v*z^4 - 
        99451440*a*x*v*z^4 - 47976080*u*x*v*z^4 - 17449195*x^2*v*z^4 - 
        58094640*a*w*v*z^4 + 36419920*u*w*v*z^4 - 9737410*x*w*v*z^4 - 
        29452555*w^2*v*z^4 - 13659120*a*v^2*z^4 - 33137895*u*v^2*z^4 + 
        31601785*x*v^2*z^4 + 21212505*w*v^2*z^4 + 4179430*v^3*z^4 + 
        19958400*a^2*y*z^4 + 100956240*a*u*y*z^4 + 80325*u^2*y*z^4 - 
        3386880*a*x*y*z^4 - 25988760*u*x*y*z^4 - 12596220*x^2*y*z^4 - 
        124692480*a*w*y*z^4 - 85739160*u*w*y*z^4 - 26565240*x*w*y*z^4 + 
        33640260*w^2*y*z^4 + 49893840*a*v*y*z^4 + 64092990*u*v*y*z^4 + 
        71131440*x*v*y*z^4 + 22080720*w*v*y*z^4 - 41591655*v^2*y*z^4 + 
        17062920*a*y^2*z^4 + 80325*u*y^2*z^4 - 12596220*x*y^2*z^4 + 
        4781700*w*y^2*z^4 - 20195595*v*y^2*z^4 + 3073875*y^3*z^4 - 
        19362672*a*u*z^5 + 329049*u^2*z^5 - 19362672*a*x*z^5 + 
        14707728*u*x*z^5 + 329049*x^2*z^5 - 5699952*a*w*z^5 + 
        21409584*u*w*z^5 - 26092362*x*w*z^5 - 12025991*w^2*z^5 + 
        53040672*a*v*z^5 - 18188898*u*v*z^5 + 11545662*x*v*z^5 + 
        5162302*w*v*z^5 + 4607218*v^2*z^5 - 19362672*a*y*z^5 - 
        10728522*u*y*z^5 + 7038864*x*y*z^5 + 27614448*w*y*z^5 - 
        16724898*v*y*z^5 + 329049*y^2*z^5 + 1791216*a*z^6 + 1917447*u*z^6 + 
        1917447*x*z^6 + 276327*w*z^6 - 7341546*v*z^6 + 1917447*y*z^6 - 
        68334*z^7)/(209018880*a^7) - 
     ((w - v)*(x - z)*(90720*a^3*u^2 + 27216*a^2*u^3 + 14280*a*u^4 + 
        512*u^5 - 113400*a^3*u*x - 102060*a^2*u^2*x - 38598*a*u^3*x - 
        4501*u^4*x + 22680*a^3*x^2 + 48384*a^2*u*x^2 + 78246*a*u^2*x^2 + 
        4594*u^3*x^2 - 756*a^2*x^3 - 35196*a*u*x^3 - 11903*u^2*x^3 + 
        3276*a*x^4 + 4296*u*x^4 - 186*x^5 - 113400*a^3*u*w - 
        102060*a^2*u^2*w - 38598*a*u^3*w - 4501*u^4*w + 45360*a^3*x*w + 
        52164*a^2*u*x*w + 156114*a*u^2*x*w - 1083*u^3*x*w - 12096*a^2*x^2*w - 
        65142*a*u*x^2*w - 22419*u^2*x^2*w + 10836*a*x^3*w + 7965*u*x^3*w - 
        1330*x^4*w + 22680*a^3*w^2 + 48384*a^2*u*w^2 + 78246*a*u^2*w^2 + 
        4594*u^3*w^2 - 12096*a^2*x*w^2 - 65142*a*u*x*w^2 - 22419*u^2*x*w^2 + 
        2688*a*x^2*w^2 + 14638*u*x^2*w^2 + 8*x^3*w^2 - 756*a^2*w^3 - 
        35196*a*u*w^3 - 11903*u^2*w^3 + 10836*a*x*w^3 + 7965*u*x*w^3 + 
        8*x^2*w^3 + 3276*a*w^4 + 4296*u*w^4 - 1330*x*w^4 - 186*w^5 - 
        113400*a^3*u*v - 102060*a^2*u^2*v - 38598*a*u^3*v - 4501*u^4*v + 
        45360*a^3*x*v + 233604*a^2*u*x*v + 48258*a*u^2*x*v + 26165*u^3*x*v - 
        57456*a^2*x^2*v - 84546*a*u*x^2*v - 22875*u^2*x^2*v + 14448*a*x^3*v + 
        23585*u*x^3*v - 3770*x^4*v + 45360*a^3*w*v + 352296*a^2*u*w*v + 
        25200*a*u^2*w*v + 34134*u^3*w*v - 134568*a^2*x*w*v - 
        138852*a*u*x*w*v - 39816*u^2*x*w*v + 36960*a*x^2*w*v + 
        46576*u*x^2*w*v - 10084*x^3*w*v - 67284*a^2*w^2*v - 
        134316*a*u*w^2*v - 19881*u^2*w^2*v + 77868*a*x*w^2*v + 
        33057*u*x*w^2*v - 13112*x^2*w^2*v + 18732*a*w^3*v + 32942*u*w^3*v - 
        16004*x*w^3*v - 4098*w^4*v + 22680*a^3*v^2 + 48384*a^2*u*v^2 + 
        78246*a*u^2*v^2 + 4594*u^3*v^2 - 57456*a^2*x*v^2 - 84546*a*u*x*v^2 - 
        22875*u^2*x*v^2 + 40992*a*x^2*v^2 + 10312*u*x^2*v^2 - 5694*x^3*v^2 - 
        67284*a^2*w*v^2 - 134316*a*u*w*v^2 - 19881*u^2*w*v^2 + 
        83160*a*x*w*v^2 + 19305*u*x*w*v^2 - 11042*x^2*w*v^2 + 
        33264*a*w^2*v^2 + 24000*u*w^2*v^2 - 16476*x*w^2*v^2 - 4592*w^3*v^2 - 
        756*a^2*v^3 - 35196*a*u*v^3 - 11903*u^2*v^3 + 14448*a*x*v^3 + 
        23585*u*x*v^3 - 5694*x^2*v^3 + 18732*a*w*v^3 + 32942*u*w*v^3 - 
        14672*x*w*v^3 - 4592*w^2*v^3 + 3276*a*v^4 + 4296*u*v^4 - 3770*x*v^4 - 
        4098*w*v^4 - 186*v^5 + 272160*a^3*u*y + 54432*a^2*u^2*y + 
        42840*a*u^3*y + 1164*u^4*y - 68040*a^3*x*y - 190512*a^2*u*x*y - 
        66150*a*u^2*x*y - 11802*u^3*x*y + 22680*a^2*x^2*y + 
        136332*a*u*x^2*y + 8856*u^2*x^2*y - 20412*a*x^3*y - 22674*u*x^3*y + 
        2556*x^4*y - 68040*a^3*w*y - 190512*a^2*u*w*y - 66150*a*u^2*w*y - 
        11802*u^3*w*y + 129276*a^2*x*w*y + 121716*a*u*x*w*y + 
        16443*u^2*x*w*y - 63378*a*x^2*w*y - 22824*u*x^2*w*y + 12591*x^3*w*y + 
        22680*a^2*w^2*y + 136332*a*u*w^2*y + 8856*u^2*w^2*y - 
        63378*a*x*w^2*y - 22824*u*x*w^2*y + 8850*x^2*w^2*y - 20412*a*w^3*y - 
        22674*u*w^3*y + 12591*x*w^3*y + 2556*w^4*y - 68040*a^3*v*y - 
        190512*a^2*u*v*y - 66150*a*u^2*v*y - 11802*u^3*v*y + 
        129276*a^2*x*v*y + 52164*a*u*x*v*y + 44379*u^2*x*v*y - 
        45990*a*x^2*v*y - 26964*u*x^2*v*y + 13191*x^3*v*y + 49896*a^2*w*v*y + 
        59976*a*u*w*v*y + 31554*u^2*w*v*y - 53172*a*x*w*v*y - 
        31248*u*x*w*v*y + 12072*x^2*w*v*y - 14868*a*w^2*v*y - 
        25110*u*w^2*v*y + 13311*x*w^2*v*y + 4578*w^3*v*y + 22680*a^2*v^2*y + 
        136332*a*u*v^2*y + 8856*u^2*v^2*y - 45990*a*x*v^2*y - 
        26964*u*x*v^2*y + 4944*x^2*v^2*y - 14868*a*w*v^2*y - 
        25110*u*w*v^2*y + 13635*x*w*v^2*y + 3240*w^2*v^2*y - 20412*a*v^3*y - 
        22674*u*v^3*y + 13191*x*v^3*y + 4578*w*v^3*y + 2556*v^4*y - 
        81648*a^2*u*y^2 + 13608*a*u^2*y^2 - 144*u^3*y^2 + 20412*a^2*x*y^2 + 
        3402*a*u*x*y^2 - 4266*u^2*x*y^2 + 1890*a*x^2*y^2 - 5562*u*x^2*y^2 + 
        1251*x^3*y^2 + 20412*a^2*w*y^2 + 3402*a*u*w*y^2 - 4266*u^2*w*y^2 - 
        10206*a*x*w*y^2 - 405*u*x*w*y^2 + 2673*x^2*w*y^2 + 1890*a*w^2*y^2 - 
        5562*u*w^2*y^2 + 2673*x*w^2*y^2 + 1251*w^3*y^2 + 20412*a^2*v*y^2 + 
        3402*a*u*v*y^2 - 4266*u^2*v*y^2 - 10206*a*x*v*y^2 + 14715*u*x*v*y^2 - 
        1107*x^2*v*y^2 + 3024*a*w*v*y^2 + 19926*u*w*v*y^2 - 6480*x*w*v*y^2 - 
        3591*w^2*v*y^2 + 1890*a*v^2*y^2 - 5562*u*v^2*y^2 - 1107*x*v^2*y^2 - 
        3591*w*v^2*y^2 + 1251*v^3*y^2 + 40824*a*u*y^3 + 1296*u^2*y^3 - 
        10206*a*x*y^3 - 5994*u*x*y^3 + 648*x^2*y^3 - 10206*a*w*y^3 - 
        5994*u*w*y^3 + 4293*x*w*y^3 + 648*w^2*y^3 - 10206*a*v*y^3 - 
        5994*u*v*y^3 + 4293*x*v*y^3 + 1458*w*v*y^3 + 648*v^2*y^3 - 
        4860*u*y^4 + 1215*x*y^4 + 1215*w*y^4 + 1215*v*y^4 - 113400*a^3*u*z - 
        102060*a^2*u^2*z - 38598*a*u^3*z - 4501*u^4*z + 45360*a^3*x*z + 
        352296*a^2*u*x*z + 25200*a*u^2*x*z + 34134*u^3*x*z - 
        67284*a^2*x^2*z - 134316*a*u*x^2*z - 19881*u^2*x^2*z + 
        18732*a*x^3*z + 32942*u*x^3*z - 4098*x^4*z + 45360*a^3*w*z + 
        233604*a^2*u*w*z + 48258*a*u^2*w*z + 26165*u^3*w*z - 
        134568*a^2*x*w*z - 138852*a*u*x*w*z - 39816*u^2*x*w*z + 
        77868*a*x^2*w*z + 33057*u*x^2*w*z - 16004*x^3*w*z - 57456*a^2*w^2*z - 
        84546*a*u*w^2*z - 22875*u^2*w^2*z + 36960*a*x*w^2*z + 
        46576*u*x*w^2*z - 13112*x^2*w^2*z + 14448*a*w^3*z + 23585*u*w^3*z - 
        10084*x*w^3*z - 3770*w^4*z + 45360*a^3*v*z + 52164*a^2*u*v*z + 
        156114*a*u^2*v*z - 1083*u^3*v*z - 134568*a^2*x*v*z - 
        138852*a*u*x*v*z - 39816*u^2*x*v*z + 83160*a*x^2*v*z + 
        19305*u*x^2*v*z - 14672*x^3*v*z - 134568*a^2*w*v*z - 
        138852*a*u*w*v*z - 39816*u^2*w*v*z + 65184*a*x*w*v*z + 
        51856*u*x*w*v*z - 17048*x^2*w*v*z + 83160*a*w^2*v*z + 
        19305*u*w^2*v*z - 17048*x*w^2*v*z - 14672*w^3*v*z - 12096*a^2*v^2*z - 
        65142*a*u*v^2*z - 22419*u^2*v^2*z + 36960*a*x*v^2*z + 
        46576*u*x*v^2*z - 11042*x^2*v^2*z + 77868*a*w*v^2*z + 
        33057*u*w*v^2*z - 17048*x*w*v^2*z - 16476*w^2*v^2*z + 10836*a*v^3*z + 
        7965*u*v^3*z - 10084*x*v^3*z - 16004*w*v^3*z - 1330*v^4*z - 
        68040*a^3*y*z - 190512*a^2*u*y*z - 66150*a*u^2*y*z - 11802*u^3*y*z + 
        49896*a^2*x*y*z + 59976*a*u*x*y*z + 31554*u^2*x*y*z - 
        14868*a*x^2*y*z - 25110*u*x^2*y*z + 4578*x^3*y*z + 129276*a^2*w*y*z + 
        52164*a*u*w*y*z + 44379*u^2*w*y*z - 53172*a*x*w*y*z - 
        31248*u*x*w*y*z + 13311*x^2*w*y*z - 45990*a*w^2*y*z - 
        26964*u*w^2*y*z + 12072*x*w^2*y*z + 13191*w^3*y*z + 
        129276*a^2*v*y*z + 121716*a*u*v*y*z + 16443*u^2*v*y*z - 
        53172*a*x*v*y*z - 31248*u*x*v*y*z + 13635*x^2*v*y*z - 
        53172*a*w*v*y*z - 31248*u*w*v*y*z + 19344*x*w*v*y*z + 
        13635*w^2*v*y*z - 63378*a*v^2*y*z - 22824*u*v^2*y*z + 
        12072*x*v^2*y*z + 13311*w*v^2*y*z + 12591*v^3*y*z + 20412*a^2*y^2*z + 
        3402*a*u*y^2*z - 4266*u^2*y^2*z + 3024*a*x*y^2*z + 19926*u*x*y^2*z - 
        3591*x^2*y^2*z - 10206*a*w*y^2*z + 14715*u*w*y^2*z - 6480*x*w*y^2*z - 
        1107*w^2*y^2*z - 10206*a*v*y^2*z - 405*u*v*y^2*z - 6480*x*v*y^2*z - 
        6480*w*v*y^2*z + 2673*v^2*y^2*z - 10206*a*y^3*z - 5994*u*y^3*z + 
        1458*x*y^3*z + 4293*w*y^3*z + 4293*v*y^3*z + 1215*y^4*z + 
        22680*a^3*z^2 + 48384*a^2*u*z^2 + 78246*a*u^2*z^2 + 4594*u^3*z^2 - 
        67284*a^2*x*z^2 - 134316*a*u*x*z^2 - 19881*u^2*x*z^2 + 
        33264*a*x^2*z^2 + 24000*u*x^2*z^2 - 4592*x^3*z^2 - 57456*a^2*w*z^2 - 
        84546*a*u*w*z^2 - 22875*u^2*w*z^2 + 83160*a*x*w*z^2 + 
        19305*u*x*w*z^2 - 16476*x^2*w*z^2 + 40992*a*w^2*z^2 + 
        10312*u*w^2*z^2 - 11042*x*w^2*z^2 - 5694*w^3*z^2 - 12096*a^2*v*z^2 - 
        65142*a*u*v*z^2 - 22419*u^2*v*z^2 + 77868*a*x*v*z^2 + 
        33057*u*x*v*z^2 - 16476*x^2*v*z^2 + 36960*a*w*v*z^2 + 
        46576*u*w*v*z^2 - 17048*x*w*v*z^2 - 11042*w^2*v*z^2 + 
        2688*a*v^2*z^2 + 14638*u*v^2*z^2 - 13112*x*v^2*z^2 - 
        13112*w*v^2*z^2 + 8*v^3*z^2 + 22680*a^2*y*z^2 + 136332*a*u*y*z^2 + 
        8856*u^2*y*z^2 - 14868*a*x*y*z^2 - 25110*u*x*y*z^2 + 3240*x^2*y*z^2 - 
        45990*a*w*y*z^2 - 26964*u*w*y*z^2 + 13635*x*w*y*z^2 + 
        4944*w^2*y*z^2 - 63378*a*v*y*z^2 - 22824*u*v*y*z^2 + 
        13311*x*v*y*z^2 + 12072*w*v*y*z^2 + 8850*v^2*y*z^2 + 1890*a*y^2*z^2 - 
        5562*u*y^2*z^2 - 3591*x*y^2*z^2 - 1107*w*y^2*z^2 + 2673*v*y^2*z^2 + 
        648*y^3*z^2 - 756*a^2*z^3 - 35196*a*u*z^3 - 11903*u^2*z^3 + 
        18732*a*x*z^3 + 32942*u*x*z^3 - 4592*x^2*z^3 + 14448*a*w*z^3 + 
        23585*u*w*z^3 - 14672*x*w*z^3 - 5694*w^2*z^3 + 10836*a*v*z^3 + 
        7965*u*v*z^3 - 16004*x*v*z^3 - 10084*w*v*z^3 + 8*v^2*z^3 - 
        20412*a*y*z^3 - 22674*u*y*z^3 + 4578*x*y*z^3 + 13191*w*y*z^3 + 
        12591*v*y*z^3 + 1251*y^2*z^3 + 3276*a*z^4 + 4296*u*z^4 - 4098*x*z^4 - 
        3770*w*z^4 - 1330*v*z^4 + 2556*y*z^4 - 186*z^5)*lnbar[a])/
      (163296*a^7) - ((2449440*a^5*u^2 + 680400*a^4*u^3 + 1587600*a^3*u^4 - 
        113400*a^2*u^5 + 156744*a*u^6 - 11256*u^7 - 4898880*a^5*u*x - 
        3061800*a^4*u^2*x - 4989600*a^3*u^3*x - 453600*a^2*u^4*x - 
        545832*a*u^5*x + 15288*u^6*x + 2449440*a^5*x^2 - 3061800*a^4*u*x^2 + 
        14968800*a^3*u^2*x^2 - 3855600*a^2*u^3*x^2 + 3556980*a*u^4*x^2 - 
        380100*u^5*x^2 + 680400*a^4*x^3 - 4989600*a^3*u*x^3 - 
        3855600*a^2*u^2*x^3 - 1562400*a*u^3*x^3 - 160020*u^4*x^3 + 
        1587600*a^3*x^4 - 453600*a^2*u*x^4 + 3556980*a*u^2*x^4 - 
        160020*u^3*x^4 - 113400*a^2*x^5 - 545832*a*u*x^5 - 380100*u^2*x^5 + 
        156744*a*x^6 + 15288*u*x^6 - 11256*x^7 - 4898880*a^5*u*w - 
        3061800*a^4*u^2*w - 4989600*a^3*u^3*w - 453600*a^2*u^4*w - 
        545832*a*u^5*w + 15288*u^6*w + 14696640*a^5*x*w - 
        17635860*a^4*u*x*w + 44434260*a^3*u^2*x*w - 23108310*a^2*u^3*x*w + 
        11929320*a*u^4*x*w - 1706373*u^5*x*w - 734940*a^4*x^2*w - 
        8805960*a^3*u*x^2*w - 3723030*a^2*u^2*x^2*w - 2458350*a*u^3*x^2*w - 
        149790*u^4*x^2*w + 10564740*a^3*x^3*w - 8770770*a^2*u*x^3*w + 
        9917100*a*u^2*x^3*w - 1394505*u^3*x^3*w - 1731330*a^2*x^4*w - 
        567810*a*u*x^4*w - 539235*u^2*x^4*w + 1328364*a*x^5*w - 
        314116*u*x^5*w - 111521*x^6*w + 2449440*a^5*w^2 - 3061800*a^4*u*w^2 + 
        14968800*a^3*u^2*w^2 - 3855600*a^2*u^3*w^2 + 3556980*a*u^4*w^2 - 
        380100*u^5*w^2 - 734940*a^4*x*w^2 - 8805960*a^3*u*x*w^2 - 
        3723030*a^2*u^2*x*w^2 - 2458350*a*u^3*x*w^2 - 149790*u^4*x*w^2 + 
        8733960*a^3*x^2*w^2 - 13150620*a^2*u*x^2*w^2 + 
        10557900*a*u^2*x^2*w^2 - 1721940*u^3*x^2*w^2 + 1818810*a^2*x^3*w^2 - 
        1675890*a*u*x^3*w^2 + 84135*u^2*x^3*w^2 + 1141920*a*x^4*w^2 - 
        646680*u*x^4*w^2 + 26749*x^5*w^2 + 680400*a^4*w^3 - 
        4989600*a^3*u*w^3 - 3855600*a^2*u^2*w^3 - 1562400*a*u^3*w^3 - 
        160020*u^4*w^3 + 10564740*a^3*x*w^3 - 8770770*a^2*u*x*w^3 + 
        9917100*a*u^2*x*w^3 - 1394505*u^3*x*w^3 + 1818810*a^2*x^2*w^3 - 
        1675890*a*u*x^2*w^3 + 84135*u^2*x^2*w^3 + 1297080*a*x^3*w^3 - 
        696820*u*x^3*w^3 + 97600*x^4*w^3 + 1587600*a^3*w^4 - 
        453600*a^2*u*w^4 + 3556980*a*u^2*w^4 - 160020*u^3*w^4 - 
        1731330*a^2*x*w^4 - 567810*a*u*x*w^4 - 539235*u^2*x*w^4 + 
        1141920*a*x^2*w^4 - 646680*u*x^2*w^4 + 97600*x^3*w^4 - 
        113400*a^2*w^5 - 545832*a*u*w^5 - 380100*u^2*w^5 + 1328364*a*x*w^5 - 
        314116*u*x*w^5 + 26749*x^2*w^5 + 156744*a*w^6 + 15288*u*w^6 - 
        111521*x*w^6 - 11256*w^7 - 4898880*a^5*u*v - 3061800*a^4*u^2*v - 
        4989600*a^3*u^3*v - 453600*a^2*u^4*v - 545832*a*u^5*v + 15288*u^6*v - 
        4898880*a^5*x*v + 21718260*a^4*u*x*v - 9053460*a^3*u^2*x*v + 
        19933110*a^2*u^3*x*v - 4203000*a*u^4*x*v + 1092501*u^5*x*v - 
        4368060*a^4*x^2*v - 10245240*a^3*u*x^2*v - 10565370*a^2*u^2*x^2*v - 
        3453570*a*u^3*x^2*v - 485670*u^4*x^2*v - 4667940*a^3*x^3*v + 
        21471570*a^2*u*x^3*v - 3400380*a*u^2*x^3*v + 2654505*u^3*x^3*v - 
        1103670*a^2*x^4*v - 4724190*a*u*x^4*v - 520425*u^2*x^4*v - 
        404532*a*x^5*v + 1210564*u*x^5*v - 12295*x^6*v - 4898880*a^5*w*v + 
        48988800*a^4*u*w*v - 28123200*a^3*u^2*w*v + 34246800*a^2*u^3*w*v - 
        10054800*a*u^4*w*v + 2001384*u^5*w*v - 16329600*a^4*x*w*v - 
        9072000*a^3*u*x*w*v - 20412000*a^2*u^2*x*w*v - 1693440*a*u^3*x*w*v - 
        1043280*u^4*x*w*v - 14144400*a^3*x^2*w*v + 53755380*a^2*u*x^2*w*v - 
        17013960*a*u^2*x^2*w*v + 6585630*u^3*x^2*w*v - 5507460*a^2*x^3*w*v - 
        5880780*a*u*x^3*w*v - 1261350*u^2*x^3*w*v - 2197620*a*x^4*w*v + 
        2997900*u*x^4*w*v - 50388*x^5*w*v - 3061800*a^4*w^2*v - 
        28123200*a^3*u*w^2*v - 2721600*a^2*u^2*w^2*v - 5685120*a*u^3*w^2*v + 
        67200*u^4*w^2*v - 16132140*a^3*x*w^2*v + 37673370*a^2*u*x*w^2*v - 
        11990160*a*u^2*x*w^2*v + 4860735*u^3*x*w^2*v - 6724350*a^2*x^2*w^2*
         v - 509310*a*u*x^2*w^2*v - 1955745*u^2*x^2*w^2*v - 
        4467780*a*x^3*w^2*v + 3173850*u*x^3*w^2*v - 178740*x^4*w^2*v - 
        4989600*a^3*w^3*v + 34246800*a^2*u*w^3*v - 5685120*a*u^2*w^3*v + 
        2778720*u^3*w^3*v - 3692520*a^2*x*w^3*v - 2492820*a*u*x*w^3*v - 
        1263960*u^2*x*w^3*v - 3925980*a*x^2*w^3*v + 3162780*u*x^2*w^3*v - 
        325520*x^3*w^3*v - 453600*a^2*w^4*v - 10054800*a*u*w^4*v + 
        67200*u^2*w^4*v - 2864160*a*x*w^4*v + 2084690*u*x*w^4*v - 
        221465*x^2*w^4*v - 545832*a*w^5*v + 2001384*u*w^5*v + 86420*x*w^5*v + 
        15288*w^6*v + 2449440*a^5*v^2 - 3061800*a^4*u*v^2 + 
        14968800*a^3*u^2*v^2 - 3855600*a^2*u^3*v^2 + 3556980*a*u^4*v^2 - 
        380100*u^5*v^2 - 4368060*a^4*x*v^2 - 10245240*a^3*u*x*v^2 - 
        10565370*a^2*u^2*x*v^2 - 3453570*a*u^3*x*v^2 - 485670*u^4*x*v^2 + 
        18111240*a^3*x^2*v^2 - 9986760*a^2*u*x^2*v^2 + 
        18930060*a*u^2*x^2*v^2 - 1675050*u^3*x^2*v^2 - 5156550*a^2*x^3*v^2 - 
        4040370*a*u*x^3*v^2 - 1739265*u^2*x^3*v^2 + 4469040*a*x^4*v^2 - 
        461640*u*x^4*v^2 - 500773*x^5*v^2 - 3061800*a^4*w*v^2 - 
        28123200*a^3*u*w*v^2 - 2721600*a^2*u^2*w*v^2 - 5685120*a*u^3*w*v^2 + 
        67200*u^4*w*v^2 + 50605740*a^3*x*w*v^2 - 24745770*a^2*u*x*w*v^2 + 
        35214480*a*u^2*x*w*v^2 - 4309695*u^3*x*w*v^2 - 
        5133510*a^2*x^2*w*v^2 - 14292270*a*u*x^2*w*v^2 - 
        1099845*u^2*x^2*w*v^2 + 11511180*a*x^3*w*v^2 - 2068770*u*x^3*w*v^2 - 
        714960*x^4*w*v^2 + 14968800*a^3*w^2*v^2 - 2721600*a^2*u*w^2*v^2 + 
        12519360*a*u^2*w^2*v^2 - 950880*u^3*w^2*v^2 - 4762800*a^2*x*w^2*v^2 - 
        8709120*a*u*x*w^2*v^2 - 1320480*u^2*x*w^2*v^2 + 
        10369980*a*x^2*w^2*v^2 - 2825640*u*x^2*w^2*v^2 + 77160*x^3*w^2*v^2 - 
        3855600*a^2*w^3*v^2 - 5685120*a*u*w^3*v^2 - 950880*u^2*w^3*v^2 + 
        10655460*a*x*w^3*v^2 - 1901410*u*x*w^3*v^2 + 21010*x^2*w^3*v^2 + 
        3556980*a*w^4*v^2 + 67200*u*w^4*v^2 - 638365*x*w^4*v^2 - 
        380100*w^5*v^2 + 680400*a^4*v^3 - 4989600*a^3*u*v^3 - 
        3855600*a^2*u^2*v^3 - 1562400*a*u^3*v^3 - 160020*u^4*v^3 - 
        4667940*a^3*x*v^3 + 21471570*a^2*u*x*v^3 - 3400380*a*u^2*x*v^3 + 
        2654505*u^3*x*v^3 - 5156550*a^2*x^2*v^3 - 4040370*a*u*x^2*v^3 - 
        1739265*u^2*x^2*v^3 - 1617120*a*x^3*v^3 + 2951740*u*x^3*v^3 - 
        240040*x^4*v^3 - 4989600*a^3*w*v^3 + 34246800*a^2*u*w*v^3 - 
        5685120*a*u^2*w*v^3 + 2778720*u^3*w*v^3 - 25337880*a^2*x*w*v^3 - 
        1347660*a*u*x*w*v^3 - 4028040*u^2*x*w*v^3 - 3742740*a*x^2*w*v^3 + 
        6710400*u*x^2*w*v^3 - 1322380*x^3*w*v^3 - 3855600*a^2*w^2*v^3 - 
        5685120*a*u*w^2*v^3 - 950880*u^2*w^2*v^3 - 3549060*a*x*w^2*v^3 + 
        4606210*u*x*w^2*v^3 - 1196830*x^2*w^2*v^3 - 1562400*a*w^3*v^3 + 
        2778720*u*w^3*v^3 - 1196160*x*w^3*v^3 - 160020*w^4*v^3 + 
        1587600*a^3*v^4 - 453600*a^2*u*v^4 + 3556980*a*u^2*v^4 - 
        160020*u^3*v^4 - 1103670*a^2*x*v^4 - 4724190*a*u*x*v^4 - 
        520425*u^2*x*v^4 + 4469040*a*x^2*v^4 - 461640*u*x^2*v^4 - 
        240040*x^3*v^4 - 453600*a^2*w*v^4 - 10054800*a*u*w*v^4 + 
        67200*u^2*w*v^4 + 13584240*a*x*w*v^4 - 1262330*u*x*w*v^4 - 
        148975*x^2*w*v^4 + 3556980*a*w^2*v^4 + 67200*u*w^2*v^4 - 
        153755*x*w^2*v^4 - 160020*w^3*v^4 - 113400*a^2*v^5 - 545832*a*u*v^5 - 
        380100*u^2*v^5 - 404532*a*x*v^5 + 1210564*u*x*v^5 - 500773*x^2*v^5 - 
        545832*a*w*v^5 + 2001384*u*w*v^5 - 1943156*x*w*v^5 - 380100*w^2*v^5 + 
        156744*a*v^6 + 15288*u*v^6 - 12295*x*v^6 + 15288*w*v^6 - 11256*v^7 + 
        14696640*a^5*u*y - 2041200*a^4*u^2*y + 10886400*a^3*u^3*y - 
        2381400*a^2*u^4*y + 1469664*a*u^5*y - 139104*u^6*y - 
        4898880*a^5*x*y - 16329600*a^4*u*x*y - 9979200*a^3*u^2*x*y - 
        6577200*a^2*u^3*x*y - 1149120*a*u^4*x*y - 173208*u^5*x*y - 
        3061800*a^4*x^2*y + 44452800*a^3*u*x^2*y - 4762800*a^2*u^2*x^2*y + 
        9767520*a*u^3*x^2*y - 608160*u^4*x^2*y - 4989600*a^3*x^3*y - 
        22453200*a^2*u*x^3*y - 2661120*a*u^2*x^3*y - 1196160*u^3*x^3*y - 
        453600*a^2*x^4*y + 11869200*a*u*x^4*y - 183960*u^2*x^4*y - 
        545832*a*x^5*y - 1683528*u*x^5*y + 15288*x^6*y - 4898880*a^5*w*y - 
        16329600*a^4*u*w*y - 9979200*a^3*u^2*w*y - 6577200*a^2*u^3*w*y - 
        1149120*a*u^4*w*y - 173208*u^5*w*y - 20248380*a^4*x*w*y + 
        35042760*a^3*u*x*w*y - 8261730*a^2*u^2*x*w*y + 11719620*a*u^3*x*w*y - 
        711735*u^4*x*w*y - 7139880*a^3*x^2*w*y - 4951260*a^2*u*x^2*w*y - 
        7041870*a*u^2*x^2*w*y - 761460*u^3*x^2*w*y - 10435770*a^2*x^3*w*y + 
        11703960*a*u*x^3*w*y - 1219605*u^2*x^3*w*y + 166590*a*x^4*w*y - 
        572370*u*x^4*w*y - 434652*x^5*w*y - 3061800*a^4*w^2*y + 
        44452800*a^3*u*w^2*y - 4762800*a^2*u^2*w^2*y + 9767520*a*u^3*w^2*y - 
        608160*u^4*w^2*y - 7139880*a^3*x*w^2*y - 4951260*a^2*u*x*w^2*y - 
        7041870*a*u^2*x*w^2*y - 761460*u^3*x*w^2*y - 10515420*a^2*x^2*w^2*y + 
        16259400*a*u*x^2*w^2*y - 1985400*u^2*x^2*w^2*y - 
        2026890*a*x^3*w^2*y - 151830*u*x^3*w^2*y - 521580*x^4*w^2*y - 
        4989600*a^3*w^3*y - 22453200*a^2*u*w^3*y - 2661120*a*u^2*w^3*y - 
        1196160*u^3*w^3*y - 10435770*a^2*x*w^3*y + 11703960*a*u*x*w^3*y - 
        1219605*u^2*x*w^3*y - 2026890*a*x^2*w^3*y - 151830*u*x^2*w^3*y - 
        730020*x^3*w^3*y - 453600*a^2*w^4*y + 11869200*a*u*w^4*y - 
        183960*u^2*w^4*y + 166590*a*x*w^4*y - 572370*u*x*w^4*y - 
        521580*x^2*w^4*y - 545832*a*w^5*y - 1683528*u*w^5*y - 
        434652*x*w^5*y + 15288*w^6*y - 4898880*a^5*v*y - 16329600*a^4*u*v*y - 
        9979200*a^3*u^2*v*y - 6577200*a^2*u^3*v*y - 1149120*a*u^4*v*y - 
        173208*u^5*v*y + 52907580*a^4*x*v*y - 9641160*a^3*u*x*v*y + 
        50446530*a^2*u^2*x*v*y - 5853060*a*u^3*x*v*y + 2769735*u^4*x*v*y - 
        30962520*a^3*x^2*v*y - 21584340*a^2*u*x^2*v*y - 
        14368050*a*u^2*x^2*v*y - 1493100*u^3*x^2*v*y + 38105370*a^2*x^3*v*y - 
        1936440*a*u*x^3*v*y + 6286485*u^2*x^3*v*y - 11370510*a*x^4*v*y - 
        1100070*u*x^4*v*y + 2262828*x^5*v*y + 20412000*a^4*w*v*y - 
        9072000*a^3*u*w*v*y + 33339600*a^2*u^2*w*v*y - 2147040*a*u^3*w*v*y + 
        1865640*u^4*w*v*y - 9072000*a^3*x*w*v*y - 27216000*a^2*u*x*w*v*y - 
        11793600*a*u^2*x*w*v*y - 2513280*u^3*x*w*v*y + 36109260*a^2*x^2*w*v*
         y - 14730120*a*u*x^2*w*v*y + 9711270*u^2*x^2*w*v*y - 
        2117340*a*x^3*w*v*y - 2285580*u*x^3*w*v*y + 2027820*x^4*w*v*y - 
        9072000*a^3*w^2*v*y - 20412000*a^2*u*w^2*v*y - 8709120*a*u^2*w^2*v*
         y - 1569120*u^3*w^2*v*y + 51968250*a^2*x*w^2*v*y - 
        13943880*a*u*x*w^2*v*y + 10311255*u^2*x*w^2*v*y - 
        963630*a*x^2*w^2*v*y - 3781530*u*x^2*w^2*v*y + 3282030*x^3*w^2*v*y + 
        19278000*a^2*w^3*v*y - 1693440*a*u*w^3*v*y + 4273920*u^2*w^3*v*y - 
        5841180*a*x*w^3*v*y - 2328060*u*x*w^3*v*y + 3034500*x^2*w^3*v*y - 
        4142880*a*w^4*v*y - 1043280*u*w^4*v*y + 2855790*x*w^4*v*y + 
        1069656*w^5*v*y - 3061800*a^4*v^2*y + 44452800*a^3*u*v^2*y - 
        4762800*a^2*u^2*v^2*y + 9767520*a*u^3*v^2*y - 608160*u^4*v^2*y - 
        30962520*a^3*x*v^2*y - 21584340*a^2*u*x*v^2*y - 
        14368050*a*u^2*x*v^2*y - 1493100*u^3*x*v^2*y - 3140640*a^2*x^2*v^2*
         y + 34940160*a*u*x^2*v^2*y - 1269630*u^2*x^2*v^2*y - 
        6439770*a*x^3*v^2*y - 4131390*u*x^3*v^2*y + 80520*x^4*v^2*y - 
        9072000*a^3*w*v^2*y - 20412000*a^2*u*w*v^2*y - 8709120*a*u^2*w*v^2*
         y - 1569120*u^3*w*v^2*y - 24071850*a^2*x*w*v^2*y + 
        40615560*a*u*x*w*v^2*y - 2801655*u^2*x*w*v^2*y - 
        8622990*a*x^2*w*v^2*y - 2361330*u*x^2*w*v^2*y - 2052870*x^3*w*v^2*y - 
        9525600*a^2*w^2*v^2*y + 31933440*a*u*w^2*v^2*y - 
        1320480*u^2*w^2*v^2*y - 13608000*a*x*w^2*v^2*y - 
        2378880*u*x*w^2*v^2*y - 2622240*x^2*w^2*v^2*y - 3250800*a*w^3*v^2*y - 
        3722880*u*w^3*v^2*y - 1877790*x*w^3*v^2*y - 451500*w^4*v^2*y - 
        4989600*a^3*v^3*y - 22453200*a^2*u*v^3*y - 2661120*a*u^2*v^3*y - 
        1196160*u^3*v^3*y + 38105370*a^2*x*v^3*y - 1936440*a*u*x*v^3*y + 
        6286485*u^2*x*v^3*y - 6439770*a*x^2*v^3*y - 4131390*u*x^2*v^3*y + 
        3230460*x^3*v^3*y + 19278000*a^2*w*v^3*y - 1693440*a*u*w*v^3*y + 
        4273920*u^2*w*v^3*y - 1446660*a*x*w*v^3*y - 4667460*u*x*w*v^3*y + 
        4705920*x^2*w*v^3*y - 3250800*a*w^2*v^3*y - 3722880*u*w^2*v^3*y + 
        6316350*x*w^2*v^3*y + 2456160*w^3*v^3*y - 453600*a^2*v^4*y + 
        11869200*a*u*v^4*y - 183960*u^2*v^4*y - 11370510*a*x*v^4*y - 
        1100070*u*x*v^4*y + 80520*x^2*v^4*y - 4142880*a*w*v^4*y - 
        1043280*u*w*v^4*y - 1211910*x*w*v^4*y - 451500*w^2*v^4*y - 
        545832*a*v^5*y - 1683528*u*v^5*y + 2262828*x*v^5*y + 
        1069656*w*v^5*y + 15288*v^6*y + 2449440*a^5*y^2 - 2041200*a^4*u*y^2 + 
        7711200*a^3*u^2*y^2 + 1587600*a^2*u^3*y^2 + 1005480*a*u^4*y^2 + 
        28896*u^5*y^2 - 3061800*a^4*x*y^2 - 9979200*a^3*u*x*y^2 - 
        8164800*a^2*u^2*x*y^2 - 2751840*a*u^3*x*y^2 - 346080*u^4*x*y^2 + 
        14968800*a^3*x^2*y^2 - 4762800*a^2*u*x^2*y^2 + 
        9162720*a*u^2*x^2*y^2 + 38640*u^3*x^2*y^2 - 3855600*a^2*x^3*y^2 - 
        2661120*a*u*x^3*y^2 - 1177680*u^2*x^3*y^2 + 3556980*a*x^4*y^2 - 
        183960*u*x^4*y^2 - 380100*x^5*y^2 - 3061800*a^4*w*y^2 - 
        9979200*a^3*u*w*y^2 - 8164800*a^2*u^2*w*y^2 - 2751840*a*u^3*w*y^2 - 
        346080*u^4*w*y^2 + 46327140*a^3*x*w*y^2 - 7183890*a^2*u*x*w*y^2 + 
        16559640*a*u^2*x*w*y^2 - 400140*u^3*x*w*y^2 - 4684230*a^2*x^2*w*y^2 - 
        7485210*a*u*x^2*w*y^2 - 1533330*u^2*x^2*w*y^2 + 
        10256760*a*x^3*w*y^2 - 1028985*u*x^3*w*y^2 - 630705*x^4*w*y^2 + 
        14968800*a^3*w^2*y^2 - 4762800*a^2*u*w^2*y^2 + 
        9162720*a*u^2*w^2*y^2 + 38640*u^3*w^2*y^2 - 4684230*a^2*x*w^2*y^2 - 
        7485210*a*u*x*w^2*y^2 - 1533330*u^2*x*w^2*y^2 + 
        9430020*a*x^2*w^2*y^2 - 1907280*u*x^2*w^2*y^2 + 69285*x^3*w^2*y^2 - 
        3855600*a^2*w^3*y^2 - 2661120*a*u*w^3*y^2 - 1177680*u^2*w^3*y^2 + 
        10256760*a*x*w^3*y^2 - 1028985*u*x*w^3*y^2 + 69285*x^2*w^3*y^2 + 
        3556980*a*w^4*y^2 - 183960*u*w^4*y^2 - 630705*x*w^4*y^2 - 
        380100*w^5*y^2 - 3061800*a^4*v*y^2 - 9979200*a^3*u*v*y^2 - 
        8164800*a^2*u^2*v*y^2 - 2751840*a*u^3*v*y^2 - 346080*u^4*v*y^2 - 
        29997540*a^3*x*v*y^2 + 34399890*a^2*u*x*v*y^2 - 
        1137240*a*u^2*x*v*y^2 + 2886540*u^3*x*v*y^2 - 2800170*a^2*x^2*v*y^2 - 
        9025830*a*u*x^2*v*y^2 - 2191230*u^2*x^2*v*y^2 - 6174360*a*x^3*v*y^2 + 
        4489785*u*x^3*v*y^2 + 89745*x^4*v*y^2 - 9072000*a^3*w*v*y^2 + 
        48308400*a^2*u*w*v*y^2 - 907200*a*u^2*w*v*y^2 + 2993760*u^3*w*v*y^2 - 
        20412000*a^2*x*w*v*y^2 - 11793600*a*u*x*w*v*y^2 - 
        3991680*u^2*x*w*v*y^2 - 10069920*a*x^2*w*v*y^2 + 
        10332630*u*x^2*w*v*y^2 - 1502970*x^3*w*v*y^2 - 
        9525600*a^2*w^2*v*y^2 - 13608000*a*u*w^2*v*y^2 - 
        2136960*u^2*w^2*v*y^2 - 15751260*a*x*w^2*v*y^2 + 
        9420795*u*x*w^2*v*y^2 - 1981575*x^2*w^2*v*y^2 - 3250800*a*w^3*v*y^2 + 
        5880000*u*w^3*v*y^2 - 1203300*x*w^3*v*y^2 - 451500*w^4*v*y^2 + 
        14968800*a^3*v^2*y^2 - 4762800*a^2*u*v^2*y^2 + 
        9162720*a*u^2*v^2*y^2 + 38640*u^3*v^2*y^2 - 2800170*a^2*x*v^2*y^2 - 
        9025830*a*u*x*v^2*y^2 - 2191230*u^2*x*v^2*y^2 + 
        13612860*a*x^2*v^2*y^2 - 1444950*u*x^2*v^2*y^2 - 
        1047675*x^3*v^2*y^2 - 9525600*a^2*w*v^2*y^2 - 13608000*a*u*w*v^2*
         y^2 - 2136960*u^2*w*v^2*y^2 + 34076700*a*x*w*v^2*y^2 - 
        2657115*u*x*w*v^2*y^2 - 1409715*x^2*w*v^2*y^2 + 
        16919280*a*w^2*v^2*y^2 - 1098720*u*w^2*v^2*y^2 - 
        1098720*x*w^2*v^2*y^2 - 1513680*w^3*v^2*y^2 - 3855600*a^2*v^3*y^2 - 
        2661120*a*u*v^3*y^2 - 1177680*u^2*v^3*y^2 - 6174360*a*x*v^3*y^2 + 
        4489785*u*x*v^3*y^2 - 1047675*x^2*v^3*y^2 - 3250800*a*w*v^3*y^2 + 
        5880000*u*w*v^3*y^2 - 3961020*x*w*v^3*y^2 - 1513680*w^2*v^3*y^2 + 
        3556980*a*v^4*y^2 - 183960*u*v^4*y^2 + 89745*x*v^4*y^2 - 
        451500*w*v^4*y^2 - 380100*v^5*y^2 + 680400*a^4*y^3 + 
        10886400*a^3*u*y^3 + 1587600*a^2*u^2*y^3 + 1270080*a*u^3*y^3 + 
        78120*u^4*y^3 - 4989600*a^3*x*y^3 - 6577200*a^2*u*x*y^3 - 
        2751840*a*u^2*x*y^3 - 473760*u^3*x*y^3 - 3855600*a^2*x^2*y^3 + 
        9767520*a*u*x^2*y^3 + 38640*u^2*x^2*y^3 - 1562400*a*x^3*y^3 - 
        1196160*u*x^3*y^3 - 160020*x^4*y^3 - 4989600*a^3*w*y^3 - 
        6577200*a^2*u*w*y^3 - 2751840*a*u^2*w*y^3 - 473760*u^3*w*y^3 - 
        24078870*a^2*x*w*y^3 + 11592180*a*u*x*w*y^3 - 414180*u^2*x*w*y^3 - 
        2318490*a*x^2*w*y^3 - 766680*u*x^2*w*y^3 - 1379085*x^3*w*y^3 - 
        3855600*a^2*w^2*y^3 + 9767520*a*u*w^2*y^3 + 38640*u^2*w^2*y^3 - 
        2318490*a*x*w^2*y^3 - 766680*u*x*w^2*y^3 - 1325100*x^2*w^2*y^3 - 
        1562400*a*w^3*y^3 - 1196160*u*w^3*y^3 - 1379085*x*w^3*y^3 - 
        160020*w^4*y^3 - 4989600*a^3*v*y^3 - 6577200*a^2*u*v*y^3 - 
        2751840*a*u^2*v*y^3 - 473760*u^3*v*y^3 + 35872470*a^2*x*v*y^3 - 
        2278260*a*u*x*v*y^3 + 3075300*u^2*x*v*y^3 - 6027750*a*x^2*v*y^3 - 
        1615560*u*x^2*v*y^3 + 2961645*x^3*v*y^3 + 19278000*a^2*w*v*y^3 - 
        5594400*a*u*w*v*y^3 + 2819040*u^2*w*v*y^3 - 1693440*a*x*w*v*y^3 - 
        2513280*u*x*w*v*y^3 + 4491270*x^2*w*v*y^3 - 3250800*a*w^2*v*y^3 - 
        1441440*u*w^2*v*y^3 + 6181995*x*w^2*v*y^3 + 2456160*w^3*v*y^3 - 
        3855600*a^2*v^2*y^3 + 9767520*a*u*v^2*y^3 + 38640*u^2*v^2*y^3 - 
        6027750*a*x*v^2*y^3 - 1615560*u*x*v^2*y^3 - 1020810*x^2*v^2*y^3 - 
        3250800*a*w*v^2*y^3 - 1441440*u*w*v^2*y^3 - 4024875*x*w*v^2*y^3 - 
        1513680*w^2*v^2*y^3 - 1562400*a*v^3*y^3 - 1196160*u*v^3*y^3 + 
        2961645*x*v^3*y^3 + 2456160*w*v^3*y^3 - 160020*v^4*y^3 + 
        1587600*a^3*y^4 - 2381400*a^2*u*y^4 + 1005480*a*u^2*y^4 + 
        78120*u^3*y^4 - 453600*a^2*x*y^4 - 1149120*a*u*x*y^4 - 
        346080*u^2*x*y^4 + 3556980*a*x^2*y^4 - 608160*u*x^2*y^4 - 
        160020*x^3*y^4 - 453600*a^2*w*y^4 - 1149120*a*u*w*y^4 - 
        346080*u^2*w*y^4 + 12306600*a*x*w*y^4 - 667635*u*x*w*y^4 - 
        200160*x^2*w*y^4 + 3556980*a*w^2*y^4 - 608160*u*w^2*y^4 - 
        200160*x*w^2*y^4 - 160020*w^3*y^4 - 453600*a^2*v*y^4 - 
        1149120*a*u*v*y^4 - 346080*u^2*v*y^4 - 10492200*a*x*v*y^4 + 
        1904115*u*x*v*y^4 + 83400*x^2*v*y^4 - 4142880*a*w*v*y^4 + 
        2687160*u*w*v*y^4 - 1043280*x*w*v*y^4 - 451500*w^2*v*y^4 + 
        3556980*a*v^2*y^4 - 608160*u*v^2*y^4 + 83400*x*v^2*y^4 - 
        451500*w*v^2*y^4 - 160020*v^3*y^4 - 113400*a^2*y^5 + 
        1469664*a*u*y^5 + 28896*u^2*y^5 - 545832*a*x*y^5 - 173208*u*x*y^5 - 
        380100*x^2*y^5 - 545832*a*w*y^5 - 173208*u*w*y^5 - 1750353*x*w*y^5 - 
        380100*w^2*y^5 - 545832*a*v*y^5 - 173208*u*v*y^5 + 2068209*x*v*y^5 + 
        1069656*w*v*y^5 - 380100*v^2*y^5 + 156744*a*y^6 - 139104*u*y^6 + 
        15288*x*y^6 + 15288*w*y^6 + 15288*v*y^6 - 11256*y^7 - 
        4898880*a^5*u*z - 3061800*a^4*u^2*z - 4989600*a^3*u^3*z - 
        453600*a^2*u^4*z - 545832*a*u^5*z + 15288*u^6*z - 4898880*a^5*x*z + 
        48988800*a^4*u*x*z - 28123200*a^3*u^2*x*z + 34246800*a^2*u^3*x*z - 
        10054800*a*u^4*x*z + 2001384*u^5*x*z - 3061800*a^4*x^2*z - 
        28123200*a^3*u*x^2*z - 2721600*a^2*u^2*x^2*z - 5685120*a*u^3*x^2*z + 
        67200*u^4*x^2*z - 4989600*a^3*x^3*z + 34246800*a^2*u*x^3*z - 
        5685120*a*u^2*x^3*z + 2778720*u^3*x^3*z - 453600*a^2*x^4*z - 
        10054800*a*u*x^4*z + 67200*u^2*x^4*z - 545832*a*x^5*z + 
        2001384*u*x^5*z + 15288*x^6*z - 4898880*a^5*w*z + 
        21718260*a^4*u*w*z - 9053460*a^3*u^2*w*z + 19933110*a^2*u^3*w*z - 
        4203000*a*u^4*w*z + 1092501*u^5*w*z - 16329600*a^4*x*w*z - 
        9072000*a^3*u*x*w*z - 20412000*a^2*u^2*x*w*z - 1693440*a*u^3*x*w*z - 
        1043280*u^4*x*w*z - 16132140*a^3*x^2*w*z + 37673370*a^2*u*x^2*w*z - 
        11990160*a*u^2*x^2*w*z + 4860735*u^3*x^2*w*z - 3692520*a^2*x^3*w*z - 
        2492820*a*u*x^3*w*z - 1263960*u^2*x^3*w*z - 2864160*a*x^4*w*z + 
        2084690*u*x^4*w*z + 86420*x^5*w*z - 4368060*a^4*w^2*z - 
        10245240*a^3*u*w^2*z - 10565370*a^2*u^2*w^2*z - 3453570*a*u^3*w^2*z - 
        485670*u^4*w^2*z - 14144400*a^3*x*w^2*z + 53755380*a^2*u*x*w^2*z - 
        17013960*a*u^2*x*w^2*z + 6585630*u^3*x*w^2*z - 6724350*a^2*x^2*w^2*
         z - 509310*a*u*x^2*w^2*z - 1955745*u^2*x^2*w^2*z - 
        3925980*a*x^3*w^2*z + 3162780*u*x^3*w^2*z - 221465*x^4*w^2*z - 
        4667940*a^3*w^3*z + 21471570*a^2*u*w^3*z - 3400380*a*u^2*w^3*z + 
        2654505*u^3*w^3*z - 5507460*a^2*x*w^3*z - 5880780*a*u*x*w^3*z - 
        1261350*u^2*x*w^3*z - 4467780*a*x^2*w^3*z + 3173850*u*x^2*w^3*z - 
        325520*x^3*w^3*z - 1103670*a^2*w^4*z - 4724190*a*u*w^4*z - 
        520425*u^2*w^4*z - 2197620*a*x*w^4*z + 2997900*u*x*w^4*z - 
        178740*x^2*w^4*z - 404532*a*w^5*z + 1210564*u*w^5*z - 50388*x*w^5*z - 
        12295*w^6*z + 14696640*a^5*v*z - 17635860*a^4*u*v*z + 
        44434260*a^3*u^2*v*z - 23108310*a^2*u^3*v*z + 11929320*a*u^4*v*z - 
        1706373*u^5*v*z - 16329600*a^4*x*v*z - 9072000*a^3*u*x*v*z - 
        20412000*a^2*u^2*x*v*z - 1693440*a*u^3*x*v*z - 1043280*u^4*x*v*z + 
        50605740*a^3*x^2*v*z - 24745770*a^2*u*x^2*v*z + 
        35214480*a*u^2*x^2*v*z - 4309695*u^3*x^2*v*z - 25337880*a^2*x^3*v*z - 
        1347660*a*u*x^3*v*z - 4028040*u^2*x^3*v*z + 13584240*a*x^4*v*z - 
        1262330*u*x^4*v*z - 1943156*x^5*v*z - 16329600*a^4*w*v*z - 
        9072000*a^3*u*w*v*z - 20412000*a^2*u^2*w*v*z - 1693440*a*u^3*w*v*z - 
        1043280*u^4*w*v*z + 42804000*a^3*x*w*v*z - 38109960*a^2*u*x*w*v*z + 
        45277200*a*u^2*x*w*v*z - 5893500*u^3*x*w*v*z - 7193340*a^2*x^2*w*v*
         z - 11507220*a*u*x^2*w*v*z - 2558970*u^2*x^2*w*v*z + 
        13716720*a*x^3*w*v*z - 3512700*u*x^3*w*v*z - 788760*x^4*w*v*z + 
        50605740*a^3*w^2*v*z - 24745770*a^2*u*w^2*v*z + 
        35214480*a*u^2*w^2*v*z - 4309695*u^3*w^2*v*z - 7193340*a^2*x*w^2*v*
         z - 11507220*a*u*x*w^2*v*z - 2558970*u^2*x*w^2*v*z + 
        19362960*a*x^2*w^2*v*z - 5156280*u*x^2*w^2*v*z - 450900*x^3*w^2*v*z - 
        25337880*a^2*w^3*v*z - 1347660*a*u*w^3*v*z - 4028040*u^2*w^3*v*z + 
        13716720*a*x*w^3*v*z - 3512700*u*x*w^3*v*z - 450900*x^2*w^3*v*z + 
        13584240*a*w^4*v*z - 1262330*u*w^4*v*z - 788760*x*w^4*v*z - 
        1943156*w^5*v*z - 734940*a^4*v^2*z - 8805960*a^3*u*v^2*z - 
        3723030*a^2*u^2*v^2*z - 2458350*a*u^3*v^2*z - 149790*u^4*v^2*z - 
        14144400*a^3*x*v^2*z + 53755380*a^2*u*x*v^2*z - 
        17013960*a*u^2*x*v^2*z + 6585630*u^3*x*v^2*z - 5133510*a^2*x^2*v^2*
         z - 14292270*a*u*x^2*v^2*z - 1099845*u^2*x^2*v^2*z - 
        3742740*a*x^3*v^2*z + 6710400*u*x^3*v^2*z - 148975*x^4*v^2*z - 
        16132140*a^3*w*v^2*z + 37673370*a^2*u*w*v^2*z - 
        11990160*a*u^2*w*v^2*z + 4860735*u^3*w*v^2*z - 7193340*a^2*x*w*v^2*
         z - 11507220*a*u*x*w*v^2*z - 2558970*u^2*x*w*v^2*z - 
        10863000*a*x^2*w*v^2*z + 10579680*u*x^2*w*v^2*z - 
        716880*x^3*w*v^2*z - 4762800*a^2*w^2*v^2*z - 8709120*a*u*w^2*v^2*z - 
        1320480*u^2*w^2*v^2*z - 10216440*a*x*w^2*v^2*z + 
        11265840*u*x*w^2*v^2*z - 1626120*x^2*w^2*v^2*z - 
        3549060*a*w^3*v^2*z + 4606210*u*w^3*v^2*z - 776340*x*w^3*v^2*z - 
        153755*w^4*v^2*z + 10564740*a^3*v^3*z - 8770770*a^2*u*v^3*z + 
        9917100*a*u^2*v^3*z - 1394505*u^3*v^3*z - 5507460*a^2*x*v^3*z - 
        5880780*a*u*x*v^3*z - 1261350*u^2*x*v^3*z + 11511180*a*x^2*v^3*z - 
        2068770*u*x^2*v^3*z - 1322380*x^3*v^3*z - 3692520*a^2*w*v^3*z - 
        2492820*a*u*w*v^3*z - 1263960*u^2*w*v^3*z + 13716720*a*x*w*v^3*z - 
        3512700*u*x*w*v^3*z - 716880*x^2*w*v^3*z + 10655460*a*w^2*v^3*z - 
        1901410*u*w^2*v^3*z - 776340*x*w^2*v^3*z - 1196160*w^3*v^3*z - 
        1731330*a^2*v^4*z - 567810*a*u*v^4*z - 539235*u^2*v^4*z - 
        2197620*a*x*v^4*z + 2997900*u*x*v^4*z - 714960*x^2*v^4*z - 
        2864160*a*w*v^4*z + 2084690*u*w*v^4*z - 788760*x*w*v^4*z - 
        638365*w^2*v^4*z + 1328364*a*v^5*z - 314116*u*v^5*z - 50388*x*v^5*z + 
        86420*w*v^5*z - 111521*v^6*z - 4898880*a^5*y*z - 16329600*a^4*u*y*z - 
        9979200*a^3*u^2*y*z - 6577200*a^2*u^3*y*z - 1149120*a*u^4*y*z - 
        173208*u^5*y*z + 20412000*a^4*x*y*z - 9072000*a^3*u*x*y*z + 
        33339600*a^2*u^2*x*y*z - 2147040*a*u^3*x*y*z + 1865640*u^4*x*y*z - 
        9072000*a^3*x^2*y*z - 20412000*a^2*u*x^2*y*z - 8709120*a*u^2*x^2*y*
         z - 1569120*u^3*x^2*y*z + 19278000*a^2*x^3*y*z - 
        1693440*a*u*x^3*y*z + 4273920*u^2*x^3*y*z - 4142880*a*x^4*y*z - 
        1043280*u*x^4*y*z + 1069656*x^5*y*z + 52907580*a^4*w*y*z - 
        9641160*a^3*u*w*y*z + 50446530*a^2*u^2*w*y*z - 5853060*a*u^3*w*y*z + 
        2769735*u^4*w*y*z - 9072000*a^3*x*w*y*z - 27216000*a^2*u*x*w*y*z - 
        11793600*a*u^2*x*w*y*z - 2513280*u^3*x*w*y*z + 51968250*a^2*x^2*w*y*
         z - 13943880*a*u*x^2*w*y*z + 10311255*u^2*x^2*w*y*z - 
        5841180*a*x^3*w*y*z - 2328060*u*x^3*w*y*z + 2855790*x^4*w*y*z - 
        30962520*a^3*w^2*y*z - 21584340*a^2*u*w^2*y*z - 
        14368050*a*u^2*w^2*y*z - 1493100*u^3*w^2*y*z + 36109260*a^2*x*w^2*y*
         z - 14730120*a*u*x*w^2*y*z + 9711270*u^2*x*w^2*y*z - 
        963630*a*x^2*w^2*y*z - 3781530*u*x^2*w^2*y*z + 3034500*x^3*w^2*y*z + 
        38105370*a^2*w^3*y*z - 1936440*a*u*w^3*y*z + 6286485*u^2*w^3*y*z - 
        2117340*a*x*w^3*y*z - 2285580*u*x*w^3*y*z + 3282030*x^2*w^3*y*z - 
        11370510*a*w^4*y*z - 1100070*u*w^4*y*z + 2027820*x*w^4*y*z + 
        2262828*w^5*y*z - 20248380*a^4*v*y*z + 35042760*a^3*u*v*y*z - 
        8261730*a^2*u^2*v*y*z + 11719620*a*u^3*v*y*z - 711735*u^4*v*y*z - 
        9072000*a^3*x*v*y*z - 27216000*a^2*u*x*v*y*z - 11793600*a*u^2*x*v*y*
         z - 2513280*u^3*x*v*y*z - 24071850*a^2*x^2*v*y*z + 
        40615560*a*u*x^2*v*y*z - 2801655*u^2*x^2*v*y*z - 
        1446660*a*x^3*v*y*z - 4667460*u*x^3*v*y*z - 1211910*x^4*v*y*z - 
        9072000*a^3*w*v*y*z - 27216000*a^2*u*w*v*y*z - 11793600*a*u^2*w*v*y*
         z - 2513280*u^3*w*v*y*z - 32755320*a^2*x*w*v*y*z + 
        77723280*a*u*x*w*v*y*z - 7124940*u^2*x*w*v*y*z - 
        11823300*a*x^2*w*v*y*z - 6215220*u*x^2*w*v*y*z - 
        3160740*x^3*w*v*y*z - 24071850*a^2*w^2*v*y*z + 40615560*a*u*w^2*v*y*
         z - 2801655*u^2*w^2*v*y*z - 11823300*a*x*w^2*v*y*z - 
        6215220*u*x*w^2*v*y*z - 4996800*x^2*w^2*v*y*z - 1446660*a*w^3*v*y*z - 
        4667460*u*w^3*v*y*z - 3160740*x*w^3*v*y*z - 1211910*w^4*v*y*z - 
        7139880*a^3*v^2*y*z - 4951260*a^2*u*v^2*y*z - 7041870*a*u^2*v^2*y*z - 
        761460*u^3*v^2*y*z + 36109260*a^2*x*v^2*y*z - 14730120*a*u*x*v^2*y*
         z + 9711270*u^2*x*v^2*y*z - 8622990*a*x^2*v^2*y*z - 
        2361330*u*x^2*v^2*y*z + 4705920*x^3*v^2*y*z + 51968250*a^2*w*v^2*y*
         z - 13943880*a*u*w*v^2*y*z + 10311255*u^2*w*v^2*y*z - 
        11823300*a*x*w*v^2*y*z - 6215220*u*x*w*v^2*y*z + 
        11089080*x^2*w*v^2*y*z - 13608000*a*w^2*v^2*y*z - 
        2378880*u*w^2*v^2*y*z + 10113120*x*w^2*v^2*y*z + 
        6316350*w^3*v^2*y*z - 10435770*a^2*v^3*y*z + 11703960*a*u*v^3*y*z - 
        1219605*u^2*v^3*y*z - 2117340*a*x*v^3*y*z - 2285580*u*x*v^3*y*z - 
        2052870*x^2*v^3*y*z - 5841180*a*w*v^3*y*z - 2328060*u*w*v^3*y*z - 
        3160740*x*w*v^3*y*z - 1877790*w^2*v^3*y*z + 166590*a*v^4*y*z - 
        572370*u*v^4*y*z + 2027820*x*v^4*y*z + 2855790*w*v^4*y*z - 
        434652*v^5*y*z - 3061800*a^4*y^2*z - 9979200*a^3*u*y^2*z - 
        8164800*a^2*u^2*y^2*z - 2751840*a*u^3*y^2*z - 346080*u^4*y^2*z - 
        9072000*a^3*x*y^2*z + 48308400*a^2*u*x*y^2*z - 907200*a*u^2*x*y^2*z + 
        2993760*u^3*x*y^2*z - 9525600*a^2*x^2*y^2*z - 13608000*a*u*x^2*y^2*
         z - 2136960*u^2*x^2*y^2*z - 3250800*a*x^3*y^2*z + 
        5880000*u*x^3*y^2*z - 451500*x^4*y^2*z - 29997540*a^3*w*y^2*z + 
        34399890*a^2*u*w*y^2*z - 1137240*a*u^2*w*y^2*z + 
        2886540*u^3*w*y^2*z - 20412000*a^2*x*w*y^2*z - 11793600*a*u*x*w*y^2*
         z - 3991680*u^2*x*w*y^2*z - 15751260*a*x^2*w*y^2*z + 
        9420795*u*x^2*w*y^2*z - 1203300*x^3*w*y^2*z - 2800170*a^2*w^2*y^2*z - 
        9025830*a*u*w^2*y^2*z - 2191230*u^2*w^2*y^2*z - 
        10069920*a*x*w^2*y^2*z + 10332630*u*x*w^2*y^2*z - 
        1981575*x^2*w^2*y^2*z - 6174360*a*w^3*y^2*z + 4489785*u*w^3*y^2*z - 
        1502970*x*w^3*y^2*z + 89745*w^4*y^2*z + 46327140*a^3*v*y^2*z - 
        7183890*a^2*u*v*y^2*z + 16559640*a*u^2*v*y^2*z - 400140*u^3*v*y^2*z - 
        20412000*a^2*x*v*y^2*z - 11793600*a*u*x*v*y^2*z - 
        3991680*u^2*x*v*y^2*z + 34076700*a*x^2*v*y^2*z - 
        2657115*u*x^2*v*y^2*z - 3961020*x^3*v*y^2*z - 20412000*a^2*w*v*y^2*
         z - 11793600*a*u*w*v*y^2*z - 3991680*u^2*w*v*y^2*z + 
        41186880*a*x*w*v*y^2*z - 6875820*u*x*w*v*y^2*z - 
        2445030*x^2*w*v*y^2*z + 34076700*a*w^2*v*y^2*z - 
        2657115*u*w^2*v*y^2*z - 2445030*x*w^2*v*y^2*z - 3961020*w^3*v*y^2*z - 
        4684230*a^2*v^2*y^2*z - 7485210*a*u*v^2*y^2*z - 
        1533330*u^2*v^2*y^2*z - 10069920*a*x*v^2*y^2*z + 
        10332630*u*x*v^2*y^2*z - 1409715*x^2*v^2*y^2*z - 
        15751260*a*w*v^2*y^2*z + 9420795*u*w*v^2*y^2*z - 
        2445030*x*w*v^2*y^2*z - 1098720*w^2*v^2*y^2*z + 
        10256760*a*v^3*y^2*z - 1028985*u*v^3*y^2*z - 1502970*x*v^3*y^2*z - 
        1203300*w*v^3*y^2*z - 630705*v^4*y^2*z - 4989600*a^3*y^3*z - 
        6577200*a^2*u*y^3*z - 2751840*a*u^2*y^3*z - 473760*u^3*y^3*z + 
        19278000*a^2*x*y^3*z - 5594400*a*u*x*y^3*z + 2819040*u^2*x*y^3*z - 
        3250800*a*x^2*y^3*z - 1441440*u*x^2*y^3*z + 2456160*x^3*y^3*z + 
        35872470*a^2*w*y^3*z - 2278260*a*u*w*y^3*z + 3075300*u^2*w*y^3*z - 
        1693440*a*x*w*y^3*z - 2513280*u*x*w*y^3*z + 6181995*x^2*w*y^3*z - 
        6027750*a*w^2*y^3*z - 1615560*u*w^2*y^3*z + 4491270*x*w^2*y^3*z + 
        2961645*w^3*y^3*z - 24078870*a^2*v*y^3*z + 11592180*a*u*v*y^3*z - 
        414180*u^2*v*y^3*z - 1693440*a*x*v*y^3*z - 2513280*u*x*v*y^3*z - 
        4024875*x^2*v*y^3*z - 1693440*a*w*v*y^3*z - 2513280*u*w*v*y^3*z - 
        4916940*x*w*v*y^3*z - 4024875*w^2*v*y^3*z - 2318490*a*v^2*y^3*z - 
        766680*u*v^2*y^3*z + 4491270*x*v^2*y^3*z + 6181995*w*v^2*y^3*z - 
        1379085*v^3*y^3*z - 453600*a^2*y^4*z - 1149120*a*u*y^4*z - 
        346080*u^2*y^4*z - 4142880*a*x*y^4*z + 2687160*u*x*y^4*z - 
        451500*x^2*y^4*z - 10492200*a*w*y^4*z + 1904115*u*w*y^4*z - 
        1043280*x*w*y^4*z + 83400*w^2*y^4*z + 12306600*a*v*y^4*z - 
        667635*u*v*y^4*z - 1043280*x*v*y^4*z - 1043280*w*v*y^4*z - 
        200160*v^2*y^4*z - 545832*a*y^5*z - 173208*u*y^5*z + 
        1069656*x*y^5*z + 2068209*w*y^5*z - 1750353*v*y^5*z + 15288*y^6*z + 
        2449440*a^5*z^2 - 3061800*a^4*u*z^2 + 14968800*a^3*u^2*z^2 - 
        3855600*a^2*u^3*z^2 + 3556980*a*u^4*z^2 - 380100*u^5*z^2 - 
        3061800*a^4*x*z^2 - 28123200*a^3*u*x*z^2 - 2721600*a^2*u^2*x*z^2 - 
        5685120*a*u^3*x*z^2 + 67200*u^4*x*z^2 + 14968800*a^3*x^2*z^2 - 
        2721600*a^2*u*x^2*z^2 + 12519360*a*u^2*x^2*z^2 - 950880*u^3*x^2*z^2 - 
        3855600*a^2*x^3*z^2 - 5685120*a*u*x^3*z^2 - 950880*u^2*x^3*z^2 + 
        3556980*a*x^4*z^2 + 67200*u*x^4*z^2 - 380100*x^5*z^2 - 
        4368060*a^4*w*z^2 - 10245240*a^3*u*w*z^2 - 10565370*a^2*u^2*w*z^2 - 
        3453570*a*u^3*w*z^2 - 485670*u^4*w*z^2 + 50605740*a^3*x*w*z^2 - 
        24745770*a^2*u*x*w*z^2 + 35214480*a*u^2*x*w*z^2 - 
        4309695*u^3*x*w*z^2 - 4762800*a^2*x^2*w*z^2 - 8709120*a*u*x^2*w*z^2 - 
        1320480*u^2*x^2*w*z^2 + 10655460*a*x^3*w*z^2 - 1901410*u*x^3*w*z^2 - 
        638365*x^4*w*z^2 + 18111240*a^3*w^2*z^2 - 9986760*a^2*u*w^2*z^2 + 
        18930060*a*u^2*w^2*z^2 - 1675050*u^3*w^2*z^2 - 
        5133510*a^2*x*w^2*z^2 - 14292270*a*u*x*w^2*z^2 - 
        1099845*u^2*x*w^2*z^2 + 10369980*a*x^2*w^2*z^2 - 
        2825640*u*x^2*w^2*z^2 + 21010*x^3*w^2*z^2 - 5156550*a^2*w^3*z^2 - 
        4040370*a*u*w^3*z^2 - 1739265*u^2*w^3*z^2 + 11511180*a*x*w^3*z^2 - 
        2068770*u*x*w^3*z^2 + 77160*x^2*w^3*z^2 + 4469040*a*w^4*z^2 - 
        461640*u*w^4*z^2 - 714960*x*w^4*z^2 - 500773*w^5*z^2 - 
        734940*a^4*v*z^2 - 8805960*a^3*u*v*z^2 - 3723030*a^2*u^2*v*z^2 - 
        2458350*a*u^3*v*z^2 - 149790*u^4*v*z^2 - 16132140*a^3*x*v*z^2 + 
        37673370*a^2*u*x*v*z^2 - 11990160*a*u^2*x*v*z^2 + 
        4860735*u^3*x*v*z^2 - 4762800*a^2*x^2*v*z^2 - 8709120*a*u*x^2*v*z^2 - 
        1320480*u^2*x^2*v*z^2 - 3549060*a*x^3*v*z^2 + 4606210*u*x^3*v*z^2 - 
        153755*x^4*v*z^2 - 14144400*a^3*w*v*z^2 + 53755380*a^2*u*w*v*z^2 - 
        17013960*a*u^2*w*v*z^2 + 6585630*u^3*w*v*z^2 - 
        7193340*a^2*x*w*v*z^2 - 11507220*a*u*x*w*v*z^2 - 
        2558970*u^2*x*w*v*z^2 - 10216440*a*x^2*w*v*z^2 + 
        11265840*u*x^2*w*v*z^2 - 776340*x^3*w*v*z^2 - 5133510*a^2*w^2*v*z^2 - 
        14292270*a*u*w^2*v*z^2 - 1099845*u^2*w^2*v*z^2 - 
        10863000*a*x*w^2*v*z^2 + 10579680*u*x*w^2*v*z^2 - 
        1626120*x^2*w^2*v*z^2 - 3742740*a*w^3*v*z^2 + 6710400*u*w^3*v*z^2 - 
        716880*x*w^3*v*z^2 - 148975*w^4*v*z^2 + 8733960*a^3*v^2*z^2 - 
        13150620*a^2*u*v^2*z^2 + 10557900*a*u^2*v^2*z^2 - 
        1721940*u^3*v^2*z^2 - 6724350*a^2*x*v^2*z^2 - 509310*a*u*x*v^2*z^2 - 
        1955745*u^2*x*v^2*z^2 + 10369980*a*x^2*v^2*z^2 - 
        2825640*u*x^2*v^2*z^2 - 1196830*x^3*v^2*z^2 - 6724350*a^2*w*v^2*z^2 - 
        509310*a*u*w*v^2*z^2 - 1955745*u^2*w*v^2*z^2 + 
        19362960*a*x*w*v^2*z^2 - 5156280*u*x*w*v^2*z^2 - 
        1626120*x^2*w*v^2*z^2 + 10369980*a*w^2*v^2*z^2 - 
        2825640*u*w^2*v^2*z^2 - 1626120*x*w^2*v^2*z^2 - 1196830*w^3*v^2*z^2 + 
        1818810*a^2*v^3*z^2 - 1675890*a*u*v^3*z^2 + 84135*u^2*v^3*z^2 - 
        4467780*a*x*v^3*z^2 + 3173850*u*x*v^3*z^2 + 77160*x^2*v^3*z^2 - 
        3925980*a*w*v^3*z^2 + 3162780*u*w*v^3*z^2 - 450900*x*w*v^3*z^2 + 
        21010*w^2*v^3*z^2 + 1141920*a*v^4*z^2 - 646680*u*v^4*z^2 - 
        178740*x*v^4*z^2 - 221465*w*v^4*z^2 + 26749*v^5*z^2 - 
        3061800*a^4*y*z^2 + 44452800*a^3*u*y*z^2 - 4762800*a^2*u^2*y*z^2 + 
        9767520*a*u^3*y*z^2 - 608160*u^4*y*z^2 - 9072000*a^3*x*y*z^2 - 
        20412000*a^2*u*x*y*z^2 - 8709120*a*u^2*x*y*z^2 - 
        1569120*u^3*x*y*z^2 - 9525600*a^2*x^2*y*z^2 + 31933440*a*u*x^2*y*
         z^2 - 1320480*u^2*x^2*y*z^2 - 3250800*a*x^3*y*z^2 - 
        3722880*u*x^3*y*z^2 - 451500*x^4*y*z^2 - 30962520*a^3*w*y*z^2 - 
        21584340*a^2*u*w*y*z^2 - 14368050*a*u^2*w*y*z^2 - 
        1493100*u^3*w*y*z^2 - 24071850*a^2*x*w*y*z^2 + 
        40615560*a*u*x*w*y*z^2 - 2801655*u^2*x*w*y*z^2 - 
        13608000*a*x^2*w*y*z^2 - 2378880*u*x^2*w*y*z^2 - 
        1877790*x^3*w*y*z^2 - 3140640*a^2*w^2*y*z^2 + 34940160*a*u*w^2*y*
         z^2 - 1269630*u^2*w^2*y*z^2 - 8622990*a*x*w^2*y*z^2 - 
        2361330*u*x*w^2*y*z^2 - 2622240*x^2*w^2*y*z^2 - 6439770*a*w^3*y*z^2 - 
        4131390*u*w^3*y*z^2 - 2052870*x*w^3*y*z^2 + 80520*w^4*y*z^2 - 
        7139880*a^3*v*y*z^2 - 4951260*a^2*u*v*y*z^2 - 7041870*a*u^2*v*y*z^2 - 
        761460*u^3*v*y*z^2 + 51968250*a^2*x*v*y*z^2 - 13943880*a*u*x*v*y*
         z^2 + 10311255*u^2*x*v*y*z^2 - 13608000*a*x^2*v*y*z^2 - 
        2378880*u*x^2*v*y*z^2 + 6316350*x^3*v*y*z^2 + 36109260*a^2*w*v*y*
         z^2 - 14730120*a*u*w*v*y*z^2 + 9711270*u^2*w*v*y*z^2 - 
        11823300*a*x*w*v*y*z^2 - 6215220*u*x*w*v*y*z^2 + 
        10113120*x^2*w*v*y*z^2 - 8622990*a*w^2*v*y*z^2 - 
        2361330*u*w^2*v*y*z^2 + 11089080*x*w^2*v*y*z^2 + 
        4705920*w^3*v*y*z^2 - 10515420*a^2*v^2*y*z^2 + 
        16259400*a*u*v^2*y*z^2 - 1985400*u^2*v^2*y*z^2 - 
        963630*a*x*v^2*y*z^2 - 3781530*u*x*v^2*y*z^2 - 
        2622240*x^2*v^2*y*z^2 - 963630*a*w*v^2*y*z^2 - 
        3781530*u*w*v^2*y*z^2 - 4996800*x*w*v^2*y*z^2 - 
        2622240*w^2*v^2*y*z^2 - 2026890*a*v^3*y*z^2 - 151830*u*v^3*y*z^2 + 
        3282030*x*v^3*y*z^2 + 3034500*w*v^3*y*z^2 - 521580*v^4*y*z^2 + 
        14968800*a^3*y^2*z^2 - 4762800*a^2*u*y^2*z^2 + 
        9162720*a*u^2*y^2*z^2 + 38640*u^3*y^2*z^2 - 9525600*a^2*x*y^2*z^2 - 
        13608000*a*u*x*y^2*z^2 - 2136960*u^2*x*y^2*z^2 + 
        16919280*a*x^2*y^2*z^2 - 1098720*u*x^2*y^2*z^2 - 
        1513680*x^3*y^2*z^2 - 2800170*a^2*w*y^2*z^2 - 9025830*a*u*w*y^2*z^2 - 
        2191230*u^2*w*y^2*z^2 + 34076700*a*x*w*y^2*z^2 - 
        2657115*u*x*w*y^2*z^2 - 1098720*x^2*w*y^2*z^2 + 
        13612860*a*w^2*y^2*z^2 - 1444950*u*w^2*y^2*z^2 - 
        1409715*x*w^2*y^2*z^2 - 1047675*w^3*y^2*z^2 - 4684230*a^2*v*y^2*z^2 - 
        7485210*a*u*v*y^2*z^2 - 1533330*u^2*v*y^2*z^2 - 
        15751260*a*x*v*y^2*z^2 + 9420795*u*x*v*y^2*z^2 - 
        1098720*x^2*v*y^2*z^2 - 10069920*a*w*v*y^2*z^2 + 
        10332630*u*w*v*y^2*z^2 - 2445030*x*w*v*y^2*z^2 - 
        1409715*w^2*v*y^2*z^2 + 9430020*a*v^2*y^2*z^2 - 
        1907280*u*v^2*y^2*z^2 - 1981575*x*v^2*y^2*z^2 - 
        1981575*w*v^2*y^2*z^2 + 69285*v^3*y^2*z^2 - 3855600*a^2*y^3*z^2 + 
        9767520*a*u*y^3*z^2 + 38640*u^2*y^3*z^2 - 3250800*a*x*y^3*z^2 - 
        1441440*u*x*y^3*z^2 - 1513680*x^2*y^3*z^2 - 6027750*a*w*y^3*z^2 - 
        1615560*u*w*y^3*z^2 - 4024875*x*w*y^3*z^2 - 1020810*w^2*y^3*z^2 - 
        2318490*a*v*y^3*z^2 - 766680*u*v*y^3*z^2 + 6181995*x*v*y^3*z^2 + 
        4491270*w*v*y^3*z^2 - 1325100*v^2*y^3*z^2 + 3556980*a*y^4*z^2 - 
        608160*u*y^4*z^2 - 451500*x*y^4*z^2 + 83400*w*y^4*z^2 - 
        200160*v*y^4*z^2 - 380100*y^5*z^2 + 680400*a^4*z^3 - 
        4989600*a^3*u*z^3 - 3855600*a^2*u^2*z^3 - 1562400*a*u^3*z^3 - 
        160020*u^4*z^3 - 4989600*a^3*x*z^3 + 34246800*a^2*u*x*z^3 - 
        5685120*a*u^2*x*z^3 + 2778720*u^3*x*z^3 - 3855600*a^2*x^2*z^3 - 
        5685120*a*u*x^2*z^3 - 950880*u^2*x^2*z^3 - 1562400*a*x^3*z^3 + 
        2778720*u*x^3*z^3 - 160020*x^4*z^3 - 4667940*a^3*w*z^3 + 
        21471570*a^2*u*w*z^3 - 3400380*a*u^2*w*z^3 + 2654505*u^3*w*z^3 - 
        25337880*a^2*x*w*z^3 - 1347660*a*u*x*w*z^3 - 4028040*u^2*x*w*z^3 - 
        3549060*a*x^2*w*z^3 + 4606210*u*x^2*w*z^3 - 1196160*x^3*w*z^3 - 
        5156550*a^2*w^2*z^3 - 4040370*a*u*w^2*z^3 - 1739265*u^2*w^2*z^3 - 
        3742740*a*x*w^2*z^3 + 6710400*u*x*w^2*z^3 - 1196830*x^2*w^2*z^3 - 
        1617120*a*w^3*z^3 + 2951740*u*w^3*z^3 - 1322380*x*w^3*z^3 - 
        240040*w^4*z^3 + 10564740*a^3*v*z^3 - 8770770*a^2*u*v*z^3 + 
        9917100*a*u^2*v*z^3 - 1394505*u^3*v*z^3 - 3692520*a^2*x*v*z^3 - 
        2492820*a*u*x*v*z^3 - 1263960*u^2*x*v*z^3 + 10655460*a*x^2*v*z^3 - 
        1901410*u*x^2*v*z^3 - 1196160*x^3*v*z^3 - 5507460*a^2*w*v*z^3 - 
        5880780*a*u*w*v*z^3 - 1261350*u^2*w*v*z^3 + 13716720*a*x*w*v*z^3 - 
        3512700*u*x*w*v*z^3 - 776340*x^2*w*v*z^3 + 11511180*a*w^2*v*z^3 - 
        2068770*u*w^2*v*z^3 - 716880*x*w^2*v*z^3 - 1322380*w^3*v*z^3 + 
        1818810*a^2*v^2*z^3 - 1675890*a*u*v^2*z^3 + 84135*u^2*v^2*z^3 - 
        3925980*a*x*v^2*z^3 + 3162780*u*x*v^2*z^3 + 21010*x^2*v^2*z^3 - 
        4467780*a*w*v^2*z^3 + 3173850*u*w*v^2*z^3 - 450900*x*w*v^2*z^3 + 
        77160*w^2*v^2*z^3 + 1297080*a*v^3*z^3 - 696820*u*v^3*z^3 - 
        325520*x*v^3*z^3 - 325520*w*v^3*z^3 + 97600*v^4*z^3 - 
        4989600*a^3*y*z^3 - 22453200*a^2*u*y*z^3 - 2661120*a*u^2*y*z^3 - 
        1196160*u^3*y*z^3 + 19278000*a^2*x*y*z^3 - 1693440*a*u*x*y*z^3 + 
        4273920*u^2*x*y*z^3 - 3250800*a*x^2*y*z^3 - 3722880*u*x^2*y*z^3 + 
        2456160*x^3*y*z^3 + 38105370*a^2*w*y*z^3 - 1936440*a*u*w*y*z^3 + 
        6286485*u^2*w*y*z^3 - 1446660*a*x*w*y*z^3 - 4667460*u*x*w*y*z^3 + 
        6316350*x^2*w*y*z^3 - 6439770*a*w^2*y*z^3 - 4131390*u*w^2*y*z^3 + 
        4705920*x*w^2*y*z^3 + 3230460*w^3*y*z^3 - 10435770*a^2*v*y*z^3 + 
        11703960*a*u*v*y*z^3 - 1219605*u^2*v*y*z^3 - 5841180*a*x*v*y*z^3 - 
        2328060*u*x*v*y*z^3 - 1877790*x^2*v*y*z^3 - 2117340*a*w*v*y*z^3 - 
        2285580*u*w*v*y*z^3 - 3160740*x*w*v*y*z^3 - 2052870*w^2*v*y*z^3 - 
        2026890*a*v^2*y*z^3 - 151830*u*v^2*y*z^3 + 3034500*x*v^2*y*z^3 + 
        3282030*w*v^2*y*z^3 - 730020*v^3*y*z^3 - 3855600*a^2*y^2*z^3 - 
        2661120*a*u*y^2*z^3 - 1177680*u^2*y^2*z^3 - 3250800*a*x*y^2*z^3 + 
        5880000*u*x*y^2*z^3 - 1513680*x^2*y^2*z^3 - 6174360*a*w*y^2*z^3 + 
        4489785*u*w*y^2*z^3 - 3961020*x*w*y^2*z^3 - 1047675*w^2*y^2*z^3 + 
        10256760*a*v*y^2*z^3 - 1028985*u*v*y^2*z^3 - 1203300*x*v*y^2*z^3 - 
        1502970*w*v*y^2*z^3 + 69285*v^2*y^2*z^3 - 1562400*a*y^3*z^3 - 
        1196160*u*y^3*z^3 + 2456160*x*y^3*z^3 + 2961645*w*y^3*z^3 - 
        1379085*v*y^3*z^3 - 160020*y^4*z^3 + 1587600*a^3*z^4 - 
        453600*a^2*u*z^4 + 3556980*a*u^2*z^4 - 160020*u^3*z^4 - 
        453600*a^2*x*z^4 - 10054800*a*u*x*z^4 + 67200*u^2*x*z^4 + 
        3556980*a*x^2*z^4 + 67200*u*x^2*z^4 - 160020*x^3*z^4 - 
        1103670*a^2*w*z^4 - 4724190*a*u*w*z^4 - 520425*u^2*w*z^4 + 
        13584240*a*x*w*z^4 - 1262330*u*x*w*z^4 - 153755*x^2*w*z^4 + 
        4469040*a*w^2*z^4 - 461640*u*w^2*z^4 - 148975*x*w^2*z^4 - 
        240040*w^3*z^4 - 1731330*a^2*v*z^4 - 567810*a*u*v*z^4 - 
        539235*u^2*v*z^4 - 2864160*a*x*v*z^4 + 2084690*u*x*v*z^4 - 
        638365*x^2*v*z^4 - 2197620*a*w*v*z^4 + 2997900*u*w*v*z^4 - 
        788760*x*w*v*z^4 - 714960*w^2*v*z^4 + 1141920*a*v^2*z^4 - 
        646680*u*v^2*z^4 - 221465*x*v^2*z^4 - 178740*w*v^2*z^4 + 
        97600*v^3*z^4 - 453600*a^2*y*z^4 + 11869200*a*u*y*z^4 - 
        183960*u^2*y*z^4 - 4142880*a*x*y*z^4 - 1043280*u*x*y*z^4 - 
        451500*x^2*y*z^4 - 11370510*a*w*y*z^4 - 1100070*u*w*y*z^4 - 
        1211910*x*w*y*z^4 + 80520*w^2*y*z^4 + 166590*a*v*y*z^4 - 
        572370*u*v*y*z^4 + 2855790*x*v*y*z^4 + 2027820*w*v*y*z^4 - 
        521580*v^2*y*z^4 + 3556980*a*y^2*z^4 - 183960*u*y^2*z^4 - 
        451500*x*y^2*z^4 + 89745*w*y^2*z^4 - 630705*v*y^2*z^4 - 
        160020*y^3*z^4 - 113400*a^2*z^5 - 545832*a*u*z^5 - 380100*u^2*z^5 - 
        545832*a*x*z^5 + 2001384*u*x*z^5 - 380100*x^2*z^5 - 404532*a*w*z^5 + 
        1210564*u*w*z^5 - 1943156*x*w*z^5 - 500773*w^2*z^5 + 
        1328364*a*v*z^5 - 314116*u*v*z^5 + 86420*x*v*z^5 - 50388*w*v*z^5 + 
        26749*v^2*z^5 - 545832*a*y*z^5 - 1683528*u*y*z^5 + 1069656*x*y*z^5 + 
        2262828*w*y*z^5 - 434652*v*y*z^5 - 380100*y^2*z^5 + 156744*a*z^6 + 
        15288*u*z^6 + 15288*x*z^6 - 12295*w*z^6 - 111521*v*z^6 + 
        15288*y*z^6 - 11256*z^7)*Ls[2])/(136080*Sqrt[3]*a^7) - 
     ((w - v)*(x - z)*(45360*a^4*u - 7560*a^3*u^2 + 756*a^2*u^3 - 
        3906*a*u^4 - 39*u^5 - 45360*a^4*x - 30240*a^3*u*x + 2268*a^2*u^2*x + 
        6300*a*u^3*x + 969*u^4*x + 7560*a^3*x^2 + 64260*a^2*u*x^2 - 
        24192*a*u^2*x^2 + 2676*u^3*x^2 - 21924*a^2*x^3 - 13860*a*u*x^3 + 
        1920*u^2*x^3 + 4074*a*x^4 + 3871*u*x^4 - 877*x^5 - 45360*a^4*w - 
        30240*a^3*u*w + 2268*a^2*u^2*w + 6300*a*u^3*w + 969*u^4*w - 
        45360*a^3*x*w + 158760*a^2*u*x*w - 81648*a*u^2*x*w + 11880*u^3*x*w - 
        5292*a^2*x^2*w - 25452*a*u*x^2*w + 7200*u^2*x^2*w - 7560*a*x^3*w + 
        8484*u*x^3*w + 407*x^4*w + 7560*a^3*w^2 + 64260*a^2*u*w^2 - 
        24192*a*u^2*w^2 + 2676*u^3*w^2 - 5292*a^2*x*w^2 - 25452*a*u*x*w^2 + 
        7200*u^2*x*w^2 - 3108*a*x^2*w^2 + 4906*u*x^2*w^2 - 538*x^3*w^2 - 
        21924*a^2*w^3 - 13860*a*u*w^3 + 1920*u^2*w^3 - 7560*a*x*w^3 + 
        8484*u*x*w^3 - 538*x^2*w^3 + 4074*a*w^4 + 3871*u*w^4 + 407*x*w^4 - 
        877*w^5 - 45360*a^4*v - 30240*a^3*u*v + 2268*a^2*u^2*v + 
        6300*a*u^3*v + 969*u^4*v + 105840*a^3*x*v - 63504*a^2*u*x*v + 
        36792*a*u^2*x*v - 10938*u^3*x*v - 37044*a^2*x^2*v - 3780*a*u*x^2*v + 
        54*u^2*x^2*v + 29736*a*x^3*v - 6282*u*x^3*v - 3559*x^4*v + 
        226800*a^3*w*v - 142128*a^2*u*w*v + 67536*a*u^2*w*v - 18450*u^3*w*v - 
        34776*a^2*x*w*v - 6552*a*u*x*w*v + 5472*u^2*x*w*v + 53088*a*x^2*w*v - 
        17678*u*x^2*w*v - 4360*x^3*w*v - 112644*a^2*w^2*v + 27468*a*u*w^2*v - 
        3438*u^2*w^2*v + 25704*a*x*w^2*v - 9414*u*x*w^2*v - 2774*x^2*w^2*v + 
        62832*a*w^3*v - 11698*u*w^3*v - 1040*x*w^3*v - 9339*w^4*v + 
        7560*a^3*v^2 + 64260*a^2*u*v^2 - 24192*a*u^2*v^2 + 2676*u^3*v^2 - 
        37044*a^2*x*v^2 - 3780*a*u*x*v^2 + 54*u^2*x*v^2 - 10164*a*x^2*v^2 + 
        13114*u*x^2*v^2 - 1552*x^3*v^2 - 112644*a^2*w*v^2 + 27468*a*u*w*v^2 - 
        3438*u^2*w*v^2 - 25704*a*x*w*v^2 + 20988*u*x*w*v^2 - 4484*x^2*w*v^2 + 
        20412*a*w^2*v^2 + 2922*u*w^2*v^2 + 120*x*w^2*v^2 - 7124*w^3*v^2 - 
        21924*a^2*v^3 - 13860*a*u*v^3 + 1920*u^2*v^3 + 29736*a*x*v^3 - 
        6282*u*x*v^3 - 1552*x^2*v^3 + 62832*a*w*v^3 - 11698*u*w*v^3 + 
        460*x*w*v^3 - 7124*w^2*v^3 + 4074*a*v^4 + 3871*u*v^4 - 3559*x*v^4 - 
        9339*w*v^4 - 877*v^5 + 136080*a^4*y - 45360*a^3*u*y + 
        11340*a^2*u^2*y - 11088*a*u^3*y + 225*u^4*y - 90720*a^3*x*y + 
        4536*a^2*u*x*y + 2268*a*u^2*x*y + 1980*u^3*x*y + 133812*a^2*x^2*y - 
        36792*a*u*x^2*y + 6588*u^2*x^2*y - 43596*a*x^3*y + 4032*u*x^3*y + 
        8931*x^4*y - 90720*a^3*w*y + 4536*a^2*u*w*y + 2268*a*u^2*w*y + 
        1980*u^3*w*y + 68040*a^2*x*w*y - 39312*a*u*x*w*y + 6264*u^2*x*w*y - 
        13860*a*x^2*w*y + 2880*u*x^2*w*y + 3924*x^3*w*y + 133812*a^2*w^2*y - 
        36792*a*u*w^2*y + 6588*u^2*w^2*y - 13860*a*x*w^2*y + 2880*u*x*w^2*y + 
        6978*x^2*w^2*y - 43596*a*w^3*y + 4032*u*w^3*y + 3924*x*w^3*y + 
        8931*w^4*y - 90720*a^3*v*y + 4536*a^2*u*v*y + 2268*a*u^2*v*y + 
        1980*u^3*v*y - 36288*a^2*x*v*y + 81648*a*u*x*v*y - 15138*u^2*x*v*y - 
        18396*a*x^2*v*y - 7020*u*x^2*v*y - 2214*x^3*v*y - 18144*a^2*w*v*y + 
        52416*a*u*w*v*y - 9378*u^2*w*v*y - 11592*a*x*w*v*y - 5760*u*x*w*v*y - 
        5514*x^2*w*v*y - 31500*a*w^2*v*y - 2916*u*w^2*v*y - 5562*x*w^2*v*y + 
        1050*w^3*v*y + 133812*a^2*v^2*y - 36792*a*u*v^2*y + 6588*u^2*v^2*y - 
        18396*a*x*v^2*y - 7020*u*x*v^2*y + 15330*x^2*v^2*y - 
        31500*a*w*v^2*y - 2916*u*w*v^2*y + 14364*x*w*v^2*y + 
        19170*w^2*v^2*y - 43596*a*v^3*y + 4032*u*v^3*y - 2214*x*v^3*y + 
        1050*w*v^3*y + 8931*v^4*y - 68040*a^3*y^2 + 47628*a^2*u*y^2 + 
        756*a*u^2*y^2 + 1134*u^3*y^2 - 6804*a^2*x*y^2 - 17388*a*u*x*y^2 - 
        1566*u^2*x*y^2 - 18144*a*x^2*y^2 + 9288*u*x^2*y^2 + 540*x^3*y^2 - 
        6804*a^2*w*y^2 - 17388*a*u*w*y^2 - 1566*u^2*w*y^2 - 9072*a*x*w*y^2 + 
        13392*u*x*w*y^2 - 1836*x^2*w*y^2 - 18144*a*w^2*y^2 + 9288*u*w^2*y^2 - 
        1836*x*w^2*y^2 + 540*w^3*y^2 - 6804*a^2*v*y^2 - 17388*a*u*v*y^2 - 
        1566*u^2*v*y^2 + 43848*a*x*v*y^2 - 5886*u*x*v*y^2 - 3726*x^2*v*y^2 + 
        66528*a*w*v*y^2 - 5238*u*w*v*y^2 - 6264*x*w*v*y^2 - 7938*w^2*v*y^2 - 
        18144*a*v^2*y^2 + 9288*u*v^2*y^2 - 3726*x*v^2*y^2 - 7938*w*v^2*y^2 + 
        540*v^3*y^2 + 61236*a^2*y^3 - 9072*a*u*y^3 + 702*u^2*y^3 - 
        11340*a*x*y^3 - 108*u*x*y^3 + 6912*x^2*y^3 - 11340*a*w*y^3 - 
        108*u*w*y^3 + 5184*x*w*y^3 + 6912*w^2*y^3 - 11340*a*v*y^3 - 
        108*u*v*y^3 - 3510*x*v*y^3 - 5670*w*v*y^3 + 6912*v^2*y^3 - 
        17010*a*y^4 + 2025*u*y^4 + 405*x*y^4 + 405*w*y^4 + 405*v*y^4 + 
        2673*y^5 - 45360*a^4*z - 30240*a^3*u*z + 2268*a^2*u^2*z + 
        6300*a*u^3*z + 969*u^4*z + 226800*a^3*x*z - 142128*a^2*u*x*z + 
        67536*a*u^2*x*z - 18450*u^3*x*z - 112644*a^2*x^2*z + 
        27468*a*u*x^2*z - 3438*u^2*x^2*z + 62832*a*x^3*z - 11698*u*x^3*z - 
        9339*x^4*z + 105840*a^3*w*z - 63504*a^2*u*w*z + 36792*a*u^2*w*z - 
        10938*u^3*w*z - 34776*a^2*x*w*z - 6552*a*u*x*w*z + 5472*u^2*x*w*z + 
        25704*a*x^2*w*z - 9414*u*x^2*w*z - 1040*x^3*w*z - 37044*a^2*w^2*z - 
        3780*a*u*w^2*z + 54*u^2*w^2*z + 53088*a*x*w^2*z - 17678*u*x*w^2*z - 
        2774*x^2*w^2*z + 29736*a*w^3*z - 6282*u*w^3*z - 4360*x*w^3*z - 
        3559*w^4*z - 45360*a^3*v*z + 158760*a^2*u*v*z - 81648*a*u^2*v*z + 
        11880*u^3*v*z - 34776*a^2*x*v*z - 6552*a*u*x*v*z + 5472*u^2*x*v*z - 
        25704*a*x^2*v*z + 20988*u*x^2*v*z + 460*x^3*v*z - 34776*a^2*w*v*z - 
        6552*a*u*w*v*z + 5472*u^2*w*v*z - 18480*a*x*w*v*z + 13576*u*x*w*v*z - 
        2300*x^2*w*v*z - 25704*a*w^2*v*z + 20988*u*w^2*v*z - 2300*x*w^2*v*z + 
        460*w^3*v*z - 5292*a^2*v^2*z - 25452*a*u*v^2*z + 7200*u^2*v^2*z + 
        53088*a*x*v^2*z - 17678*u*x*v^2*z - 4484*x^2*v^2*z + 
        25704*a*w*v^2*z - 9414*u*w*v^2*z - 2300*x*w*v^2*z + 120*w^2*v^2*z - 
        7560*a*v^3*z + 8484*u*v^3*z - 4360*x*v^3*z - 1040*w*v^3*z + 
        407*v^4*z - 90720*a^3*y*z + 4536*a^2*u*y*z + 2268*a*u^2*y*z + 
        1980*u^3*y*z - 18144*a^2*x*y*z + 52416*a*u*x*y*z - 9378*u^2*x*y*z - 
        31500*a*x^2*y*z - 2916*u*x^2*y*z + 1050*x^3*y*z - 36288*a^2*w*y*z + 
        81648*a*u*w*y*z - 15138*u^2*w*y*z - 11592*a*x*w*y*z - 
        5760*u*x*w*y*z - 5562*x^2*w*y*z - 18396*a*w^2*y*z - 7020*u*w^2*y*z - 
        5514*x*w^2*y*z - 2214*w^3*y*z + 68040*a^2*v*y*z - 39312*a*u*v*y*z + 
        6264*u^2*v*y*z - 11592*a*x*v*y*z - 5760*u*x*v*y*z + 14364*x^2*v*y*z - 
        11592*a*w*v*y*z - 5760*u*w*v*y*z + 23304*x*w*v*y*z + 
        14364*w^2*v*y*z - 13860*a*v^2*y*z + 2880*u*v^2*y*z - 5514*x*v^2*y*z - 
        5562*w*v^2*y*z + 3924*v^3*y*z - 6804*a^2*y^2*z - 17388*a*u*y^2*z - 
        1566*u^2*y^2*z + 66528*a*x*y^2*z - 5238*u*x*y^2*z - 7938*x^2*y^2*z + 
        43848*a*w*y^2*z - 5886*u*w*y^2*z - 6264*x*w*y^2*z - 3726*w^2*y^2*z - 
        9072*a*v*y^2*z + 13392*u*v*y^2*z - 6264*x*v*y^2*z - 6264*w*v*y^2*z - 
        1836*v^2*y^2*z - 11340*a*y^3*z - 108*u*y^3*z - 5670*x*y^3*z - 
        3510*w*y^3*z + 5184*v*y^3*z + 405*y^4*z + 7560*a^3*z^2 + 
        64260*a^2*u*z^2 - 24192*a*u^2*z^2 + 2676*u^3*z^2 - 112644*a^2*x*z^2 + 
        27468*a*u*x*z^2 - 3438*u^2*x*z^2 + 20412*a*x^2*z^2 + 2922*u*x^2*z^2 - 
        7124*x^3*z^2 - 37044*a^2*w*z^2 - 3780*a*u*w*z^2 + 54*u^2*w*z^2 - 
        25704*a*x*w*z^2 + 20988*u*x*w*z^2 + 120*x^2*w*z^2 - 10164*a*w^2*z^2 + 
        13114*u*w^2*z^2 - 4484*x*w^2*z^2 - 1552*w^3*z^2 - 5292*a^2*v*z^2 - 
        25452*a*u*v*z^2 + 7200*u^2*v*z^2 + 25704*a*x*v*z^2 - 9414*u*x*v*z^2 + 
        120*x^2*v*z^2 + 53088*a*w*v*z^2 - 17678*u*w*v*z^2 - 2300*x*w*v*z^2 - 
        4484*w^2*v*z^2 - 3108*a*v^2*z^2 + 4906*u*v^2*z^2 - 2774*x*v^2*z^2 - 
        2774*w*v^2*z^2 - 538*v^3*z^2 + 133812*a^2*y*z^2 - 36792*a*u*y*z^2 + 
        6588*u^2*y*z^2 - 31500*a*x*y*z^2 - 2916*u*x*y*z^2 + 19170*x^2*y*z^2 - 
        18396*a*w*y*z^2 - 7020*u*w*y*z^2 + 14364*x*w*y*z^2 + 
        15330*w^2*y*z^2 - 13860*a*v*y*z^2 + 2880*u*v*y*z^2 - 5562*x*v*y*z^2 - 
        5514*w*v*y*z^2 + 6978*v^2*y*z^2 - 18144*a*y^2*z^2 + 9288*u*y^2*z^2 - 
        7938*x*y^2*z^2 - 3726*w*y^2*z^2 - 1836*v*y^2*z^2 + 6912*y^3*z^2 - 
        21924*a^2*z^3 - 13860*a*u*z^3 + 1920*u^2*z^3 + 62832*a*x*z^3 - 
        11698*u*x*z^3 - 7124*x^2*z^3 + 29736*a*w*z^3 - 6282*u*w*z^3 + 
        460*x*w*z^3 - 1552*w^2*z^3 - 7560*a*v*z^3 + 8484*u*v*z^3 - 
        1040*x*v*z^3 - 4360*w*v*z^3 - 538*v^2*z^3 - 43596*a*y*z^3 + 
        4032*u*y*z^3 + 1050*x*y*z^3 - 2214*w*y*z^3 + 3924*v*y*z^3 + 
        540*y^2*z^3 + 4074*a*z^4 + 3871*u*z^4 - 9339*x*z^4 - 3559*w*z^4 + 
        407*v*z^4 + 8931*y*z^4 - 877*z^5)*lnbar[a]*Ls[2])/(27216*Sqrt[3]*a^7) + 
     ((214990848*a^7 - 250822656*a^6*u + 1797562368*a^5*u^2 + 
        69672960*a^4*u^3 + 1206696960*a^3*u^4 - 180085248*a^2*u^5 + 
        126158256*a*u^6 - 10483590*u^7 - 250822656*a^6*x - 
        2759049216*a^5*u*x - 1968261120*a^4*u^2*x - 2994001920*a^3*u^3*x - 
        286312320*a^2*u^4*x - 337491504*a*u^5*x + 10058643*u^6*x + 
        1797562368*a^5*x^2 - 1968261120*a^4*u*x^2 + 9072000000*a^3*u^2*x^2 - 
        2299449600*a^2*u^3*x^2 + 2152932264*a*u^4*x^2 - 227920819*u^5*x^2 + 
        69672960*a^4*x^3 - 2994001920*a^3*u*x^3 - 2299449600*a^2*u^2*x^3 - 
        985378464*a*u^3*x^3 - 93227057*u^4*x^3 + 1206696960*a^3*x^4 - 
        286312320*a^2*u*x^4 + 2152932264*a*u^2*x^4 - 93227057*u^3*x^4 - 
        180085248*a^2*x^5 - 337491504*a*u*x^5 - 227920819*u^2*x^5 + 
        126158256*a*x^6 + 10058643*u*x^6 - 10483590*x^7 - 250822656*a^6*w - 
        2759049216*a^5*u*w - 1968261120*a^4*u^2*w - 2994001920*a^3*u^3*w - 
        286312320*a^2*u^4*w - 337491504*a*u^5*w + 10058643*u^6*w + 
        8946008064*a^5*x*w - 11019939840*a^4*u*x*w + 26489272320*a^3*u^2*x*
         w - 14162432256*a^2*u^3*x*w + 7184574096*a*u^4*x*w - 
        1034687506*u^5*x*w - 162570240*a^4*x^2*w - 4422297600*a^3*u*x^2*w - 
        1604510208*a^2*u^2*x^2*w - 1335959520*a*u^3*x^2*w - 
        70468055*u^4*x^2*w + 6475714560*a^3*x^3*w - 6351416064*a^2*u*x^3*w + 
        5845801248*a*u^2*x^3*w - 917484252*u^3*x^3*w - 960712704*a^2*x^4*w + 
        18438672*a*u*x^4*w - 274659815*u^2*x^4*w + 804981408*a*x^5*w - 
        264321290*u*x^5*w - 65453874*x^6*w + 1797562368*a^5*w^2 - 
        1968261120*a^4*u*w^2 + 9072000000*a^3*u^2*w^2 - 
        2299449600*a^2*u^3*w^2 + 2152932264*a*u^4*w^2 - 227920819*u^5*w^2 - 
        162570240*a^4*x*w^2 - 4422297600*a^3*u*x*w^2 - 1604510208*a^2*u^2*x*
         w^2 - 1335959520*a*u^3*x*w^2 - 70468055*u^4*x*w^2 + 
        5506099200*a^3*x^2*w^2 - 9886931712*a^2*u*x^2*w^2 + 
        6173874672*a*u^2*x^2*w^2 - 1153551478*u^3*x^2*w^2 + 
        1283240448*a^2*x^3*w^2 - 391095264*a*u*x^3*w^2 + 
        144285418*u^2*x^3*w^2 + 710320464*a*x^4*w^2 - 537682547*u*x^4*w^2 + 
        21602138*x^5*w^2 + 69672960*a^4*w^3 - 2994001920*a^3*u*w^3 - 
        2299449600*a^2*u^2*w^3 - 985378464*a*u^3*w^3 - 93227057*u^4*w^3 + 
        6475714560*a^3*x*w^3 - 6351416064*a^2*u*x*w^3 + 
        5845801248*a*u^2*x*w^3 - 917484252*u^3*x*w^3 + 
        1283240448*a^2*x^2*w^3 - 391095264*a*u*x^2*w^3 + 
        144285418*u^2*x^2*w^3 + 810065088*a*x^3*w^3 - 575750188*u*x^3*w^3 + 
        68130654*x^4*w^3 + 1206696960*a^3*w^4 - 286312320*a^2*u*w^4 + 
        2152932264*a*u^2*w^4 - 93227057*u^3*w^4 - 960712704*a^2*x*w^4 + 
        18438672*a*u*x*w^4 - 274659815*u^2*x*w^4 + 710320464*a*x^2*w^4 - 
        537682547*u*x^2*w^4 + 68130654*x^3*w^4 - 180085248*a^2*w^5 - 
        337491504*a*u*w^5 - 227920819*u^2*w^5 + 804981408*a*x*w^5 - 
        264321290*u*x*w^5 + 21602138*x^2*w^5 + 126158256*a*w^6 + 
        10058643*u*w^6 - 65453874*x*w^6 - 10483590*w^7 - 250822656*a^6*v - 
        2759049216*a^5*u*v - 1968261120*a^4*u^2*v - 2994001920*a^3*u^3*v - 
        286312320*a^2*u^4*v - 337491504*a*u^5*v + 10058643*u^6*v - 
        2759049216*a^5*x*v + 13284311040*a^4*u*x*v - 4768727040*a^3*u^2*x*v + 
        12221991936*a^2*u^3*x*v - 2450757120*a*u^4*x*v + 662384848*u^5*x*v - 
        3129477120*a^4*x^2*v - 7160832000*a^3*u*x^2*v - 
        7189523712*a^2*u^2*x^2*v - 2289681408*a*u^3*x^2*v - 
        323296428*u^4*x^2*v - 2599188480*a^3*x^3*v + 13929560064*a^2*u*x^3*
         v - 1741856256*a*u^2*x^3*v + 1673671600*u^3*x^3*v - 
        900014976*a^2*x^4*v - 3212719104*a*u*x^4*v - 389652652*u^2*x^4*v - 
        189285936*a*x^5*v + 803663856*u*x^5*v - 17495181*x^6*v - 
        2759049216*a^5*w*v + 29262643200*a^4*u*w*v - 16806666240*a^3*u^2*w*
         v + 20746091520*a^2*u^3*w*v - 6065450496*a*u^4*w*v + 
        1213170000*u^5*w*v - 9858723840*a^4*x*w*v - 5403525120*a^3*u*x*w*v - 
        12649996800*a^2*u^2*x*w*v - 1012741632*a*u^3*x*w*v - 
        651101304*u^4*x*w*v - 10073548800*a^3*x^2*w*v + 
        34094269440*a^2*u*x^2*w*v - 10864455168*a*u^2*x^2*w*v + 
        4099705232*u^3*x^2*w*v - 2864090880*a^2*x^3*w*v - 
        3724428288*a*u*x^3*w*v - 716591856*u^2*x^3*w*v - 
        1751802864*a*x^4*w*v + 1912177552*u*x^4*w*v + 23694358*x^5*w*v - 
        1968261120*a^4*w^2*v - 16806666240*a^3*u*w^2*v - 
        1717873920*a^2*u^2*w^2*v - 3499711488*a*u^3*w^2*v + 
        41009108*u^4*w^2*v - 12016650240*a^3*x*w^2*v + 22758672384*a^2*u*x*
         w^2*v - 7790533632*a*u^2*x*w^2*v + 2981362192*u^3*x*w^2*v - 
        3200069376*a^2*x^2*w^2*v + 61727232*a*u*x^2*w^2*v - 
        1090378248*u^2*x^2*w^2*v - 3534797280*a*x^3*w^2*v + 
        1970317664*u*x^3*w^2*v - 10311731*x^4*w^2*v - 2994001920*a^3*w^3*v + 
        20746091520*a^2*u*w^3*v - 3499711488*a*u^2*w^3*v + 
        1718193456*u^3*w^3*v - 1091688192*a^2*x*w^3*v - 
        1107950592*a*u*x*w^3*v - 703625200*u^2*x*w^3*v - 
        3177981408*a*x^2*w^3*v + 1974140320*u*x^2*w^3*v - 
        97999212*x^3*w^3*v - 286312320*a^2*w^4*v - 6065450496*a*u*w^4*v + 
        41009108*u^2*w^4*v - 2441199600*a*x*w^4*v + 1232561200*u*x*w^4*v - 
        31658387*x^2*w^4*v - 337491504*a*w^5*v + 1213170000*u*w^5*v + 
        162803734*x*w^5*v + 10058643*w^6*v + 1797562368*a^5*v^2 - 
        1968261120*a^4*u*v^2 + 9072000000*a^3*u^2*v^2 - 
        2299449600*a^2*u^3*v^2 + 2152932264*a*u^4*v^2 - 227920819*u^5*v^2 - 
        3129477120*a^4*x*v^2 - 7160832000*a^3*u*x*v^2 - 
        7189523712*a^2*u^2*x*v^2 - 2289681408*a*u^3*x*v^2 - 
        323296428*u^4*x*v^2 + 12184058880*a^3*x^2*v^2 - 
        5143074048*a^2*u*x^2*v^2 + 12216841728*a*u^2*x^2*v^2 - 
        945370368*u^3*x^2*v^2 - 3796063488*a^2*x^3*v^2 - 
        3067018752*a*u*x^3*v^2 - 1213707008*u^2*x^3*v^2 + 
        3100011432*a*x^4*v^2 - 192823276*u*x^4*v^2 - 362901651*x^5*v^2 - 
        1968261120*a^4*w*v^2 - 16806666240*a^3*u*w*v^2 - 
        1717873920*a^2*u^2*w*v^2 - 3499711488*a*u^3*w*v^2 + 
        41009108*u^4*w*v^2 + 32914667520*a^3*x*w*v^2 - 15055455744*a^2*u*x*w*
         v^2 + 22233157632*a*u^2*x*w*v^2 - 2662439168*u^3*x*w*v^2 - 
        3555546624*a^2*x^2*w*v^2 - 9261321216*a*u*x^2*w*v^2 - 
        737302272*u^2*x^2*w*v^2 + 7744916256*a*x^3*w*v^2 - 
        1348522032*u*x^3*w*v^2 - 501832551*x^4*w*v^2 + 
        9072000000*a^3*w^2*v^2 - 1717873920*a^2*u*w^2*v^2 + 
        7670702592*a*u^2*w^2*v^2 - 576760576*u^3*w^2*v^2 - 
        2907394560*a^2*x*w^2*v^2 - 5350012416*a*u*x*w^2*v^2 - 
        826619136*u^2*x*w^2*v^2 + 6878410224*a*x^2*w^2*v^2 - 
        1966531080*u*x^2*w^2*v^2 + 57502954*x^3*w^2*v^2 - 
        2299449600*a^2*w^3*v^2 - 3499711488*a*u*w^3*v^2 - 
        576760576*u^2*w^3*v^2 + 6980492064*a*x*w^3*v^2 - 
        1280401072*u*x*w^3*v^2 + 8708906*x^2*w^3*v^2 + 2152932264*a*w^4*v^2 + 
        41009108*u*w^4*v^2 - 424128327*x*w^4*v^2 - 227920819*w^5*v^2 + 
        69672960*a^4*v^3 - 2994001920*a^3*u*v^3 - 2299449600*a^2*u^2*v^3 - 
        985378464*a*u^3*v^3 - 93227057*u^4*v^3 - 2599188480*a^3*x*v^3 + 
        13929560064*a^2*u*x*v^3 - 1741856256*a*u^2*x*v^3 + 
        1673671600*u^3*x*v^3 - 3796063488*a^2*x^2*v^3 - 
        3067018752*a*u*x^2*v^3 - 1213707008*u^2*x^2*v^3 - 
        862117536*a*x^3*v^3 + 2008094448*u*x^3*v^3 - 195429169*x^4*v^3 - 
        2994001920*a^3*w*v^3 + 20746091520*a^2*u*w*v^3 - 
        3499711488*a*u^2*w*v^3 + 1718193456*u^3*w*v^3 - 
        16585890048*a^2*x*w*v^3 - 1110842880*a*u*x*w*v^3 - 
        2592379904*u^2*x*w*v^3 - 2464618464*a*x^2*w*v^3 + 
        4406498064*u*x^2*w*v^3 - 885061724*x^3*w*v^3 - 
        2299449600*a^2*w^2*v^3 - 3499711488*a*u*w^2*v^3 - 
        576760576*u^2*w^2*v^3 - 2572762080*a*x*w^2*v^3 + 
        2926714832*u*x*w^2*v^3 - 754099894*x^2*w^2*v^3 - 
        985378464*a*w^3*v^3 + 1718193456*u*w^3*v^3 - 743185884*x*w^3*v^3 - 
        93227057*w^4*v^3 + 1206696960*a^3*v^4 - 286312320*a^2*u*v^4 + 
        2152932264*a*u^2*v^4 - 93227057*u^3*v^4 - 900014976*a^2*x*v^4 - 
        3212719104*a*u*x*v^4 - 389652652*u^2*x*v^4 + 3100011432*a*x^2*v^4 - 
        192823276*u*x^2*v^4 - 195429169*x^3*v^4 - 286312320*a^2*w*v^4 - 
        6065450496*a*u*w*v^4 + 41009108*u^2*w*v^4 + 8940999312*a*x*w*v^4 - 
        745895832*u*x*w*v^4 - 113700343*x^2*w*v^4 + 2152932264*a*w^2*v^4 + 
        41009108*u*w^2*v^4 - 67106935*x*w^2*v^4 - 93227057*w^3*v^4 - 
        180085248*a^2*v^5 - 337491504*a*u*v^5 - 227920819*u^2*v^5 - 
        189285936*a*x*v^5 + 803663856*u*x*v^5 - 362901651*x^2*v^5 - 
        337491504*a*w*v^5 + 1213170000*u*w*v^5 - 1290221074*x*w*v^5 - 
        227920819*w^2*v^5 + 126158256*a*v^6 + 10058643*u*v^6 - 
        17495181*x*v^6 + 10058643*w*v^6 - 10483590*v^7 - 250822656*a^6*y + 
        8946008064*a^5*u*y - 1323786240*a^4*u^2*y + 6870528000*a^3*u^3*y - 
        1574415360*a^2*u^4*y + 953186976*a*u^5*y - 93007698*u^6*y - 
        2759049216*a^5*x*y - 9858723840*a^4*u*x*y - 6202828800*a^3*u^2*x*y - 
        4079496960*a^2*u^3*x*y - 714148848*a*u^4*x*y - 107886058*u^5*x*y - 
        1968261120*a^4*x^2*y + 27100846080*a^3*u*x^2*y - 
        2907394560*a^2*u^2*x^2*y + 6068657952*a*u^3*x^2*y - 
        380891623*u^4*x^2*y - 2994001920*a^3*x^3*y - 13598081280*a^2*u*x^3*
         y - 1660927968*a*u^2*x^3*y - 743185884*u^3*x^3*y - 
        286312320*a^2*x^4*y + 7213948560*a*u*x^4*y - 110343639*u^2*x^4*y - 
        337491504*a*x^5*y - 1019531282*u*x^5*y + 10058643*x^6*y - 
        2759049216*a^5*w*y - 9858723840*a^4*u*w*y - 6202828800*a^3*u^2*w*y - 
        4079496960*a^2*u^3*w*y - 714148848*a*u^4*w*y - 107886058*u^5*w*y - 
        13342371840*a^4*x*w*y + 19597455360*a^3*u*x*w*y - 
        5262485760*a^2*u^2*x*w*y + 6955889472*a*u^3*x*w*y - 
        427061738*u^4*x*w*y - 3276564480*a^3*x^2*w*y - 1548916992*a^2*u*x^2*w*
         y - 4013265312*a*u^2*x^2*w*y - 403679972*u^3*x^2*w*y - 
        7843578624*a^2*x^3*w*y + 6552044352*a*u*x^3*w*y - 
        863063012*u^2*x^3*w*y + 650441232*a*x^4*w*y - 216886250*u*x^4*w*y - 
        377639242*x^5*w*y - 1968261120*a^4*w^2*y + 27100846080*a^3*u*w^2*y - 
        2907394560*a^2*u^2*w^2*y + 6068657952*a*u^3*w^2*y - 
        380891623*u^4*w^2*y - 3276564480*a^3*x*w^2*y - 1548916992*a^2*u*x*w^2*
         y - 4013265312*a*u^2*x*w^2*y - 403679972*u^3*x*w^2*y - 
        7930669824*a^2*x^2*w^2*y + 9649231200*a*u*x^2*w^2*y - 
        1398176250*u^2*x^2*w^2*y - 734084064*a*x^3*w^2*y + 
        36047196*u*x^3*w^2*y - 443070451*x^4*w^2*y - 2994001920*a^3*w^3*y - 
        13598081280*a^2*u*w^3*y - 1660927968*a*u^2*w^3*y - 
        743185884*u^3*w^3*y - 7843578624*a^2*x*w^3*y + 6552044352*a*u*x*w^3*
         y - 863063012*u^2*x*w^3*y - 734084064*a*x^2*w^3*y + 
        36047196*u*x^2*w^3*y - 583361708*x^3*w^3*y - 286312320*a^2*w^4*y + 
        7213948560*a*u*w^4*y - 110343639*u^2*w^4*y + 650441232*a*x*w^4*y - 
        216886250*u*x*w^4*y - 443070451*x^2*w^4*y - 337491504*a*w^5*y - 
        1019531282*u*w^5*y - 377639242*x*w^5*y + 10058643*w^6*y - 
        2759049216*a^5*v*y - 9858723840*a^4*u*v*y - 6202828800*a^3*u^2*v*y - 
        4079496960*a^2*u^3*v*y - 714148848*a*u^4*v*y - 107886058*u^5*v*y + 
        32746291200*a^4*x*v*y - 4149411840*a^3*u*x*v*y + 
        31698293760*a^2*u^2*x*v*y - 3456746496*a*u^3*x*v*y + 
        1734221200*u^4*x*v*y - 19732930560*a^3*x^2*v*y - 
        14679802368*a^2*u*x^2*v*y - 9328725504*a*u^2*x^2*v*y - 
        984673008*u^3*x^2*v*y + 24510173184*a^2*x^3*v*y - 
        555222528*a*u*x^3*v*y + 4015837840*u^2*x^3*v*y - 
        7430040576*a*x^4*v*y - 806930040*u*x^4*v*y + 1482923184*x^5*v*y + 
        12123095040*a^4*w*v*y - 5403525120*a^3*u*w*v*y + 
        20353213440*a^2*u^2*w*v*y - 1206051840*a*u^3*w*v*y + 
        1137766672*u^4*w*v*y - 5403525120*a^3*x*w*v*y - 
        16962462720*a^2*u*x*w*v*y - 7310919168*a*u^2*x*w*v*y - 
        1561293664*u^3*x*w*v*y + 23024010240*a^2*x^2*w*v*y - 
        9790244352*a*u*x^2*w*v*y + 6001648944*u^2*x^2*w*v*y - 
        1244242944*a*x^3*w*v*y - 1298809696*u*x^3*w*v*y + 
        1297923856*x^4*w*v*y - 5380300800*a^3*w^2*v*y - 
        12649996800*a^2*u*w^2*v*y - 5350012416*a*u^2*w^2*v*y - 
        984307184*u^3*w^2*v*y + 33575399424*a^2*x*w^2*v*y - 
        8938944000*a*u*x*w^2*v*y + 6422490288*u^2*x*w^2*v*y - 
        652635648*a*x^2*w^2*v*y - 2221151952*u*x^2*w^2*v*y + 
        2148909792*x^3*w^2*v*y + 11657640960*a^2*w^3*v*y - 
        1012741632*a*u*w^3*v*y + 2630620944*u^2*w^3*v*y - 
        3832722432*a*x*w^3*v*y - 1366642528*u*x*w^3*v*y + 
        1971245984*x^2*w^3*v*y - 2480131584*a*w^4*v*y - 651101304*u*w^4*v*y + 
        1858674928*x*w^4*v*y + 647228624*w^5*v*y - 1968261120*a^4*v^2*y + 
        27100846080*a^3*u*v^2*y - 2907394560*a^2*u^2*v^2*y + 
        6068657952*a*u^3*v^2*y - 380891623*u^4*v^2*y - 19732930560*a^3*x*v^2*
         y - 14679802368*a^2*u*x*v^2*y - 9328725504*a*u^2*x*v^2*y - 
        984673008*u^3*x*v^2*y - 1521628416*a^2*x^2*v^2*y + 
        22777219584*a*u*x^2*v^2*y - 623884032*u^2*x^2*v^2*y - 
        4434845184*a*x^3*v^2*y - 2816533504*u*x^3*v^2*y + 
        109140500*x^4*v^2*y - 5380300800*a^3*w*v^2*y - 12649996800*a^2*u*w*
         v^2*y - 5350012416*a*u^2*w*v^2*y - 984307184*u^3*w*v^2*y - 
        16210865664*a^2*x*w*v^2*y + 25296703488*a*u*x*w*v^2*y - 
        1709684736*u^2*x*w*v^2*y - 5268759552*a*x^2*w*v^2*y - 
        1455222528*u*x^2*w*v^2*y - 1456305584*x^3*w*v^2*y - 
        5886639360*a^2*w^2*v^2*y + 19792636416*a*u*w^2*v^2*y - 
        826619136*u^2*w^2*v^2*y - 8452394496*a*x*w^2*v^2*y - 
        1455288576*u*x*w^2*v^2*y - 1831894536*x^2*w^2*v^2*y - 
        1964712960*a*w^3*v^2*y - 2311697920*u*w^3*v^2*y - 
        1343747376*x*w^3*v^2*y - 283420844*w^4*v^2*y - 2994001920*a^3*v^3*y - 
        13598081280*a^2*u*v^3*y - 1660927968*a*u^2*v^3*y - 
        743185884*u^3*v^3*y + 24510173184*a^2*x*v^3*y - 
        555222528*a*u*x*v^3*y + 4015837840*u^2*x*v^3*y - 
        4434845184*a*x^2*v^3*y - 2816533504*u*x^2*v^3*y + 
        2187579888*x^3*v^3*y + 11657640960*a^2*w*v^3*y - 
        1012741632*a*u*w*v^3*y + 2630620944*u^2*w*v^3*y - 
        690439680*a*x*w*v^3*y - 2951360000*u*x*w*v^3*y + 
        3068885904*x^2*w*v^3*y - 1964712960*a*w^2*v^3*y - 
        2311697920*u*w^2*v^3*y + 4099922896*x*w^2*v^3*y + 
        1499373232*w^3*v^3*y - 286312320*a^2*v^4*y + 7213948560*a*u*v^4*y - 
        110343639*u^2*v^4*y - 7430040576*a*x*v^4*y - 806930040*u*x*v^4*y + 
        109140500*x^2*v^4*y - 2480131584*a*w*v^4*y - 651101304*u*w*v^4*y - 
        829901784*x*w*v^4*y - 283420844*w^2*v^4*y - 337491504*a*v^5*y - 
        1019531282*u*v^5*y + 1482923184*x*v^5*y + 647228624*w*v^5*y + 
        10058643*v^6*y + 1797562368*a^5*y^2 - 1323786240*a^4*u*y^2 + 
        4747438080*a^3*u^2*y^2 + 1002032640*a^2*u^3*y^2 + 
        619745616*a*u^4*y^2 + 18201722*u^5*y^2 - 1968261120*a^4*x*y^2 - 
        6202828800*a^3*u*x*y^2 - 5063627520*a^2*u^2*x*y^2 - 
        1707408864*a*u^3*x*y^2 - 214781875*u^4*x*y^2 + 
        9072000000*a^3*x^2*y^2 - 2907394560*a^2*u*x^2*y^2 + 
        5641801200*a*u^2*x^2*y^2 + 28563178*u^3*x^2*y^2 - 
        2299449600*a^2*x^3*y^2 - 1660927968*a*u*x^3*y^2 - 
        725767798*u^2*x^3*y^2 + 2152932264*a*x^4*y^2 - 110343639*u*x^4*y^2 - 
        227920819*x^5*y^2 - 1968261120*a^4*w*y^2 - 6202828800*a^3*u*w*y^2 - 
        5063627520*a^2*u^2*w*y^2 - 1707408864*a*u^3*w*y^2 - 
        214781875*u^4*w*y^2 + 28842670080*a^3*x*w*y^2 - 
        4073400576*a^2*u*x*w*y^2 + 10166101344*a*u^2*x*w*y^2 - 
        255167652*u^3*x*w*y^2 - 2914361856*a^2*x^2*w*y^2 - 
        4550521248*a*u*x^2*w*y^2 - 907146234*u^2*x^2*w*y^2 + 
        6539240736*a*x^3*w*y^2 - 682507748*u*x^3*w*y^2 - 
        407908327*x^4*w*y^2 + 9072000000*a^3*w^2*y^2 - 2907394560*a^2*u*w^2*
         y^2 + 5641801200*a*u^2*w^2*y^2 + 28563178*u^3*w^2*y^2 - 
        2914361856*a^2*x*w^2*y^2 - 4550521248*a*u*x*w^2*y^2 - 
        907146234*u^2*x*w^2*y^2 + 5960942064*a*x^2*w^2*y^2 - 
        1313428986*u*x^2*w^2*y^2 + 50124010*x^3*w^2*y^2 - 
        2299449600*a^2*w^3*y^2 - 1660927968*a*u*w^3*y^2 - 
        725767798*u^2*w^3*y^2 + 6539240736*a*x*w^3*y^2 - 
        682507748*u*x*w^3*y^2 + 50124010*x^2*w^3*y^2 + 2152932264*a*w^4*y^2 - 
        110343639*u*w^4*y^2 - 407908327*x*w^4*y^2 - 227920819*w^5*y^2 - 
        1968261120*a^4*v*y^2 - 6202828800*a^3*u*v*y^2 - 
        5063627520*a^2*u^2*v*y^2 - 1707408864*a*u^3*v*y^2 - 
        214781875*u^4*v*y^2 - 18548490240*a^3*x*v*y^2 + 
        20847891456*a^2*u*x*v*y^2 - 544803840*a*u^2*x*v*y^2 + 
        1790570528*u^3*x*v*y^2 - 1710906624*a^2*x^2*v*y^2 - 
        5689087488*a*u*x^2*v*y^2 - 1404482568*u^2*x^2*v*y^2 - 
        3970294272*a*x^3*v*y^2 + 2817251856*u*x^3*v*y^2 + 
        68025812*x^4*v*y^2 - 5380300800*a^3*w*v*y^2 + 30014530560*a^2*u*w*v*
         y^2 - 533191680*a*u^2*w*v*y^2 + 1857400608*u^3*w*v*y^2 - 
        12649996800*a^2*x*w*v*y^2 - 7310919168*a*u*x*w*v*y^2 - 
        2483569872*u^2*x*w*v*y^2 - 6704764416*a*x^2*w*v*y^2 + 
        6527425968*u*x^2*w*v*y^2 - 902376944*x^3*w*v*y^2 - 
        5886639360*a^2*w^2*v*y^2 - 8452394496*a*u*w^2*v*y^2 - 
        1324248072*u^2*w^2*v*y^2 - 10615449600*a*x*w^2*v*y^2 + 
        5782749744*u*x*w^2*v*y^2 - 1130444808*x^2*w^2*v*y^2 - 
        1964712960*a*w^3*v*y^2 + 3648651664*u*w^3*v*y^2 - 
        630617328*x*w^3*v*y^2 - 283420844*w^4*v*y^2 + 9072000000*a^3*v^2*
         y^2 - 2907394560*a^2*u*v^2*y^2 + 5641801200*a*u^2*v^2*y^2 + 
        28563178*u^3*v^2*y^2 - 1710906624*a^2*x*v^2*y^2 - 
        5689087488*a*u*x*v^2*y^2 - 1404482568*u^2*x*v^2*y^2 + 
        8706313728*a*x^2*v^2*y^2 - 859902720*u*x^2*v^2*y^2 - 
        680251648*x^3*v^2*y^2 - 5886639360*a^2*w*v^2*y^2 - 
        8452394496*a*u*w*v^2*y^2 - 1324248072*u^2*w*v^2*y^2 + 
        21955691520*a*x*w*v^2*y^2 - 1591752192*u*x*w*v^2*y^2 - 
        938492160*x^2*w*v^2*y^2 + 10336854528*a*w^2*v^2*y^2 - 
        679316736*u*w^2*v^2*y^2 - 679316736*x*w^2*v^2*y^2 - 
        922100480*w^3*v^2*y^2 - 2299449600*a^2*v^3*y^2 - 
        1660927968*a*u*v^3*y^2 - 725767798*u^2*v^3*y^2 - 
        3970294272*a*x*v^3*y^2 + 2817251856*u*x*v^3*y^2 - 
        680251648*x^2*v^3*y^2 - 1964712960*a*w*v^3*y^2 + 
        3648651664*u*w*v^3*y^2 - 2573556736*x*w*v^3*y^2 - 
        922100480*w^2*v^3*y^2 + 2152932264*a*v^4*y^2 - 110343639*u*v^4*y^2 + 
        68025812*x*v^4*y^2 - 283420844*w*v^4*y^2 - 227920819*v^5*y^2 + 
        69672960*a^4*y^3 + 6870528000*a^3*u*y^3 + 1002032640*a^2*u^2*y^3 + 
        782195904*a*u^3*y^3 + 49457758*u^4*y^3 - 2994001920*a^3*x*y^3 - 
        4079496960*a^2*u*x*y^3 - 1707408864*a*u^2*x*y^3 - 
        294464492*u^3*x*y^3 - 2299449600*a^2*x^2*y^3 + 
        6068657952*a*u*x^2*y^3 + 28563178*u^2*x^2*y^3 - 985378464*a*x^3*y^3 - 
        743185884*u*x^3*y^3 - 93227057*x^4*y^3 - 2994001920*a^3*w*y^3 - 
        4079496960*a^2*u*w*y^3 - 1707408864*a*u^2*w*y^3 - 
        294464492*u^3*w*y^3 - 15165722880*a^2*x*w*y^3 + 
        6879507264*a*u*x*w*y^3 - 268291236*u^2*x*w*y^3 - 
        1280049120*a*x^2*w*y^3 - 423660260*u*x^2*w*y^3 - 
        930784476*x^3*w*y^3 - 2299449600*a^2*w^2*y^3 + 
        6068657952*a*u*w^2*y^3 + 28563178*u^2*w^2*y^3 - 
        1280049120*a*x*w^2*y^3 - 423660260*u*x*w^2*y^3 - 
        895789174*x^2*w^2*y^3 - 985378464*a*w^3*y^3 - 743185884*u*w^3*y^3 - 
        930784476*x*w^3*y^3 - 93227057*w^4*y^3 - 2994001920*a^3*v*y^3 - 
        4079496960*a^2*u*v*y^3 - 1707408864*a*u^2*v*y^3 - 
        294464492*u^3*v*y^3 + 22313733120*a^2*x*v*y^3 - 
        1075995648*a*u*x*v*y^3 + 1919387424*u^2*x*v*y^3 - 
        3880590336*a*x^2*v*y^3 - 1056523760*u*x^2*v*y^3 + 
        1905792048*x^3*v*y^3 + 11657640960*a^2*w*v*y^3 - 
        3510420480*a*u*w*v*y^3 + 1741707296*u^2*w*v*y^3 - 
        1012741632*a*x*w*v*y^3 - 1561293664*u*x*w*v*y^3 + 
        2853187344*x^2*w*v*y^3 - 1964712960*a*w^2*v*y^3 - 
        892476144*u*w^2*v*y^3 + 3960431248*x*w^2*v*y^3 + 
        1499373232*w^3*v*y^3 - 2299449600*a^2*v^2*y^3 + 
        6068657952*a*u*v^2*y^3 + 28563178*u^2*v^2*y^3 - 
        3880590336*a*x*v^2*y^3 - 1056523760*u*x*v^2*y^3 - 
        629305600*x^2*v^2*y^3 - 1964712960*a*w*v^2*y^3 - 
        892476144*u*w*v^2*y^3 - 2623477504*x*w*v^2*y^3 - 
        922100480*w^2*v^2*y^3 - 985378464*a*v^3*y^3 - 743185884*u*v^3*y^3 + 
        1905792048*x*v^3*y^3 + 1499373232*w*v^3*y^3 - 93227057*v^4*y^3 + 
        1206696960*a^3*y^4 - 1574415360*a^2*u*y^4 + 619745616*a*u^2*y^4 + 
        49457758*u^3*y^4 - 286312320*a^2*x*y^4 - 714148848*a*u*x*y^4 - 
        214781875*u^2*x*y^4 + 2152932264*a*x^2*y^4 - 380891623*u*x^2*y^4 - 
        93227057*x^3*y^4 - 286312320*a^2*w*y^4 - 714148848*a*u*w*y^4 - 
        214781875*u^2*w*y^4 + 7649404560*a*x*w*y^4 - 381424106*u*x*w*y^4 - 
        131494359*x^2*w*y^4 + 2152932264*a*w^2*y^4 - 380891623*u*w^2*y^4 - 
        131494359*x*w^2*y^4 - 93227057*w^3*y^4 - 286312320*a^2*v*y^4 - 
        714148848*a*u*v*y^4 - 214781875*u^2*v*y^4 - 6500906496*a*x*v*y^4 + 
        1146475792*u*x*v*y^4 + 62159828*x^2*v*y^4 - 2480131584*a*w*v*y^4 + 
        1679874448*u*w*v*y^4 - 651101304*x*w*v*y^4 - 283420844*w^2*v*y^4 + 
        2152932264*a*v^2*y^4 - 380891623*u*v^2*y^4 + 62159828*x*v^2*y^4 - 
        283420844*w*v^2*y^4 - 93227057*v^3*y^4 - 180085248*a^2*y^5 + 
        953186976*a*u*y^5 + 18201722*u^2*y^5 - 337491504*a*x*y^5 - 
        107886058*u*x*y^5 - 227920819*x^2*y^5 - 337491504*a*w*y^5 - 
        107886058*u*w*y^5 - 1087960082*x*w*y^5 - 227920819*w^2*y^5 - 
        337491504*a*v*y^5 - 107886058*u*v*y^5 + 1281598800*x*v*y^5 + 
        647228624*w*v*y^5 - 227920819*v^2*y^5 + 126158256*a*y^6 - 
        93007698*u*y^6 + 10058643*x*y^6 + 10058643*w*y^6 + 10058643*v*y^6 - 
        10483590*y^7 - 250822656*a^6*z - 2759049216*a^5*u*z - 
        1968261120*a^4*u^2*z - 2994001920*a^3*u^3*z - 286312320*a^2*u^4*z - 
        337491504*a*u^5*z + 10058643*u^6*z - 2759049216*a^5*x*z + 
        29262643200*a^4*u*x*z - 16806666240*a^3*u^2*x*z + 
        20746091520*a^2*u^3*x*z - 6065450496*a*u^4*x*z + 1213170000*u^5*x*z - 
        1968261120*a^4*x^2*z - 16806666240*a^3*u*x^2*z - 
        1717873920*a^2*u^2*x^2*z - 3499711488*a*u^3*x^2*z + 
        41009108*u^4*x^2*z - 2994001920*a^3*x^3*z + 20746091520*a^2*u*x^3*z - 
        3499711488*a*u^2*x^3*z + 1718193456*u^3*x^3*z - 286312320*a^2*x^4*z - 
        6065450496*a*u*x^4*z + 41009108*u^2*x^4*z - 337491504*a*x^5*z + 
        1213170000*u*x^5*z + 10058643*x^6*z - 2759049216*a^5*w*z + 
        13284311040*a^4*u*w*z - 4768727040*a^3*u^2*w*z + 
        12221991936*a^2*u^3*w*z - 2450757120*a*u^4*w*z + 662384848*u^5*w*z - 
        9858723840*a^4*x*w*z - 5403525120*a^3*u*x*w*z - 
        12649996800*a^2*u^2*x*w*z - 1012741632*a*u^3*x*w*z - 
        651101304*u^4*x*w*z - 12016650240*a^3*x^2*w*z + 
        22758672384*a^2*u*x^2*w*z - 7790533632*a*u^2*x^2*w*z + 
        2981362192*u^3*x^2*w*z - 1091688192*a^2*x^3*w*z - 
        1107950592*a*u*x^3*w*z - 703625200*u^2*x^3*w*z - 
        2441199600*a*x^4*w*z + 1232561200*u*x^4*w*z + 162803734*x^5*w*z - 
        3129477120*a^4*w^2*z - 7160832000*a^3*u*w^2*z - 
        7189523712*a^2*u^2*w^2*z - 2289681408*a*u^3*w^2*z - 
        323296428*u^4*w^2*z - 10073548800*a^3*x*w^2*z + 
        34094269440*a^2*u*x*w^2*z - 10864455168*a*u^2*x*w^2*z + 
        4099705232*u^3*x*w^2*z - 3200069376*a^2*x^2*w^2*z + 
        61727232*a*u*x^2*w^2*z - 1090378248*u^2*x^2*w^2*z - 
        3177981408*a*x^3*w^2*z + 1974140320*u*x^3*w^2*z - 
        31658387*x^4*w^2*z - 2599188480*a^3*w^3*z + 13929560064*a^2*u*w^3*z - 
        1741856256*a*u^2*w^3*z + 1673671600*u^3*w^3*z - 
        2864090880*a^2*x*w^3*z - 3724428288*a*u*x*w^3*z - 
        716591856*u^2*x*w^3*z - 3534797280*a*x^2*w^3*z + 
        1970317664*u*x^2*w^3*z - 97999212*x^3*w^3*z - 900014976*a^2*w^4*z - 
        3212719104*a*u*w^4*z - 389652652*u^2*w^4*z - 1751802864*a*x*w^4*z + 
        1912177552*u*x*w^4*z - 10311731*x^2*w^4*z - 189285936*a*w^5*z + 
        803663856*u*w^5*z + 23694358*x*w^5*z - 17495181*w^6*z + 
        8946008064*a^5*v*z - 11019939840*a^4*u*v*z + 26489272320*a^3*u^2*v*
         z - 14162432256*a^2*u^3*v*z + 7184574096*a*u^4*v*z - 
        1034687506*u^5*v*z - 9858723840*a^4*x*v*z - 5403525120*a^3*u*x*v*z - 
        12649996800*a^2*u^2*x*v*z - 1012741632*a*u^3*x*v*z - 
        651101304*u^4*x*v*z + 32914667520*a^3*x^2*v*z - 
        15055455744*a^2*u*x^2*v*z + 22233157632*a*u^2*x^2*v*z - 
        2662439168*u^3*x^2*v*z - 16585890048*a^2*x^3*v*z - 
        1110842880*a*u*x^3*v*z - 2592379904*u^2*x^3*v*z + 
        8940999312*a*x^4*v*z - 745895832*u*x^4*v*z - 1290221074*x^5*v*z - 
        9858723840*a^4*w*v*z - 5403525120*a^3*u*w*v*z - 
        12649996800*a^2*u^2*w*v*z - 1012741632*a*u^3*w*v*z - 
        651101304*u^4*w*v*z + 28593008640*a^3*x*w*v*z - 
        25121940480*a^2*u*x*w*v*z + 28492800000*a*u^2*x*w*v*z - 
        3658816000*u^3*x*w*v*z - 4794128640*a^2*x^2*w*v*z - 
        7096911360*a*u*x^2*w*v*z - 1631172864*u^2*x^2*w*v*z + 
        9283826496*a*x^3*w*v*z - 2435879776*u*x^3*w*v*z - 
        552481770*x^4*w*v*z + 32914667520*a^3*w^2*v*z - 
        15055455744*a^2*u*w^2*v*z + 22233157632*a*u^2*w^2*v*z - 
        2662439168*u^3*w^2*v*z - 4794128640*a^2*x*w^2*v*z - 
        7096911360*a*u*x*w^2*v*z - 1631172864*u^2*x*w^2*v*z + 
        13372562784*a*x^2*w^2*v*z - 3560130576*u*x^2*w^2*v*z - 
        364191524*x^3*w^2*v*z - 16585890048*a^2*w^3*v*z - 
        1110842880*a*u*w^3*v*z - 2592379904*u^2*w^3*v*z + 
        9283826496*a*x*w^3*v*z - 2435879776*u*x*w^3*v*z - 
        364191524*x^2*w^3*v*z + 8940999312*a*w^4*v*z - 745895832*u*w^4*v*z - 
        552481770*x*w^4*v*z - 1290221074*w^5*v*z - 162570240*a^4*v^2*z - 
        4422297600*a^3*u*v^2*z - 1604510208*a^2*u^2*v^2*z - 
        1335959520*a*u^3*v^2*z - 70468055*u^4*v^2*z - 10073548800*a^3*x*v^2*
         z + 34094269440*a^2*u*x*v^2*z - 10864455168*a*u^2*x*v^2*z + 
        4099705232*u^3*x*v^2*z - 3555546624*a^2*x^2*v^2*z - 
        9261321216*a*u*x^2*v^2*z - 737302272*u^2*x^2*v^2*z - 
        2464618464*a*x^3*v^2*z + 4406498064*u*x^3*v^2*z - 
        113700343*x^4*v^2*z - 12016650240*a^3*w*v^2*z + 
        22758672384*a^2*u*w*v^2*z - 7790533632*a*u^2*w*v^2*z + 
        2981362192*u^3*w*v^2*z - 4794128640*a^2*x*w*v^2*z - 
        7096911360*a*u*x*w*v^2*z - 1631172864*u^2*x*w*v^2*z - 
        7956539808*a*x^2*w*v^2*z + 6950282352*u*x^2*w*v^2*z - 
        392579172*x^3*w*v^2*z - 2907394560*a^2*w^2*v^2*z - 
        5350012416*a*u*w^2*v^2*z - 826619136*u^2*w^2*v^2*z - 
        7362814368*a*x*w^2*v^2*z + 7452660144*u*x*w^2*v^2*z - 
        1016320506*x^2*w^2*v^2*z - 2572762080*a*w^3*v^2*z + 
        2926714832*u*w^3*v^2*z - 447690468*x*w^3*v^2*z - 67106935*w^4*v^2*z + 
        6475714560*a^3*v^3*z - 6351416064*a^2*u*v^3*z + 
        5845801248*a*u^2*v^3*z - 917484252*u^3*v^3*z - 2864090880*a^2*x*v^3*
         z - 3724428288*a*u*x*v^3*z - 716591856*u^2*x*v^3*z + 
        7744916256*a*x^2*v^3*z - 1348522032*u*x^2*v^3*z - 
        885061724*x^3*v^3*z - 1091688192*a^2*w*v^3*z - 1107950592*a*u*w*v^3*
         z - 703625200*u^2*w*v^3*z + 9283826496*a*x*w*v^3*z - 
        2435879776*u*x*w*v^3*z - 392579172*x^2*w*v^3*z + 
        6980492064*a*w^2*v^3*z - 1280401072*u*w^2*v^3*z - 
        447690468*x*w^2*v^3*z - 743185884*w^3*v^3*z - 960712704*a^2*v^4*z + 
        18438672*a*u*v^4*z - 274659815*u^2*v^4*z - 1751802864*a*x*v^4*z + 
        1912177552*u*x*v^4*z - 501832551*x^2*v^4*z - 2441199600*a*w*v^4*z + 
        1232561200*u*w*v^4*z - 552481770*x*w*v^4*z - 424128327*w^2*v^4*z + 
        804981408*a*v^5*z - 264321290*u*v^5*z + 23694358*x*v^5*z + 
        162803734*w*v^5*z - 65453874*v^6*z - 2759049216*a^5*y*z - 
        9858723840*a^4*u*y*z - 6202828800*a^3*u^2*y*z - 
        4079496960*a^2*u^3*y*z - 714148848*a*u^4*y*z - 107886058*u^5*y*z + 
        12123095040*a^4*x*y*z - 5403525120*a^3*u*x*y*z + 
        20353213440*a^2*u^2*x*y*z - 1206051840*a*u^3*x*y*z + 
        1137766672*u^4*x*y*z - 5380300800*a^3*x^2*y*z - 
        12649996800*a^2*u*x^2*y*z - 5350012416*a*u^2*x^2*y*z - 
        984307184*u^3*x^2*y*z + 11657640960*a^2*x^3*y*z - 
        1012741632*a*u*x^3*y*z + 2630620944*u^2*x^3*y*z - 
        2480131584*a*x^4*y*z - 651101304*u*x^4*y*z + 647228624*x^5*y*z + 
        32746291200*a^4*w*y*z - 4149411840*a^3*u*w*y*z + 
        31698293760*a^2*u^2*w*y*z - 3456746496*a*u^3*w*y*z + 
        1734221200*u^4*w*y*z - 5403525120*a^3*x*w*y*z - 
        16962462720*a^2*u*x*w*y*z - 7310919168*a*u^2*x*w*y*z - 
        1561293664*u^3*x*w*y*z + 33575399424*a^2*x^2*w*y*z - 
        8938944000*a*u*x^2*w*y*z + 6422490288*u^2*x^2*w*y*z - 
        3832722432*a*x^3*w*y*z - 1366642528*u*x^3*w*y*z + 
        1858674928*x^4*w*y*z - 19732930560*a^3*w^2*y*z - 
        14679802368*a^2*u*w^2*y*z - 9328725504*a*u^2*w^2*y*z - 
        984673008*u^3*w^2*y*z + 23024010240*a^2*x*w^2*y*z - 
        9790244352*a*u*x*w^2*y*z + 6001648944*u^2*x*w^2*y*z - 
        652635648*a*x^2*w^2*y*z - 2221151952*u*x^2*w^2*y*z + 
        1971245984*x^3*w^2*y*z + 24510173184*a^2*w^3*y*z - 
        555222528*a*u*w^3*y*z + 4015837840*u^2*w^3*y*z - 
        1244242944*a*x*w^3*y*z - 1298809696*u*x*w^3*y*z + 
        2148909792*x^2*w^3*y*z - 7430040576*a*w^4*y*z - 806930040*u*w^4*y*z + 
        1297923856*x*w^4*y*z + 1482923184*w^5*y*z - 13342371840*a^4*v*y*z + 
        19597455360*a^3*u*v*y*z - 5262485760*a^2*u^2*v*y*z + 
        6955889472*a*u^3*v*y*z - 427061738*u^4*v*y*z - 5403525120*a^3*x*v*y*
         z - 16962462720*a^2*u*x*v*y*z - 7310919168*a*u^2*x*v*y*z - 
        1561293664*u^3*x*v*y*z - 16210865664*a^2*x^2*v*y*z + 
        25296703488*a*u*x^2*v*y*z - 1709684736*u^2*x^2*v*y*z - 
        690439680*a*x^3*v*y*z - 2951360000*u*x^3*v*y*z - 
        829901784*x^4*v*y*z - 5403525120*a^3*w*v*y*z - 16962462720*a^2*u*w*v*
         y*z - 7310919168*a*u^2*w*v*y*z - 1561293664*u^3*w*v*y*z - 
        22304056320*a^2*x*w*v*y*z + 50033571840*a*u*x*w*v*y*z - 
        4466969088*u^2*x*w*v*y*z - 7272728064*a*x^2*w*v*y*z - 
        4018727424*u*x^2*w*v*y*z - 2229097312*x^3*w*v*y*z - 
        16210865664*a^2*w^2*v*y*z + 25296703488*a*u*w^2*v*y*z - 
        1709684736*u^2*w^2*v*y*z - 7272728064*a*x*w^2*v*y*z - 
        4018727424*u*x*w^2*v*y*z - 3562001040*x^2*w^2*v*y*z - 
        690439680*a*w^3*v*y*z - 2951360000*u*w^3*v*y*z - 
        2229097312*x*w^3*v*y*z - 829901784*w^4*v*y*z - 3276564480*a^3*v^2*y*
         z - 1548916992*a^2*u*v^2*y*z - 4013265312*a*u^2*v^2*y*z - 
        403679972*u^3*v^2*y*z + 23024010240*a^2*x*v^2*y*z - 
        9790244352*a*u*x*v^2*y*z + 6001648944*u^2*x*v^2*y*z - 
        5268759552*a*x^2*v^2*y*z - 1455222528*u*x^2*v^2*y*z + 
        3068885904*x^3*v^2*y*z + 33575399424*a^2*w*v^2*y*z - 
        8938944000*a*u*w*v^2*y*z + 6422490288*u^2*w*v^2*y*z - 
        7272728064*a*x*w*v^2*y*z - 4018727424*u*x*w*v^2*y*z + 
        7427014512*x^2*w*v^2*y*z - 8452394496*a*w^2*v^2*y*z - 
        1455288576*u*w^2*v^2*y*z + 6661579056*x*w^2*v^2*y*z + 
        4099922896*w^3*v^2*y*z - 7843578624*a^2*v^3*y*z + 
        6552044352*a*u*v^3*y*z - 863063012*u^2*v^3*y*z - 
        1244242944*a*x*v^3*y*z - 1298809696*u*x*v^3*y*z - 
        1456305584*x^2*v^3*y*z - 3832722432*a*w*v^3*y*z - 
        1366642528*u*w*v^3*y*z - 2229097312*x*w*v^3*y*z - 
        1343747376*w^2*v^3*y*z + 650441232*a*v^4*y*z - 216886250*u*v^4*y*z + 
        1297923856*x*v^4*y*z + 1858674928*w*v^4*y*z - 377639242*v^5*y*z - 
        1968261120*a^4*y^2*z - 6202828800*a^3*u*y^2*z - 
        5063627520*a^2*u^2*y^2*z - 1707408864*a*u^3*y^2*z - 
        214781875*u^4*y^2*z - 5380300800*a^3*x*y^2*z + 30014530560*a^2*u*x*
         y^2*z - 533191680*a*u^2*x*y^2*z + 1857400608*u^3*x*y^2*z - 
        5886639360*a^2*x^2*y^2*z - 8452394496*a*u*x^2*y^2*z - 
        1324248072*u^2*x^2*y^2*z - 1964712960*a*x^3*y^2*z + 
        3648651664*u*x^3*y^2*z - 283420844*x^4*y^2*z - 18548490240*a^3*w*y^2*
         z + 20847891456*a^2*u*w*y^2*z - 544803840*a*u^2*w*y^2*z + 
        1790570528*u^3*w*y^2*z - 12649996800*a^2*x*w*y^2*z - 
        7310919168*a*u*x*w*y^2*z - 2483569872*u^2*x*w*y^2*z - 
        10615449600*a*x^2*w*y^2*z + 5782749744*u*x^2*w*y^2*z - 
        630617328*x^3*w*y^2*z - 1710906624*a^2*w^2*y^2*z - 
        5689087488*a*u*w^2*y^2*z - 1404482568*u^2*w^2*y^2*z - 
        6704764416*a*x*w^2*y^2*z + 6527425968*u*x*w^2*y^2*z - 
        1130444808*x^2*w^2*y^2*z - 3970294272*a*w^3*y^2*z + 
        2817251856*u*w^3*y^2*z - 902376944*x*w^3*y^2*z + 68025812*w^4*y^2*z + 
        28842670080*a^3*v*y^2*z - 4073400576*a^2*u*v*y^2*z + 
        10166101344*a*u^2*v*y^2*z - 255167652*u^3*v*y^2*z - 
        12649996800*a^2*x*v*y^2*z - 7310919168*a*u*x*v*y^2*z - 
        2483569872*u^2*x*v*y^2*z + 21955691520*a*x^2*v*y^2*z - 
        1591752192*u*x^2*v*y^2*z - 2573556736*x^3*v*y^2*z - 
        12649996800*a^2*w*v*y^2*z - 7310919168*a*u*w*v*y^2*z - 
        2483569872*u^2*w*v*y^2*z + 26378182656*a*x*w*v*y^2*z - 
        4474907136*u*x*w*v*y^2*z - 1537218816*x^2*w*v*y^2*z + 
        21955691520*a*w^2*v*y^2*z - 1591752192*u*w^2*v*y^2*z - 
        1537218816*x*w^2*v*y^2*z - 2573556736*w^3*v*y^2*z - 
        2914361856*a^2*v^2*y^2*z - 4550521248*a*u*v^2*y^2*z - 
        907146234*u^2*v^2*y^2*z - 6704764416*a*x*v^2*y^2*z + 
        6527425968*u*x*v^2*y^2*z - 938492160*x^2*v^2*y^2*z - 
        10615449600*a*w*v^2*y^2*z + 5782749744*u*w*v^2*y^2*z - 
        1537218816*x*w*v^2*y^2*z - 679316736*w^2*v^2*y^2*z + 
        6539240736*a*v^3*y^2*z - 682507748*u*v^3*y^2*z - 
        902376944*x*v^3*y^2*z - 630617328*w*v^3*y^2*z - 407908327*v^4*y^2*z - 
        2994001920*a^3*y^3*z - 4079496960*a^2*u*y^3*z - 
        1707408864*a*u^2*y^3*z - 294464492*u^3*y^3*z + 11657640960*a^2*x*y^3*
         z - 3510420480*a*u*x*y^3*z + 1741707296*u^2*x*y^3*z - 
        1964712960*a*x^2*y^3*z - 892476144*u*x^2*y^3*z + 
        1499373232*x^3*y^3*z + 22313733120*a^2*w*y^3*z - 
        1075995648*a*u*w*y^3*z + 1919387424*u^2*w*y^3*z - 
        1012741632*a*x*w*y^3*z - 1561293664*u*x*w*y^3*z + 
        3960431248*x^2*w*y^3*z - 3880590336*a*w^2*y^3*z - 
        1056523760*u*w^2*y^3*z + 2853187344*x*w^2*y^3*z + 
        1905792048*w^3*y^3*z - 15165722880*a^2*v*y^3*z + 
        6879507264*a*u*v*y^3*z - 268291236*u^2*v*y^3*z - 
        1012741632*a*x*v*y^3*z - 1561293664*u*x*v*y^3*z - 
        2623477504*x^2*v*y^3*z - 1012741632*a*w*v*y^3*z - 
        1561293664*u*w*v*y^3*z - 3201841664*x*w*v*y^3*z - 
        2623477504*w^2*v*y^3*z - 1280049120*a*v^2*y^3*z - 
        423660260*u*v^2*y^3*z + 2853187344*x*v^2*y^3*z + 
        3960431248*w*v^2*y^3*z - 930784476*v^3*y^3*z - 286312320*a^2*y^4*z - 
        714148848*a*u*y^4*z - 214781875*u^2*y^4*z - 2480131584*a*x*y^4*z + 
        1679874448*u*x*y^4*z - 283420844*x^2*y^4*z - 6500906496*a*w*y^4*z + 
        1146475792*u*w*y^4*z - 651101304*x*w*y^4*z + 62159828*w^2*y^4*z + 
        7649404560*a*v*y^4*z - 381424106*u*v*y^4*z - 651101304*x*v*y^4*z - 
        651101304*w*v*y^4*z - 131494359*v^2*y^4*z - 337491504*a*y^5*z - 
        107886058*u*y^5*z + 647228624*x*y^5*z + 1281598800*w*y^5*z - 
        1087960082*v*y^5*z + 10058643*y^6*z + 1797562368*a^5*z^2 - 
        1968261120*a^4*u*z^2 + 9072000000*a^3*u^2*z^2 - 
        2299449600*a^2*u^3*z^2 + 2152932264*a*u^4*z^2 - 227920819*u^5*z^2 - 
        1968261120*a^4*x*z^2 - 16806666240*a^3*u*x*z^2 - 
        1717873920*a^2*u^2*x*z^2 - 3499711488*a*u^3*x*z^2 + 
        41009108*u^4*x*z^2 + 9072000000*a^3*x^2*z^2 - 1717873920*a^2*u*x^2*
         z^2 + 7670702592*a*u^2*x^2*z^2 - 576760576*u^3*x^2*z^2 - 
        2299449600*a^2*x^3*z^2 - 3499711488*a*u*x^3*z^2 - 
        576760576*u^2*x^3*z^2 + 2152932264*a*x^4*z^2 + 41009108*u*x^4*z^2 - 
        227920819*x^5*z^2 - 3129477120*a^4*w*z^2 - 7160832000*a^3*u*w*z^2 - 
        7189523712*a^2*u^2*w*z^2 - 2289681408*a*u^3*w*z^2 - 
        323296428*u^4*w*z^2 + 32914667520*a^3*x*w*z^2 - 
        15055455744*a^2*u*x*w*z^2 + 22233157632*a*u^2*x*w*z^2 - 
        2662439168*u^3*x*w*z^2 - 2907394560*a^2*x^2*w*z^2 - 
        5350012416*a*u*x^2*w*z^2 - 826619136*u^2*x^2*w*z^2 + 
        6980492064*a*x^3*w*z^2 - 1280401072*u*x^3*w*z^2 - 
        424128327*x^4*w*z^2 + 12184058880*a^3*w^2*z^2 - 
        5143074048*a^2*u*w^2*z^2 + 12216841728*a*u^2*w^2*z^2 - 
        945370368*u^3*w^2*z^2 - 3555546624*a^2*x*w^2*z^2 - 
        9261321216*a*u*x*w^2*z^2 - 737302272*u^2*x*w^2*z^2 + 
        6878410224*a*x^2*w^2*z^2 - 1966531080*u*x^2*w^2*z^2 + 
        8708906*x^3*w^2*z^2 - 3796063488*a^2*w^3*z^2 - 
        3067018752*a*u*w^3*z^2 - 1213707008*u^2*w^3*z^2 + 
        7744916256*a*x*w^3*z^2 - 1348522032*u*x*w^3*z^2 + 
        57502954*x^2*w^3*z^2 + 3100011432*a*w^4*z^2 - 192823276*u*w^4*z^2 - 
        501832551*x*w^4*z^2 - 362901651*w^5*z^2 - 162570240*a^4*v*z^2 - 
        4422297600*a^3*u*v*z^2 - 1604510208*a^2*u^2*v*z^2 - 
        1335959520*a*u^3*v*z^2 - 70468055*u^4*v*z^2 - 12016650240*a^3*x*v*
         z^2 + 22758672384*a^2*u*x*v*z^2 - 7790533632*a*u^2*x*v*z^2 + 
        2981362192*u^3*x*v*z^2 - 2907394560*a^2*x^2*v*z^2 - 
        5350012416*a*u*x^2*v*z^2 - 826619136*u^2*x^2*v*z^2 - 
        2572762080*a*x^3*v*z^2 + 2926714832*u*x^3*v*z^2 - 
        67106935*x^4*v*z^2 - 10073548800*a^3*w*v*z^2 + 34094269440*a^2*u*w*v*
         z^2 - 10864455168*a*u^2*w*v*z^2 + 4099705232*u^3*w*v*z^2 - 
        4794128640*a^2*x*w*v*z^2 - 7096911360*a*u*x*w*v*z^2 - 
        1631172864*u^2*x*w*v*z^2 - 7362814368*a*x^2*w*v*z^2 + 
        7452660144*u*x^2*w*v*z^2 - 447690468*x^3*w*v*z^2 - 
        3555546624*a^2*w^2*v*z^2 - 9261321216*a*u*w^2*v*z^2 - 
        737302272*u^2*w^2*v*z^2 - 7956539808*a*x*w^2*v*z^2 + 
        6950282352*u*x*w^2*v*z^2 - 1016320506*x^2*w^2*v*z^2 - 
        2464618464*a*w^3*v*z^2 + 4406498064*u*w^3*v*z^2 - 
        392579172*x*w^3*v*z^2 - 113700343*w^4*v*z^2 + 5506099200*a^3*v^2*
         z^2 - 9886931712*a^2*u*v^2*z^2 + 6173874672*a*u^2*v^2*z^2 - 
        1153551478*u^3*v^2*z^2 - 3200069376*a^2*x*v^2*z^2 + 
        61727232*a*u*x*v^2*z^2 - 1090378248*u^2*x*v^2*z^2 + 
        6878410224*a*x^2*v^2*z^2 - 1966531080*u*x^2*v^2*z^2 - 
        754099894*x^3*v^2*z^2 - 3200069376*a^2*w*v^2*z^2 + 
        61727232*a*u*w*v^2*z^2 - 1090378248*u^2*w*v^2*z^2 + 
        13372562784*a*x*w*v^2*z^2 - 3560130576*u*x*w*v^2*z^2 - 
        1016320506*x^2*w*v^2*z^2 + 6878410224*a*w^2*v^2*z^2 - 
        1966531080*u*w^2*v^2*z^2 - 1016320506*x*w^2*v^2*z^2 - 
        754099894*w^3*v^2*z^2 + 1283240448*a^2*v^3*z^2 - 
        391095264*a*u*v^3*z^2 + 144285418*u^2*v^3*z^2 - 
        3534797280*a*x*v^3*z^2 + 1970317664*u*x*v^3*z^2 + 
        57502954*x^2*v^3*z^2 - 3177981408*a*w*v^3*z^2 + 
        1974140320*u*w*v^3*z^2 - 364191524*x*w*v^3*z^2 + 
        8708906*w^2*v^3*z^2 + 710320464*a*v^4*z^2 - 537682547*u*v^4*z^2 - 
        10311731*x*v^4*z^2 - 31658387*w*v^4*z^2 + 21602138*v^5*z^2 - 
        1968261120*a^4*y*z^2 + 27100846080*a^3*u*y*z^2 - 
        2907394560*a^2*u^2*y*z^2 + 6068657952*a*u^3*y*z^2 - 
        380891623*u^4*y*z^2 - 5380300800*a^3*x*y*z^2 - 12649996800*a^2*u*x*y*
         z^2 - 5350012416*a*u^2*x*y*z^2 - 984307184*u^3*x*y*z^2 - 
        5886639360*a^2*x^2*y*z^2 + 19792636416*a*u*x^2*y*z^2 - 
        826619136*u^2*x^2*y*z^2 - 1964712960*a*x^3*y*z^2 - 
        2311697920*u*x^3*y*z^2 - 283420844*x^4*y*z^2 - 19732930560*a^3*w*y*
         z^2 - 14679802368*a^2*u*w*y*z^2 - 9328725504*a*u^2*w*y*z^2 - 
        984673008*u^3*w*y*z^2 - 16210865664*a^2*x*w*y*z^2 + 
        25296703488*a*u*x*w*y*z^2 - 1709684736*u^2*x*w*y*z^2 - 
        8452394496*a*x^2*w*y*z^2 - 1455288576*u*x^2*w*y*z^2 - 
        1343747376*x^3*w*y*z^2 - 1521628416*a^2*w^2*y*z^2 + 
        22777219584*a*u*w^2*y*z^2 - 623884032*u^2*w^2*y*z^2 - 
        5268759552*a*x*w^2*y*z^2 - 1455222528*u*x*w^2*y*z^2 - 
        1831894536*x^2*w^2*y*z^2 - 4434845184*a*w^3*y*z^2 - 
        2816533504*u*w^3*y*z^2 - 1456305584*x*w^3*y*z^2 + 
        109140500*w^4*y*z^2 - 3276564480*a^3*v*y*z^2 - 1548916992*a^2*u*v*y*
         z^2 - 4013265312*a*u^2*v*y*z^2 - 403679972*u^3*v*y*z^2 + 
        33575399424*a^2*x*v*y*z^2 - 8938944000*a*u*x*v*y*z^2 + 
        6422490288*u^2*x*v*y*z^2 - 8452394496*a*x^2*v*y*z^2 - 
        1455288576*u*x^2*v*y*z^2 + 4099922896*x^3*v*y*z^2 + 
        23024010240*a^2*w*v*y*z^2 - 9790244352*a*u*w*v*y*z^2 + 
        6001648944*u^2*w*v*y*z^2 - 7272728064*a*x*w*v*y*z^2 - 
        4018727424*u*x*w*v*y*z^2 + 6661579056*x^2*w*v*y*z^2 - 
        5268759552*a*w^2*v*y*z^2 - 1455222528*u*w^2*v*y*z^2 + 
        7427014512*x*w^2*v*y*z^2 + 3068885904*w^3*v*y*z^2 - 
        7930669824*a^2*v^2*y*z^2 + 9649231200*a*u*v^2*y*z^2 - 
        1398176250*u^2*v^2*y*z^2 - 652635648*a*x*v^2*y*z^2 - 
        2221151952*u*x*v^2*y*z^2 - 1831894536*x^2*v^2*y*z^2 - 
        652635648*a*w*v^2*y*z^2 - 2221151952*u*w*v^2*y*z^2 - 
        3562001040*x*w*v^2*y*z^2 - 1831894536*w^2*v^2*y*z^2 - 
        734084064*a*v^3*y*z^2 + 36047196*u*v^3*y*z^2 + 
        2148909792*x*v^3*y*z^2 + 1971245984*w*v^3*y*z^2 - 
        443070451*v^4*y*z^2 + 9072000000*a^3*y^2*z^2 - 2907394560*a^2*u*y^2*
         z^2 + 5641801200*a*u^2*y^2*z^2 + 28563178*u^3*y^2*z^2 - 
        5886639360*a^2*x*y^2*z^2 - 8452394496*a*u*x*y^2*z^2 - 
        1324248072*u^2*x*y^2*z^2 + 10336854528*a*x^2*y^2*z^2 - 
        679316736*u*x^2*y^2*z^2 - 922100480*x^3*y^2*z^2 - 
        1710906624*a^2*w*y^2*z^2 - 5689087488*a*u*w*y^2*z^2 - 
        1404482568*u^2*w*y^2*z^2 + 21955691520*a*x*w*y^2*z^2 - 
        1591752192*u*x*w*y^2*z^2 - 679316736*x^2*w*y^2*z^2 + 
        8706313728*a*w^2*y^2*z^2 - 859902720*u*w^2*y^2*z^2 - 
        938492160*x*w^2*y^2*z^2 - 680251648*w^3*y^2*z^2 - 
        2914361856*a^2*v*y^2*z^2 - 4550521248*a*u*v*y^2*z^2 - 
        907146234*u^2*v*y^2*z^2 - 10615449600*a*x*v*y^2*z^2 + 
        5782749744*u*x*v*y^2*z^2 - 679316736*x^2*v*y^2*z^2 - 
        6704764416*a*w*v*y^2*z^2 + 6527425968*u*w*v*y^2*z^2 - 
        1537218816*x*w*v*y^2*z^2 - 938492160*w^2*v*y^2*z^2 + 
        5960942064*a*v^2*y^2*z^2 - 1313428986*u*v^2*y^2*z^2 - 
        1130444808*x*v^2*y^2*z^2 - 1130444808*w*v^2*y^2*z^2 + 
        50124010*v^3*y^2*z^2 - 2299449600*a^2*y^3*z^2 + 
        6068657952*a*u*y^3*z^2 + 28563178*u^2*y^3*z^2 - 
        1964712960*a*x*y^3*z^2 - 892476144*u*x*y^3*z^2 - 
        922100480*x^2*y^3*z^2 - 3880590336*a*w*y^3*z^2 - 
        1056523760*u*w*y^3*z^2 - 2623477504*x*w*y^3*z^2 - 
        629305600*w^2*y^3*z^2 - 1280049120*a*v*y^3*z^2 - 
        423660260*u*v*y^3*z^2 + 3960431248*x*v*y^3*z^2 + 
        2853187344*w*v*y^3*z^2 - 895789174*v^2*y^3*z^2 + 
        2152932264*a*y^4*z^2 - 380891623*u*y^4*z^2 - 283420844*x*y^4*z^2 + 
        62159828*w*y^4*z^2 - 131494359*v*y^4*z^2 - 227920819*y^5*z^2 + 
        69672960*a^4*z^3 - 2994001920*a^3*u*z^3 - 2299449600*a^2*u^2*z^3 - 
        985378464*a*u^3*z^3 - 93227057*u^4*z^3 - 2994001920*a^3*x*z^3 + 
        20746091520*a^2*u*x*z^3 - 3499711488*a*u^2*x*z^3 + 
        1718193456*u^3*x*z^3 - 2299449600*a^2*x^2*z^3 - 
        3499711488*a*u*x^2*z^3 - 576760576*u^2*x^2*z^3 - 
        985378464*a*x^3*z^3 + 1718193456*u*x^3*z^3 - 93227057*x^4*z^3 - 
        2599188480*a^3*w*z^3 + 13929560064*a^2*u*w*z^3 - 
        1741856256*a*u^2*w*z^3 + 1673671600*u^3*w*z^3 - 
        16585890048*a^2*x*w*z^3 - 1110842880*a*u*x*w*z^3 - 
        2592379904*u^2*x*w*z^3 - 2572762080*a*x^2*w*z^3 + 
        2926714832*u*x^2*w*z^3 - 743185884*x^3*w*z^3 - 
        3796063488*a^2*w^2*z^3 - 3067018752*a*u*w^2*z^3 - 
        1213707008*u^2*w^2*z^3 - 2464618464*a*x*w^2*z^3 + 
        4406498064*u*x*w^2*z^3 - 754099894*x^2*w^2*z^3 - 
        862117536*a*w^3*z^3 + 2008094448*u*w^3*z^3 - 885061724*x*w^3*z^3 - 
        195429169*w^4*z^3 + 6475714560*a^3*v*z^3 - 6351416064*a^2*u*v*z^3 + 
        5845801248*a*u^2*v*z^3 - 917484252*u^3*v*z^3 - 
        1091688192*a^2*x*v*z^3 - 1107950592*a*u*x*v*z^3 - 
        703625200*u^2*x*v*z^3 + 6980492064*a*x^2*v*z^3 - 
        1280401072*u*x^2*v*z^3 - 743185884*x^3*v*z^3 - 
        2864090880*a^2*w*v*z^3 - 3724428288*a*u*w*v*z^3 - 
        716591856*u^2*w*v*z^3 + 9283826496*a*x*w*v*z^3 - 
        2435879776*u*x*w*v*z^3 - 447690468*x^2*w*v*z^3 + 
        7744916256*a*w^2*v*z^3 - 1348522032*u*w^2*v*z^3 - 
        392579172*x*w^2*v*z^3 - 885061724*w^3*v*z^3 + 1283240448*a^2*v^2*
         z^3 - 391095264*a*u*v^2*z^3 + 144285418*u^2*v^2*z^3 - 
        3177981408*a*x*v^2*z^3 + 1974140320*u*x*v^2*z^3 + 
        8708906*x^2*v^2*z^3 - 3534797280*a*w*v^2*z^3 + 
        1970317664*u*w*v^2*z^3 - 364191524*x*w*v^2*z^3 + 
        57502954*w^2*v^2*z^3 + 810065088*a*v^3*z^3 - 575750188*u*v^3*z^3 - 
        97999212*x*v^3*z^3 - 97999212*w*v^3*z^3 + 68130654*v^4*z^3 - 
        2994001920*a^3*y*z^3 - 13598081280*a^2*u*y*z^3 - 
        1660927968*a*u^2*y*z^3 - 743185884*u^3*y*z^3 + 11657640960*a^2*x*y*
         z^3 - 1012741632*a*u*x*y*z^3 + 2630620944*u^2*x*y*z^3 - 
        1964712960*a*x^2*y*z^3 - 2311697920*u*x^2*y*z^3 + 
        1499373232*x^3*y*z^3 + 24510173184*a^2*w*y*z^3 - 
        555222528*a*u*w*y*z^3 + 4015837840*u^2*w*y*z^3 - 
        690439680*a*x*w*y*z^3 - 2951360000*u*x*w*y*z^3 + 
        4099922896*x^2*w*y*z^3 - 4434845184*a*w^2*y*z^3 - 
        2816533504*u*w^2*y*z^3 + 3068885904*x*w^2*y*z^3 + 
        2187579888*w^3*y*z^3 - 7843578624*a^2*v*y*z^3 + 
        6552044352*a*u*v*y*z^3 - 863063012*u^2*v*y*z^3 - 
        3832722432*a*x*v*y*z^3 - 1366642528*u*x*v*y*z^3 - 
        1343747376*x^2*v*y*z^3 - 1244242944*a*w*v*y*z^3 - 
        1298809696*u*w*v*y*z^3 - 2229097312*x*w*v*y*z^3 - 
        1456305584*w^2*v*y*z^3 - 734084064*a*v^2*y*z^3 + 
        36047196*u*v^2*y*z^3 + 1971245984*x*v^2*y*z^3 + 
        2148909792*w*v^2*y*z^3 - 583361708*v^3*y*z^3 - 
        2299449600*a^2*y^2*z^3 - 1660927968*a*u*y^2*z^3 - 
        725767798*u^2*y^2*z^3 - 1964712960*a*x*y^2*z^3 + 
        3648651664*u*x*y^2*z^3 - 922100480*x^2*y^2*z^3 - 
        3970294272*a*w*y^2*z^3 + 2817251856*u*w*y^2*z^3 - 
        2573556736*x*w*y^2*z^3 - 680251648*w^2*y^2*z^3 + 
        6539240736*a*v*y^2*z^3 - 682507748*u*v*y^2*z^3 - 
        630617328*x*v*y^2*z^3 - 902376944*w*v*y^2*z^3 + 
        50124010*v^2*y^2*z^3 - 985378464*a*y^3*z^3 - 743185884*u*y^3*z^3 + 
        1499373232*x*y^3*z^3 + 1905792048*w*y^3*z^3 - 930784476*v*y^3*z^3 - 
        93227057*y^4*z^3 + 1206696960*a^3*z^4 - 286312320*a^2*u*z^4 + 
        2152932264*a*u^2*z^4 - 93227057*u^3*z^4 - 286312320*a^2*x*z^4 - 
        6065450496*a*u*x*z^4 + 41009108*u^2*x*z^4 + 2152932264*a*x^2*z^4 + 
        41009108*u*x^2*z^4 - 93227057*x^3*z^4 - 900014976*a^2*w*z^4 - 
        3212719104*a*u*w*z^4 - 389652652*u^2*w*z^4 + 8940999312*a*x*w*z^4 - 
        745895832*u*x*w*z^4 - 67106935*x^2*w*z^4 + 3100011432*a*w^2*z^4 - 
        192823276*u*w^2*z^4 - 113700343*x*w^2*z^4 - 195429169*w^3*z^4 - 
        960712704*a^2*v*z^4 + 18438672*a*u*v*z^4 - 274659815*u^2*v*z^4 - 
        2441199600*a*x*v*z^4 + 1232561200*u*x*v*z^4 - 424128327*x^2*v*z^4 - 
        1751802864*a*w*v*z^4 + 1912177552*u*w*v*z^4 - 552481770*x*w*v*z^4 - 
        501832551*w^2*v*z^4 + 710320464*a*v^2*z^4 - 537682547*u*v^2*z^4 - 
        31658387*x*v^2*z^4 - 10311731*w*v^2*z^4 + 68130654*v^3*z^4 - 
        286312320*a^2*y*z^4 + 7213948560*a*u*y*z^4 - 110343639*u^2*y*z^4 - 
        2480131584*a*x*y*z^4 - 651101304*u*x*y*z^4 - 283420844*x^2*y*z^4 - 
        7430040576*a*w*y*z^4 - 806930040*u*w*y*z^4 - 829901784*x*w*y*z^4 + 
        109140500*w^2*y*z^4 + 650441232*a*v*y*z^4 - 216886250*u*v*y*z^4 + 
        1858674928*x*v*y*z^4 + 1297923856*w*v*y*z^4 - 443070451*v^2*y*z^4 + 
        2152932264*a*y^2*z^4 - 110343639*u*y^2*z^4 - 283420844*x*y^2*z^4 + 
        68025812*w*y^2*z^4 - 407908327*v*y^2*z^4 - 93227057*y^3*z^4 - 
        180085248*a^2*z^5 - 337491504*a*u*z^5 - 227920819*u^2*z^5 - 
        337491504*a*x*z^5 + 1213170000*u*x*z^5 - 227920819*x^2*z^5 - 
        189285936*a*w*z^5 + 803663856*u*w*z^5 - 1290221074*x*w*z^5 - 
        362901651*w^2*z^5 + 804981408*a*v*z^5 - 264321290*u*v*z^5 + 
        162803734*x*v*z^5 + 23694358*w*v*z^5 + 21602138*v^2*z^5 - 
        337491504*a*y*z^5 - 1019531282*u*y*z^5 + 647228624*x*y*z^5 + 
        1482923184*w*y*z^5 - 377639242*v*y*z^5 - 227920819*y^2*z^5 + 
        126158256*a*z^6 + 10058643*u*z^6 + 10058643*x*z^6 - 17495181*w*z^6 - 
        65453874*v*z^6 + 10058643*y*z^6 - 10483590*z^7)*Zeta[3])/
      (250822656*a^7)

Hexp[8, u_, v_, w_, x_, y_, z_] := 
 -(304819200*a^4*u^4 + 75231072*a^2*u^6 - 5740056*a*u^7 + 1478475*u^8 - 
        1828915200*a^4*u^3*v + 558835200*a^3*u^4*v - 813232224*a^2*u^5*v + 
        161065548*a*u^6*v - 29152440*u^7*v + 914457600*a^4*u^2*v^2 + 
        914457600*a^3*u^3*v^2 + 716642640*a^2*u^4*v^2 + 27640116*a*u^5*v^2 + 
        26140254*u^6*v^2 - 1828915200*a^4*u*v^3 + 914457600*a^3*u^2*v^3 - 
        2270479680*a^2*u^3*v^3 + 258205500*a*u^4*v^3 - 102066468*u^5*v^3 + 
        304819200*a^4*v^4 + 558835200*a^3*u*v^4 + 716642640*a^2*u^2*v^4 + 
        258205500*a*u^3*v^4 + 70434105*u^4*v^4 - 813232224*a^2*u*v^5 + 
        27640116*a*u^2*v^5 - 102066468*u^3*v^5 + 75231072*a^2*v^6 + 
        161065548*a*u*v^6 + 26140254*u^2*v^6 - 5740056*a*v^7 - 
        29152440*u*v^7 + 1478475*v^8 - 1828915200*a^4*u^3*w + 
        558835200*a^3*u^4*w - 813232224*a^2*u^5*w + 161065548*a*u^6*w - 
        29152440*u^7*w + 6909235200*a^3*u^3*v*w - 1930521600*a^2*u^4*v*w + 
        1235449152*a*u^5*v*w - 130008648*u^6*v*w - 2133734400*a^3*u^2*v^2*w - 
        4064256000*a^2*u^3*v^2*w + 83296080*a*u^4*v^2*w - 
        166232556*u^5*v^2*w - 1828915200*a^4*v^3*w + 6909235200*a^3*u*v^3*w - 
        4064256000*a^2*u^2*v^3*w + 4536020160*a*u^3*v^3*w - 
        485490180*u^4*v^3*w + 558835200*a^3*v^4*w - 1930521600*a^2*u*v^4*w + 
        83296080*a*u^2*v^4*w - 485490180*u^3*v^4*w - 813232224*a^2*v^5*w + 
        1235449152*a*u*v^5*w - 166232556*u^2*v^5*w + 161065548*a*v^6*w - 
        130008648*u*v^6*w - 29152440*v^7*w + 914457600*a^4*u^2*w^2 + 
        914457600*a^3*u^3*w^2 + 716642640*a^2*u^4*w^2 + 27640116*a*u^5*w^2 + 
        26140254*u^6*w^2 - 2133734400*a^3*u^2*v*w^2 - 4064256000*a^2*u^3*v*
         w^2 + 83296080*a*u^4*v*w^2 - 166232556*u^5*v*w^2 + 
        914457600*a^4*v^2*w^2 - 2133734400*a^3*u*v^2*w^2 + 
        7132769280*a^2*u^2*v^2*w^2 - 589317120*a*u^3*v^2*w^2 + 
        507900960*u^4*v^2*w^2 + 914457600*a^3*v^3*w^2 - 
        4064256000*a^2*u*v^3*w^2 - 589317120*a*u^2*v^3*w^2 - 
        459009600*u^3*v^3*w^2 + 716642640*a^2*v^4*w^2 + 
        83296080*a*u*v^4*w^2 + 507900960*u^2*v^4*w^2 + 27640116*a*v^5*w^2 - 
        166232556*u*v^5*w^2 + 26140254*v^6*w^2 - 1828915200*a^4*u*w^3 + 
        914457600*a^3*u^2*w^3 - 2270479680*a^2*u^3*w^3 + 
        258205500*a*u^4*w^3 - 102066468*u^5*w^3 - 1828915200*a^4*v*w^3 + 
        6909235200*a^3*u*v*w^3 - 4064256000*a^2*u^2*v*w^3 + 
        4536020160*a*u^3*v*w^3 - 485490180*u^4*v*w^3 + 
        914457600*a^3*v^2*w^3 - 4064256000*a^2*u*v^2*w^3 - 
        589317120*a*u^2*v^2*w^3 - 459009600*u^3*v^2*w^3 - 
        2270479680*a^2*v^3*w^3 + 4536020160*a*u*v^3*w^3 - 
        459009600*u^2*v^3*w^3 + 258205500*a*v^4*w^3 - 485490180*u*v^4*w^3 - 
        102066468*v^5*w^3 + 304819200*a^4*w^4 + 558835200*a^3*u*w^4 + 
        716642640*a^2*u^2*w^4 + 258205500*a*u^3*w^4 + 70434105*u^4*w^4 + 
        558835200*a^3*v*w^4 - 1930521600*a^2*u*v*w^4 + 83296080*a*u^2*v*w^4 - 
        485490180*u^3*v*w^4 + 716642640*a^2*v^2*w^4 + 83296080*a*u*v^2*w^4 + 
        507900960*u^2*v^2*w^4 + 258205500*a*v^3*w^4 - 485490180*u*v^3*w^4 + 
        70434105*v^4*w^4 - 813232224*a^2*u*w^5 + 27640116*a*u^2*w^5 - 
        102066468*u^3*w^5 - 813232224*a^2*v*w^5 + 1235449152*a*u*v*w^5 - 
        166232556*u^2*v*w^5 + 27640116*a*v^2*w^5 - 166232556*u*v^2*w^5 - 
        102066468*v^3*w^5 + 75231072*a^2*w^6 + 161065548*a*u*w^6 + 
        26140254*u^2*w^6 + 161065548*a*v*w^6 - 130008648*u*v*w^6 + 
        26140254*v^2*w^6 - 5740056*a*w^7 - 29152440*u*w^7 - 29152440*v*w^7 + 
        1478475*w^8 - 1828915200*a^4*u^3*x + 558835200*a^3*u^4*x - 
        813232224*a^2*u^5*x + 161065548*a*u^6*x - 29152440*u^7*x + 
        6424427520*a^4*u^2*v*x + 5057095680*a^3*u^3*v*x + 
        1680053760*a^2*u^4*v*x + 553417536*a*u^5*v*x + 4476472*u^6*v*x - 
        8030534400*a^4*u*v^2*x - 12501941760*a^3*u^2*v^2*x - 
        5193578880*a^2*u^3*v^2*x - 1860678960*a*u^4*v^2*x - 
        85212204*u^5*v^2*x - 222808320*a^4*v^3*x + 8367206400*a^3*u*v^3*x + 
        8523688320*a^2*u^2*v^3*x + 3042110400*a*u^3*v^3*x + 
        320735100*u^4*v^3*x + 5160960*a^3*v^4*x - 4832997120*a^2*u*v^4*x - 
        3749617200*a*u^2*v^4*x - 450723140*u^3*v^4*x - 217383264*a^2*v^5*x + 
        1856143296*a*u*v^5*x + 515728332*u^2*v^5*x + 20711628*a*v^6*x - 
        241461948*u*v^6*x - 7627356*v^7*x + 2720148480*a^4*u^2*w*x - 
        5158702080*a^3*u^3*w*x + 2417859360*a^2*u^4*w*x - 
        863348808*a*u^5*w*x + 128910908*u^6*w*x - 11583129600*a^3*u^2*v*w*x - 
        20321280*a^2*u^3*v*w*x - 2183055840*a*u^4*v*w*x + 
        80711064*u^5*v*w*x + 10750682880*a^4*v^2*w*x + 14446494720*a^3*u*v^2*
         w*x + 19076480640*a^2*u^2*v^2*w*x + 719362560*a*u^3*v^2*w*x + 
        996056880*u^4*v^2*w*x - 9564226560*a^3*v^3*w*x - 
        12118579200*a^2*u*v^3*w*x - 8025642240*a*u^2*v^3*w*x - 
        596559040*u^3*v^3*w*x + 7309965600*a^2*v^4*w*x + 
        3948661920*a*u*v^4*w*x + 1871458680*u^2*v^4*w*x - 
        2244335688*a*v^5*w*x - 761213880*u*v^5*w*x + 363286728*v^6*w*x + 
        2543788800*a^4*u*w^2*x + 6710376960*a^3*u^2*w^2*x + 
        1389689280*a^2*u^3*w^2*x + 809343780*a*u^4*w^2*x - 
        33883248*u^5*w^2*x - 7092852480*a^4*v*w^2*x - 15056133120*a^3*u*v*w^2*
         x + 3114357120*a^2*u^2*v*w^2*x - 1630856640*a*u^3*v*w^2*x + 
        390385380*u^4*v*w^2*x - 1219276800*a^3*v^2*w^2*x - 
        5669637120*a^2*u*v^2*w^2*x - 2987228160*a*u^2*v^2*w^2*x - 
        503213760*u^3*v^2*w^2*x - 2425026240*a^2*v^3*w^2*x + 
        4644709440*a*u*v^3*w^2*x + 220128720*u^2*v^3*w^2*x + 
        87777060*a*v^4*w^2*x - 735181440*u*v^4*w^2*x - 113781780*v^5*w^2*x + 
        4490277120*a^4*w^3*x - 8265600000*a^3*u*w^3*x - 
        348183360*a^2*u^2*w^3*x - 2875271280*a*u^3*w^3*x + 
        165761400*u^4*w^3*x + 2248565760*a^3*v*w^3*x + 15390305280*a^2*u*v*
         w^3*x - 2552007360*a*u^2*v*w^3*x + 806043280*u^3*v*w^3*x + 
        8584914240*a^2*v^2*w^3*x - 2423762880*a*u*v^2*w^3*x + 
        1594855920*u^2*v^2*w^3*x - 2227543920*a*v^3*w^3*x + 
        56436240*u*v^3*w^3*x + 641281060*v^4*w^3*x - 2900943360*a^3*w^4*x + 
        3479726880*a^2*u*w^4*x + 1313471460*a*u^2*w^4*x + 
        291919460*u^3*w^4*x - 4280824800*a^2*v*w^4*x - 4414992960*a*u*v*w^4*
         x - 115654980*u^2*v*w^4*x - 1459093020*a*v^2*w^4*x - 
        29993880*u*v^2*w^4*x - 57212680*v^3*w^4*x + 2205693504*a^2*w^5*x - 
        1585605672*a*u*w^5*x - 109510380*u^2*w^5*x + 1022412888*a*v*w^5*x + 
        890035776*u*v*w^5*x + 402559920*v^2*w^5*x - 614190024*a*w^6*x + 
        194211528*u*w^6*x - 207964344*v*w^6*x + 88996932*w^7*x + 
        914457600*a^4*u^2*x^2 + 914457600*a^3*u^3*x^2 + 
        716642640*a^2*u^4*x^2 + 27640116*a*u^5*x^2 + 26140254*u^6*x^2 - 
        8030534400*a^4*u*v*x^2 - 12501941760*a^3*u^2*v*x^2 - 
        5193578880*a^2*u^3*v*x^2 - 1860678960*a*u^4*v*x^2 - 
        85212204*u^5*v*x^2 + 4126671360*a^4*v^2*x^2 + 15566584320*a^3*u*v^2*
         x^2 + 12996063360*a^2*u^2*v^2*x^2 + 4796964480*a*u^3*v^2*x^2 + 
        551076960*u^4*v^2*x^2 - 4342625280*a^3*v^3*x^2 - 
        11439066240*a^2*u*v^3*x^2 - 6320926080*a*u^2*v^3*x^2 - 
        1169548800*u^3*v^3*x^2 + 3216482640*a^2*v^4*x^2 + 
        4296668880*a*u*v^4*x^2 + 1207397520*u^2*v^4*x^2 - 
        1060852044*a*v^5*x^2 - 707916720*u*v^5*x^2 + 169570646*v^6*x^2 + 
        2543788800*a^4*u*w*x^2 + 6710376960*a^3*u^2*w*x^2 + 
        1389689280*a^2*u^3*w*x^2 + 809343780*a*u^4*w*x^2 - 
        33883248*u^5*w*x^2 - 5486745600*a^4*v*w*x^2 + 14650675200*a^3*u*v*w*
         x^2 + 2034063360*a^2*u^2*v*w*x^2 + 3291086400*a*u^3*v*w*x^2 - 
        40568220*u^4*v*w*x^2 - 7215989760*a^3*v^2*w*x^2 - 
        19260823680*a^2*u*v^2*w*x^2 - 5410258560*a*u^2*v^2*w*x^2 - 
        1349053440*u^3*v^2*w*x^2 + 3950291520*a^2*v^3*w*x^2 + 
        10481755200*a*u*v^3*w*x^2 + 1339581600*u^2*v^3*w*x^2 - 
        2224763100*a*v^4*w*x^2 - 1880448360*u*v^4*w*x^2 + 
        291390288*v^5*w*x^2 - 1383298560*a^4*w^2*x^2 - 8879915520*a^3*u*w^2*
         x^2 - 13046896800*a^2*u^2*w^2*x^2 - 396711000*a*u^3*w^2*x^2 - 
        608425230*u^4*w^2*x^2 + 5382236160*a^3*v*w^2*x^2 + 
        9250899840*a^2*u*v*w^2*x^2 - 200219040*a*u^2*v*w^2*x^2 + 
        539163240*u^3*v*w^2*x^2 + 6540276960*a^2*v^2*w^2*x^2 - 
        1211081760*a*u*v^2*w^2*x^2 + 938911680*u^2*v^2*w^2*x^2 - 
        2069735640*a*v^3*w^2*x^2 - 236496960*u*v^3*w^2*x^2 + 
        634868010*v^4*w^2*x^2 + 3128186880*a^3*w^3*x^2 + 
        5614902720*a^2*u*w^3*x^2 + 5658425640*a*u^2*w^3*x^2 + 
        206890320*u^3*w^3*x^2 - 10845213120*a^2*v*w^3*x^2 + 
        4636800*a*u*v*w^3*x^2 - 1330942200*u^2*v*w^3*x^2 + 
        395200680*a*v^2*w^3*x^2 - 525146160*u*v^2*w^3*x^2 - 
        342769840*v^3*w^3*x^2 - 646500960*a^2*w^4*x^2 - 
        2890632780*a*u*w^4*x^2 - 798924630*u^2*w^4*x^2 + 
        2851768500*a*v*w^4*x^2 + 628372500*u*v*w^4*x^2 + 
        270747330*v^2*w^4*x^2 + 404881512*a*w^5*x^2 + 364073640*u*w^5*x^2 - 
        602581980*v*w^5*x^2 - 30632140*w^6*x^2 - 1828915200*a^4*u*x^3 + 
        914457600*a^3*u^2*x^3 - 2270479680*a^2*u^3*x^3 + 
        258205500*a*u^4*x^3 - 102066468*u^5*x^3 - 222808320*a^4*v*x^3 + 
        8367206400*a^3*u*v*x^3 + 8523688320*a^2*u^2*v*x^3 + 
        3042110400*a*u^3*v*x^3 + 320735100*u^4*v*x^3 - 
        4342625280*a^3*v^2*x^3 - 11439066240*a^2*u*v^2*x^3 - 
        6320926080*a*u^2*v^2*x^3 - 1169548800*u^3*v^2*x^3 + 
        2591789760*a^2*v^3*x^3 + 5327770560*a*u*v^3*x^3 + 
        1589117040*u^2*v^3*x^3 - 1223554500*a*v^4*x^3 - 989766540*u*v^4*x^3 + 
        179197760*v^5*x^3 + 4490277120*a^4*w*x^3 - 8265600000*a^3*u*w*x^3 - 
        348183360*a^2*u^2*w*x^3 - 2875271280*a*u^3*w*x^3 + 
        165761400*u^4*w*x^3 + 401587200*a^3*v*w*x^3 - 4421571840*a^2*u*v*w*
         x^3 - 2564614080*a*u^2*v*w*x^3 - 96726000*u^3*v*w*x^3 + 
        9892169280*a^2*v^2*w*x^3 + 5079493440*a*u*v^2*w*x^3 + 
        1614488400*u^2*v^2*w*x^3 - 3617024880*a*v^3*w*x^3 - 
        1475103840*u*v^3*w*x^3 + 850576580*v^4*w*x^3 + 
        3128186880*a^3*w^2*x^3 + 5614902720*a^2*u*w^2*x^3 + 
        5658425640*a*u^2*w^2*x^3 + 206890320*u^3*w^2*x^3 - 
        7650417600*a^2*v*w^2*x^3 - 2366501760*a*u*v*w^2*x^3 - 
        628606440*u^2*v*w^2*x^3 - 107132760*a*v^2*w^2*x^3 - 
        309035160*u*v^2*w^2*x^3 - 248769640*v^3*w^2*x^3 + 
        191318400*a^2*w^3*x^3 - 4483374000*a*u*w^3*x^3 - 
        540223320*u^2*w^3*x^3 + 2455913040*a*v*w^3*x^3 + 
        908276880*u*v*w^3*x^3 + 397984720*v^2*w^3*x^3 + 350964600*a*w^4*x^3 + 
        545449800*u*w^4*x^3 - 610989260*v*w^4*x^3 - 3475556*w^5*x^3 + 
        304819200*a^4*x^4 + 558835200*a^3*u*x^4 + 716642640*a^2*u^2*x^4 + 
        258205500*a*u^3*x^4 + 70434105*u^4*x^4 + 5160960*a^3*v*x^4 - 
        4832997120*a^2*u*v*x^4 - 3749617200*a*u^2*v*x^4 - 
        450723140*u^3*v*x^4 + 3216482640*a^2*v^2*x^4 + 
        4296668880*a*u*v^2*x^4 + 1207397520*u^2*v^2*x^4 - 
        1223554500*a*v^3*x^4 - 989766540*u*v^3*x^4 + 281174985*v^4*x^4 - 
        2900943360*a^3*w*x^4 + 3479726880*a^2*u*w*x^4 + 
        1313471460*a*u^2*w*x^4 + 291919460*u^3*w*x^4 - 
        2464247520*a^2*v*w*x^4 + 2849340480*a*u*v*w*x^4 + 
        12234180*u^2*v*w*x^4 - 2533016220*a*v^2*w*x^4 - 
        1074367140*u*v^2*w*x^4 + 335157060*v^3*w*x^4 - 
        646500960*a^2*w^2*x^4 - 2890632780*a*u*w^2*x^4 - 
        798924630*u^2*w^2*x^4 + 1917486900*a*v*w^2*x^4 + 
        733331760*u*v*w^2*x^4 + 305431770*v^2*w^2*x^4 + 350964600*a*w^3*x^4 + 
        545449800*u*w^3*x^4 - 634763360*v*w^3*x^4 - 15152830*w^4*x^4 - 
        813232224*a^2*u*x^5 + 27640116*a*u^2*x^5 - 102066468*u^3*x^5 - 
        217383264*a^2*v*x^5 + 1856143296*a*u*v*x^5 + 515728332*u^2*v*x^5 - 
        1060852044*a*v^2*x^5 - 707916720*u*v^2*x^5 + 179197760*v^3*x^5 + 
        2205693504*a^2*w*x^5 - 1585605672*a*u*w*x^5 - 109510380*u^2*w*x^5 + 
        466426968*a*v*w*x^5 - 263140752*u*v*w*x^5 + 498034320*v^2*w*x^5 + 
        404881512*a*w^2*x^5 + 364073640*u*w^2*x^5 - 413366688*v*w^2*x^5 - 
        3475556*w^3*x^5 + 75231072*a^2*x^6 + 161065548*a*u*x^6 + 
        26140254*u^2*x^6 + 20711628*a*v*x^6 - 241461948*u*v*x^6 + 
        169570646*v^2*x^6 - 614190024*a*w*x^6 + 194211528*u*w*x^6 - 
        109695628*v*w*x^6 - 30632140*w^2*x^6 - 5740056*a*x^7 - 
        29152440*u*x^7 - 7627356*v*x^7 + 88996932*w*x^7 + 1478475*x^8 + 
        6096384000*a^4*u^3*y - 3454617600*a^3*u^4*y + 2801542464*a^2*u^5*y - 
        754543944*a*u^6*y + 110522016*u^7*y - 5486745600*a^4*u^2*v*y - 
        3556224000*a^3*u^3*v*y - 1211021280*a^2*u^4*v*y - 
        320726952*a*u^5*v*y - 12657708*u^6*v*y + 9144576000*a^4*u*v^2*y - 
        1219276800*a^3*u^2*v^2*y + 9069641280*a^2*u^3*v^2*y - 
        1378063260*a*u^4*v^2*y + 407045772*u^5*v^2*y - 1828915200*a^4*v^3*y - 
        3759436800*a^3*u*v^3*y - 2909753280*a^2*u^2*v^3*y - 
        2227543920*a*u^3*v^3*y - 30615900*u^4*v^3*y + 558835200*a^3*v^4*y + 
        4240162080*a^2*u*v^4*y + 6747300*a*u^2*v^4*y + 614684280*u^3*v^4*y - 
        813232224*a^2*v^5*y - 901195848*a*u*v^5*y - 118267632*u^2*v^5*y + 
        161065548*a*v^6*y + 167980092*u*v^6*y - 29152440*v^7*y - 
        5486745600*a^4*u^2*w*y - 3556224000*a^3*u^3*w*y - 
        1211021280*a^2*u^4*w*y - 320726952*a*u^5*w*y - 12657708*u^6*w*y + 
        10973491200*a^3*u^2*v*w*y + 3292047360*a^2*u^3*v*w*y + 
        1716724800*a*u^4*v*w*y + 48110832*u^5*v*w*y - 11583129600*a^3*u*v^2*w*
         y - 5669637120*a^2*u^2*v^2*w*y - 3722604480*a*u^3*v^2*w*y - 
        197906940*u^4*v^2*w*y + 3657830400*a^3*v^3*w*y - 
        20321280*a^2*u*v^3*w*y + 5943551040*a*u^2*v^3*w*y + 
        56436240*u^3*v^3*w*y - 142248960*a^2*v^4*w*y - 2183055840*a*u*v^4*w*
         y - 567268380*u^2*v^4*w*y + 591264576*a*v^5*w*y + 
        80711064*u*v^5*w*y - 34592712*v^6*w*y + 9144576000*a^4*u*w^2*y - 
        1219276800*a^3*u^2*w^2*y + 9069641280*a^2*u^3*w^2*y - 
        1378063260*a*u^4*w^2*y + 407045772*u^5*w^2*y - 11583129600*a^3*u*v*
         w^2*y - 5669637120*a^2*u^2*v*w^2*y - 3722604480*a*u^3*v*w^2*y - 
        197906940*u^4*v*w^2*y - 4572288000*a^3*v^2*w^2*y + 
        27860474880*a^2*u*v^2*w^2*y - 2987228160*a*u^2*v^2*w^2*y + 
        2318198400*u^3*v^2*w^2*y - 894136320*a^2*v^3*w^2*y - 
        6855045120*a*u*v^3*w^2*y - 503213760*u^2*v^3*w^2*y - 
        1058082480*a*v^4*w^2*y + 1953710640*u*v^4*w^2*y - 827820*v^5*w^2*y - 
        1828915200*a^4*w^3*y - 3759436800*a^3*u*w^3*y - 
        2909753280*a^2*u^2*w^3*y - 2227543920*a*u^3*w^3*y - 
        30615900*u^4*w^3*y + 3657830400*a^3*v*w^3*y - 20321280*a^2*u*v*w^3*
         y + 5943551040*a*u^2*v*w^3*y + 56436240*u^3*v*w^3*y - 
        894136320*a^2*v^2*w^3*y - 6855045120*a*u*v^2*w^3*y - 
        503213760*u^2*v^2*w^3*y + 2394383040*a*v^3*w^3*y + 
        153048000*u*v^3*w^3*y - 128187780*v^4*w^3*y + 558835200*a^3*w^4*y + 
        4240162080*a^2*u*w^4*y + 6747300*a*u^2*w^4*y + 614684280*u^3*w^4*y - 
        142248960*a^2*v*w^4*y - 2183055840*a*u*v*w^4*y - 
        567268380*u^2*v*w^4*y - 1058082480*a*v^2*w^4*y + 
        1953710640*u*v^2*w^4*y - 128187780*v^3*w^4*y - 813232224*a^2*w^5*y - 
        901195848*a*u*w^5*y - 118267632*u^2*w^5*y + 591264576*a*v*w^5*y + 
        80711064*u*v*w^5*y - 827820*v^2*w^5*y + 161065548*a*w^6*y + 
        167980092*u*w^6*y - 34592712*v*w^6*y - 29152440*w^7*y - 
        5486745600*a^4*u^2*x*y - 3556224000*a^3*u^3*x*y - 
        1211021280*a^2*u^4*x*y - 320726952*a*u^5*x*y - 12657708*u^6*x*y + 
        19273282560*a^4*u*v*x*y + 32305029120*a^3*u^2*v*x*y - 
        1076544000*a^2*u^3*v*x*y + 5681632320*a*u^4*v*x*y - 
        400849680*u^5*v*x*y - 4818320640*a^4*v^2*x*y - 28205936640*a^3*u*v^2*
         x*y - 19587173760*a^2*u^2*v^2*x*y - 4900835520*a*u^3*v^2*x*y - 
        733107900*u^4*v^2*x*y + 10351272960*a^3*v^3*x*y + 
        16601276160*a^2*u*v^3*x*y + 12056869440*a*u^2*v^3*x*y + 
        510224400*u^3*v^3*x*y - 5374252800*a^2*v^4*x*y - 
        7506828000*a*u*v^4*x*y - 1775342940*u^2*v^4*x*y + 
        2353966272*a*v^5*x*y + 1001359800*u*v^5*x*y - 318590580*v^6*x*y - 
        15615452160*a^4*u*w*x*y + 920263680*a^3*u^2*w*x*y + 
        286554240*a^2*u^3*w*x*y + 609761880*a*u^4*w*x*y + 
        63994224*u^5*w*x*y - 18289152000*a^3*u*v*w*x*y - 
        10424816640*a^2*u^2*v*w*x*y - 4684901760*a*u^3*v*w*x*y - 
        500157000*u^4*v*w*x*y - 10671575040*a^3*v^2*w*x*y + 
        17514766080*a^2*u*v^2*w*x*y + 2965213440*a*u^2*v^2*w*x*y + 
        2315624640*u^3*v^2*w*x*y + 1102671360*a^2*v^3*w*x*y - 
        6647155200*a*u*v^3*w*x*y - 1765081920*u^2*v^3*w*x*y - 
        2204304480*a*v^4*w*x*y + 1947634080*u*v^4*w*x*y + 
        137061288*v^5*w*x*y - 668424960*a^4*w^2*x*y + 19366179840*a^3*u*w^2*x*
         y - 2310275520*a^2*u^2*w^2*x*y + 1742252400*a*u^3*w^2*x*y - 
        270178440*u^4*w^2*x*y + 29570365440*a^3*v*w^2*x*y - 
        1603203840*a^2*u*v*w^2*x*y + 15099134400*a*u^2*v*w^2*x*y - 
        895710480*u^3*v*w^2*x*y - 12741442560*a^2*v^2*w^2*x*y - 
        2540160000*a*u*v^2*w^2*x*y - 2794720320*u^2*v^2*w^2*x*y + 
        10959842880*a*v^3*w^2*x*y - 155702400*u*v^3*w^2*x*y - 
        1456750680*v^4*w^2*x*y - 6998261760*a^3*w^3*x*y - 
        10624279680*a^2*u*w^3*x*y - 2131935120*a*u^2*w^3*x*y - 
        78550080*u^3*w^3*x*y - 7910300160*a^2*v*w^3*x*y - 
        4066392960*a*u*v*w^3*x*y - 906475920*u^2*v*w^3*x*y - 
        2733958080*a*v^2*w^3*x*y + 1919863680*u*v^2*w^3*x*y - 
        458073840*v^3*w^3*x*y + 2232709920*a^2*w^4*x*y + 
        5688549720*a*u*w^4*x*y + 59592120*u^2*w^4*x*y + 
        5947865280*a*v*w^4*x*y - 398748840*u*v*w^4*x*y - 
        373054080*v^2*w^4*x*y - 1439244072*a*w^5*x*y - 715685040*u*w^5*x*y - 
        598169376*v*w^5*x*y + 175924224*w^6*x*y + 9144576000*a^4*u*x^2*y - 
        1219276800*a^3*u^2*x^2*y + 9069641280*a^2*u^3*x^2*y - 
        1378063260*a*u^4*x^2*y + 407045772*u^5*x^2*y - 4818320640*a^4*v*x^2*
         y - 28205936640*a^3*u*v*x^2*y - 19587173760*a^2*u^2*v*x^2*y - 
        4900835520*a*u^3*v*x^2*y - 733107900*u^4*v*x^2*y + 
        8414461440*a^3*v^2*x^2*y + 34464165120*a^2*u*v^2*x^2*y + 
        8363053440*a*u^2*v^2*x^2*y + 2714127360*u^3*v^2*x^2*y - 
        10016818560*a^2*v^3*x^2*y - 13211251200*a*u*v^3*x^2*y - 
        2721438720*u^2*v^3*x^2*y + 3003068880*a*v^4*x^2*y + 
        2752234800*u*v^4*x^2*y - 575673000*v^5*x^2*y - 668424960*a^4*w*x^2*
         y + 19366179840*a^3*u*w*x^2*y - 2310275520*a^2*u^2*w*x^2*y + 
        1742252400*a*u^3*w*x^2*y - 270178440*u^4*w*x^2*y + 
        10973491200*a^3*v*w*x^2*y - 1945036800*a^2*u*v*w*x^2*y + 
        7377773760*a*u^2*v*w*x^2*y + 306148080*u^3*v*w*x^2*y - 
        5874664320*a^2*v^2*w*x^2*y - 3489937920*a*u*v^2*w*x^2*y - 
        2362510080*u^2*v^2*w*x^2*y + 6272884800*a*v^3*w*x^2*y + 
        273403200*u*v^3*w*x^2*y - 795186000*v^4*w*x^2*y - 
        15120483840*a^3*w^2*x^2*y + 542324160*a^2*u*w^2*x^2*y - 
        6266189160*a*u^2*w^2*x^2*y + 510743520*u^3*w^2*x^2*y - 
        1549134720*a^2*v*w^2*x^2*y - 5878474560*a*u*v*w^2*x^2*y - 
        6206760*u^2*v*w^2*x^2*y - 4047835680*a*v^2*w^2*x^2*y + 
        3774708000*u*v^2*w^2*x^2*y - 281331120*v^3*w^2*x^2*y + 
        5508216000*a^2*w^3*x^2*y + 4827861360*a*u*w^3*x^2*y + 
        496820520*u^2*w^3*x^2*y + 4618373760*a*v*w^3*x^2*y - 
        1094158800*u*v*w^3*x^2*y - 304503360*v^2*w^3*x^2*y - 
        3662922060*a*w^4*x^2*y - 329939820*u*w^4*x^2*y - 
        71618820*v*w^4*x^2*y + 441213024*w^5*x^2*y - 1828915200*a^4*x^3*y - 
        3759436800*a^3*u*x^3*y - 2909753280*a^2*u^2*x^3*y - 
        2227543920*a*u^3*x^3*y - 30615900*u^4*x^3*y + 10351272960*a^3*v*x^3*
         y + 16601276160*a^2*u*v*x^3*y + 12056869440*a*u^2*v*x^3*y + 
        510224400*u^3*v*x^3*y - 10016818560*a^2*v^2*x^3*y - 
        13211251200*a*u*v^2*x^3*y - 2721438720*u^2*v^2*x^3*y + 
        6511135680*a*v^3*x^3*y + 2362335360*u*v^3*x^3*y - 
        993101340*v^4*x^3*y - 6998261760*a^3*w*x^3*y - 10624279680*a^2*u*w*
         x^3*y - 2131935120*a*u^2*w*x^3*y - 78550080*u^3*w*x^3*y + 
        1172102400*a^2*v*w*x^3*y - 3738994560*a*u*v*w*x^3*y - 
        141054480*u^2*v*w*x^3*y - 2900802240*a*v^2*w*x^3*y + 
        2046602880*u*v^2*w*x^3*y - 190807680*v^3*w*x^3*y + 
        5508216000*a^2*w^2*x^3*y + 4827861360*a*u*w^2*x^3*y + 
        496820520*u^2*w^2*x^3*y + 5341714560*a*v*w^2*x^3*y - 
        979750800*u*v*w^2*x^3*y - 491241240*v^2*w^2*x^3*y - 
        3618805680*a*w^3*x^3*y - 616331520*u*w^3*x^3*y - 
        55744080*v*w^3*x^3*y + 427327320*w^4*x^3*y + 558835200*a^3*x^4*y + 
        4240162080*a^2*u*x^4*y + 6747300*a*u^2*x^4*y + 614684280*u^3*x^4*y - 
        5374252800*a^2*v*x^4*y - 7506828000*a*u*v*x^4*y - 
        1775342940*u^2*v*x^4*y + 3003068880*a*v^2*x^4*y + 
        2752234800*u*v^2*x^4*y - 993101340*v^3*x^4*y + 2232709920*a^2*w*x^4*
         y + 5688549720*a*u*w*x^4*y + 59592120*u^2*w*x^4*y + 
        1846716480*a*v*w*x^4*y - 274149960*u*v*w*x^4*y - 
        121103220*v^2*w*x^4*y - 3662922060*a*w^2*x^4*y - 
        329939820*u*w^2*x^4*y - 186419520*v*w^2*x^4*y + 427327320*w^3*x^4*y - 
        813232224*a^2*x^5*y - 901195848*a*u*x^5*y - 118267632*u^2*x^5*y + 
        2353966272*a*v*x^5*y + 1001359800*u*v*x^5*y - 575673000*v^2*x^5*y - 
        1439244072*a*w*x^5*y - 715685040*u*w*x^5*y - 47998608*v*w*x^5*y + 
        441213024*w^2*x^5*y + 161065548*a*x^6*y + 167980092*u*x^6*y - 
        318590580*v*x^6*y + 175924224*w*x^6*y - 29152440*x^7*y + 
        1828915200*a^4*u^2*y^2 + 1828915200*a^3*u^3*y^2 + 
        600112800*a^2*u^4*y^2 + 103543272*a*u^5*y^2 + 15760332*u^6*y^2 - 
        5486745600*a^4*u*v*y^2 - 4572288000*a^3*u^2*v*y^2 - 
        2564291520*a^2*u^3*v*y^2 - 613157580*a*u^4*v*y^2 - 
        64336860*u^5*v*y^2 + 914457600*a^4*v^2*y^2 - 1219276800*a^3*u*v^2*
         y^2 + 6372626400*a^2*u^2*v^2*y^2 + 468394920*a*u^3*v^2*y^2 + 
        317937690*u^4*v^2*y^2 + 914457600*a^3*v^3*y^2 - 
        2909753280*a^2*u*v^3*y^2 - 1696668120*a*u^2*v^3*y^2 - 
        298420080*u^3*v^3*y^2 + 716642640*a^2*v^4*y^2 + 6747300*a*u*v^4*y^2 + 
        511778610*u^2*v^4*y^2 + 27640116*a*v^5*y^2 - 118267632*u*v^5*y^2 + 
        26140254*v^6*y^2 - 5486745600*a^4*u*w*y^2 - 4572288000*a^3*u^2*w*
         y^2 - 2564291520*a^2*u^3*w*y^2 - 613157580*a*u^4*w*y^2 - 
        64336860*u^5*w*y^2 + 30481920000*a^3*u*v*w*y^2 + 
        365783040*a^2*u^2*v*w*y^2 + 5404613760*a*u^3*v*w*y^2 - 
        82668600*u^4*v*w*y^2 - 4572288000*a^3*v^2*w*y^2 - 
        12741442560*a^2*u*v^2*w*y^2 - 3706728480*a*u^2*v^2*w*y^2 - 
        855693720*u^3*v^2*w*y^2 - 894136320*a^2*v^3*w*y^2 + 
        10654701120*a*u*v^3*w*y^2 - 82900440*u^2*v^3*w*y^2 - 
        1058082480*a*v^4*w*y^2 - 1271134620*u*v^4*w*y^2 - 827820*v^5*w*y^2 + 
        914457600*a^4*w^2*y^2 - 1219276800*a^3*u*w^2*y^2 + 
        6372626400*a^2*u^2*w^2*y^2 + 468394920*a*u^3*w^2*y^2 + 
        317937690*u^4*w^2*y^2 - 4572288000*a^3*v*w^2*y^2 - 
        12741442560*a^2*u*v*w^2*y^2 - 3706728480*a*u^2*v*w^2*y^2 - 
        855693720*u^3*v*w^2*y^2 + 8352046080*a^2*v^2*w^2*y^2 - 
        1767951360*a*u*v^2*w^2*y^2 + 2320678080*u^2*v^2*w^2*y^2 - 
        1266693120*a*v^3*w^2*y^2 - 1088337600*u*v^3*w^2*y^2 + 
        661439520*v^4*w^2*y^2 + 914457600*a^3*w^3*y^2 - 
        2909753280*a^2*u*w^3*y^2 - 1696668120*a*u^2*w^3*y^2 - 
        298420080*u^3*w^3*y^2 - 894136320*a^2*v*w^3*y^2 + 
        10654701120*a*u*v*w^3*y^2 - 82900440*u^2*v*w^3*y^2 - 
        1266693120*a*v^2*w^3*y^2 - 1088337600*u*v^2*w^3*y^2 - 
        302890560*v^3*w^3*y^2 + 716642640*a^2*w^4*y^2 + 6747300*a*u*w^4*y^2 + 
        511778610*u^2*w^4*y^2 - 1058082480*a*v*w^4*y^2 - 
        1271134620*u*v*w^4*y^2 + 661439520*v^2*w^4*y^2 + 27640116*a*w^5*y^2 - 
        118267632*u*w^5*y^2 - 827820*v*w^5*y^2 + 26140254*w^6*y^2 - 
        5486745600*a^4*u*x*y^2 - 4572288000*a^3*u^2*x*y^2 - 
        2564291520*a^2*u^3*x*y^2 - 613157580*a*u^4*x*y^2 - 
        64336860*u^5*x*y^2 + 3849431040*a^3*u*v*x*y^2 + 
        2756436480*a^2*u^2*v*x*y^2 + 4199852160*a*u^3*v*x*y^2 + 
        127680840*u^4*v*x*y^2 - 352719360*a^3*v^2*x*y^2 - 
        5254865280*a^2*u*v^2*x*y^2 - 4681424160*a*u^2*v^2*x*y^2 - 
        873716760*u^3*v^2*x*y^2 - 4199610240*a^2*v^3*x*y^2 + 
        4759836480*a*u*v^3*x*y^2 + 431421480*u^2*v^3*x*y^2 + 
        418476240*a*v^4*x*y^2 - 563619420*u*v^4*x*y^2 - 190749636*v^5*x*y^2 + 
        9144576000*a^4*w*x*y^2 + 9867432960*a^3*u*w*x*y^2 + 
        13235140800*a^2*u^2*w*x*y^2 - 305681040*a*u^3*w*x*y^2 + 
        575647380*u^4*w*x*y^2 - 11583129600*a^3*v*w*x*y^2 - 
        10424816640*a^2*u*v*w*x*y^2 - 7774159680*a*u^2*v*w*x*y^2 - 
        958199760*u^3*v*w*x*y^2 + 28364515200*a^2*v^2*w*x*y^2 + 
        3126574080*a*u*v^2*w*x*y^2 + 4460309280*u^2*v^2*w*x*y^2 - 
        8025212160*a*v^3*w*x*y^2 - 1844619840*u*v^3*w*x*y^2 + 
        2133560520*v^4*w*x*y^2 - 3000291840*a^3*w^2*x*y^2 - 
        9570778560*a^2*u*w^2*x*y^2 - 2077465320*a*u^2*w^2*x*y^2 - 
        428906520*u^3*w^2*x*y^2 - 13245482880*a^2*v*w^2*x*y^2 + 
        8628016320*a*u*v*w^2*x*y^2 - 433860840*u^2*v*w^2*x*y^2 - 
        1767951360*a*v^2*w^2*x*y^2 - 2094120000*u*v^2*w^2*x*y^2 - 
        1069140240*v^3*w^2*x*y^2 + 9204995520*a^2*w^3*x*y^2 + 
        453947760*a*u*w^3*x*y^2 + 1091553120*u^2*w^3*x*y^2 - 
        1258649280*a*v*w^3*x*y^2 - 8845200*u*v*w^3*x*y^2 + 
        2595756240*v^2*w^3*x*y^2 - 1713243420*a*w^4*x*y^2 - 
        448265160*u*w^4*x*y^2 - 738520020*v*w^4*x*y^2 + 431562852*w^5*x*y^2 + 
        914457600*a^4*x^2*y^2 - 1219276800*a^3*u*x^2*y^2 + 
        6372626400*a^2*u^2*x^2*y^2 + 468394920*a*u^3*x^2*y^2 + 
        317937690*u^4*x^2*y^2 - 352719360*a^3*v*x^2*y^2 - 
        5254865280*a^2*u*v*x^2*y^2 - 4681424160*a*u^2*v*x^2*y^2 - 
        873716760*u^3*v*x^2*y^2 + 6071345280*a^2*v^2*x^2*y^2 + 
        296472960*a*u*v^2*x^2*y^2 + 2274108480*u^2*v^2*x^2*y^2 - 
        836438400*a*v^3*x^2*y^2 - 880911360*u*v^3*x^2*y^2 + 
        509327280*v^4*x^2*y^2 - 3000291840*a^3*w*x^2*y^2 - 
        9570778560*a^2*u*w*x^2*y^2 - 2077465320*a*u^2*w*x^2*y^2 - 
        428906520*u^3*w*x^2*y^2 - 5669637120*a^2*v*w*x^2*y^2 + 
        17149890240*a*u*v*w*x^2*y^2 + 43689240*u^2*v*w*x^2*y^2 - 
        4180014720*a*v^2*w*x^2*y^2 - 3283580160*u*v^2*w*x^2*y^2 - 
        144133920*v^3*w*x^2*y^2 + 7434050400*a^2*w^2*x^2*y^2 - 
        2881244520*a*u*w^2*x^2*y^2 + 882724500*u^2*w^2*x^2*y^2 - 
        1650287520*a*v*w^2*x^2*y^2 - 254900520*u*v*w^2*x^2*y^2 + 
        2346079680*v^2*w^2*x^2*y^2 - 148138200*a*w^3*x^2*y^2 - 
        289419480*u*w^3*x^2*y^2 - 1164494520*v*w^3*x^2*y^2 + 
        381426570*w^4*x^2*y^2 + 914457600*a^3*x^3*y^2 - 
        2909753280*a^2*u*x^3*y^2 - 1696668120*a*u^2*x^3*y^2 - 
        298420080*u^3*x^3*y^2 - 4199610240*a^2*v*x^3*y^2 + 
        4759836480*a*u*v*x^3*y^2 + 431421480*u^2*v*x^3*y^2 - 
        836438400*a*v^2*x^3*y^2 - 880911360*u*v^2*x^3*y^2 - 
        273522480*v^3*x^3*y^2 + 9204995520*a^2*w*x^3*y^2 + 
        453947760*a*u*w*x^3*y^2 + 1091553120*u^2*w*x^3*y^2 - 
        2858950080*a*v*w*x^3*y^2 - 1428310800*u*v*w*x^3*y^2 + 
        2417854320*v^2*w*x^3*y^2 - 148138200*a*w^2*x^3*y^2 - 
        289419480*u*w^2*x^3*y^2 - 1167029640*v*w^2*x^3*y^2 + 
        464003400*w^3*x^3*y^2 + 716642640*a^2*x^4*y^2 + 6747300*a*u*x^4*y^2 + 
        511778610*u^2*x^4*y^2 + 418476240*a*v*x^4*y^2 - 
        563619420*u*v*x^4*y^2 + 509327280*v^2*x^4*y^2 - 
        1713243420*a*w*x^4*y^2 - 448265160*u*w*x^4*y^2 - 
        262822140*v*w*x^4*y^2 + 381426570*w^2*x^4*y^2 + 27640116*a*x^5*y^2 - 
        118267632*u*x^5*y^2 - 190749636*v*x^5*y^2 + 431562852*w*x^5*y^2 + 
        26140254*x^6*y^2 + 6096384000*a^4*u*y^3 + 1828915200*a^3*u^2*y^3 + 
        789989760*a^2*u^3*y^3 + 244896120*a*u^4*y^3 + 19747392*u^5*y^3 - 
        1828915200*a^4*v*y^3 - 3556224000*a^3*u*v*y^3 - 
        2564291520*a^2*u^2*v*y^3 - 884787120*a*u^3*v*y^3 - 
        107231040*u^4*v*y^3 + 914457600*a^3*v^2*y^3 + 9069641280*a^2*u*v^2*
         y^3 + 468394920*a*u^2*v^2*y^3 + 437810520*u^3*v^2*y^3 - 
        2270479680*a^2*v^3*y^3 - 2227543920*a*u*v^3*y^3 - 
        298420080*u^2*v^3*y^3 + 258205500*a*v^4*y^3 + 614684280*u*v^4*y^3 - 
        102066468*v^5*y^3 - 1828915200*a^4*w*y^3 - 3556224000*a^3*u*w*y^3 - 
        2564291520*a^2*u^2*w*y^3 - 884787120*a*u^3*w*y^3 - 
        107231040*u^4*w*y^3 + 3657830400*a^3*v*w*y^3 - 6787307520*a^2*u*v*w*
         y^3 + 4476608640*a*u^2*v*w*y^3 + 88411680*u^3*v*w*y^3 - 
        894136320*a^2*v^2*w*y^3 - 2428816320*a*u*v^2*w*y^3 - 
        715097880*u^2*v^2*w*y^3 + 2394383040*a*v^3*w*y^3 - 
        458073840*u*v^3*w*y^3 - 128187780*v^4*w*y^3 + 914457600*a^3*w^2*y^3 + 
        9069641280*a^2*u*w^2*y^3 + 468394920*a*u^2*w^2*y^3 + 
        437810520*u^3*w^2*y^3 - 894136320*a^2*v*w^2*y^3 - 
        2428816320*a*u*v*w^2*y^3 - 715097880*u^2*v*w^2*y^3 - 
        1266693120*a*v^2*w^2*y^3 + 2614953600*u*v^2*w^2*y^3 - 
        302890560*v^3*w^2*y^3 - 2270479680*a^2*w^3*y^3 - 
        2227543920*a*u*w^3*y^3 - 298420080*u^2*w^3*y^3 + 
        2394383040*a*v*w^3*y^3 - 458073840*u*v*w^3*y^3 - 
        302890560*v^2*w^3*y^3 + 258205500*a*w^4*y^3 + 614684280*u*w^4*y^3 - 
        128187780*v*w^4*y^3 - 102066468*w^5*y^3 - 1828915200*a^4*x*y^3 - 
        3556224000*a^3*u*x*y^3 - 2564291520*a^2*u^2*x*y^3 - 
        884787120*a*u^3*x*y^3 - 107231040*u^4*x*y^3 + 6909235200*a^3*v*x*
         y^3 + 8269309440*a^2*u*v*x*y^3 + 5387195520*a*u^2*v*x*y^3 + 
        233563680*u^3*v*x*y^3 - 5308571520*a^2*v^2*x*y^3 - 
        5092113600*a*u*v^2*x*y^3 - 1014635160*u^2*v^2*x*y^3 + 
        4840839360*a*v^3*x*y^3 + 555517200*u*v^3*x*y^3 - 
        596833860*v^4*x*y^3 - 3759436800*a^3*w*x*y^3 + 1020055680*a^2*u*w*x*
         y^3 - 565019280*a*u^2*w*x*y^3 + 545039040*u^3*w*x*y^3 - 
        20321280*a^2*v*w*x*y^3 - 4684901760*a*u*v*w*x*y^3 - 
        958199760*u^2*v*w*x*y^3 - 6826740480*a*v^2*w*x*y^3 + 
        2331967680*u*v^2*w*x*y^3 + 248001600*v^3*w*x*y^3 - 
        1665437760*a^2*w^2*x*y^3 + 639742320*a*u*w^2*x*y^3 - 
        428583960*u^2*w^2*x*y^3 + 10626396480*a*v*w^2*x*y^3 - 
        93960720*u*v*w^2*x*y^3 - 1088337600*v^2*w^2*x*y^3 - 
        2532363120*a*w^3*x*y^3 + 390667200*u*w^3*x*y^3 - 
        553027440*v*w^3*x*y^3 + 80727780*w^4*x*y^3 + 914457600*a^3*x^2*y^3 + 
        9069641280*a^2*u*x^2*y^3 + 468394920*a*u^2*x^2*y^3 + 
        437810520*u^3*x^2*y^3 - 5308571520*a^2*v*x^2*y^3 - 
        5092113600*a*u*v*x^2*y^3 - 1014635160*u^2*v*x^2*y^3 + 
        313165440*a*v^2*x^2*y^3 + 2335979520*u*v^2*x^2*y^3 - 
        591037440*v^3*x^2*y^3 - 1665437760*a^2*w*x^2*y^3 + 
        639742320*a*u*w*x^2*y^3 - 428583960*u^2*w*x^2*y^3 + 
        5943551040*a*v*w*x^2*y^3 - 1040513040*u*v*w*x^2*y^3 - 
        442068480*v^2*w*x^2*y^3 - 2599150680*a*w^2*x^2*y^3 + 
        1120704480*u*w^2*x^2*y^3 - 260893080*v*w^2*x^2*y^3 - 
        49544880*w^3*x^2*y^3 - 2270479680*a^2*x^3*y^3 - 
        2227543920*a*u*x^3*y^3 - 298420080*u^2*x^3*y^3 + 
        4840839360*a*v*x^3*y^3 + 555517200*u*v*x^3*y^3 - 
        591037440*v^2*x^3*y^3 - 2532363120*a*w*x^3*y^3 + 
        390667200*u*w*x^3*y^3 - 60411120*v*w*x^3*y^3 - 49544880*w^2*x^3*y^3 + 
        258205500*a*x^4*y^3 + 614684280*u*x^4*y^3 - 596833860*v*x^4*y^3 + 
        80727780*w*x^4*y^3 - 102066468*x^5*y^3 + 304819200*a^4*y^4 - 
        3454617600*a^3*u*y^4 + 600112800*a^2*u^2*y^4 + 244896120*a*u^3*y^4 + 
        21322770*u^4*y^4 + 558835200*a^3*v*y^4 - 1211021280*a^2*u*v*y^4 - 
        613157580*a*u^2*v*y^4 - 107231040*u^3*v*y^4 + 716642640*a^2*v^2*y^4 - 
        1378063260*a*u*v^2*y^4 + 317937690*u^2*v^2*y^4 + 
        258205500*a*v^3*y^4 - 30615900*u*v^3*y^4 + 70434105*v^4*y^4 + 
        558835200*a^3*w*y^4 - 1211021280*a^2*u*w*y^4 - 
        613157580*a*u^2*w*y^4 - 107231040*u^3*w*y^4 - 142248960*a^2*v*w*y^4 + 
        5926616640*a*u*v*w*y^4 + 8736840*u^2*v*w*y^4 - 
        1058082480*a*v^2*w*y^4 - 558670140*u*v^2*w*y^4 - 
        128187780*v^3*w*y^4 + 716642640*a^2*w^2*y^4 - 1378063260*a*u*w^2*
         y^4 + 317937690*u^2*w^2*y^4 - 1058082480*a*v*w^2*y^4 - 
        558670140*u*v*w^2*y^4 + 661439520*v^2*w^2*y^4 + 258205500*a*w^3*y^4 - 
        30615900*u*w^3*y^4 - 128187780*v*w^3*y^4 + 70434105*w^4*y^4 + 
        558835200*a^3*x*y^4 - 1211021280*a^2*u*x*y^4 - 
        613157580*a*u^2*x*y^4 - 107231040*u^3*x*y^4 - 1930521600*a^2*v*x*
         y^4 + 606312000*a*u*v*x*y^4 - 28236600*u^2*v*x*y^4 + 
        360899280*a*v^2*x*y^4 - 127145340*u*v^2*x*y^4 - 503634180*v^3*x*y^4 + 
        4240162080*a^2*w*x*y^4 + 1475190360*a*u*w*x*y^4 + 
        640159380*u^2*w*x*y^4 - 2183055840*a*v*w*x*y^4 - 
        500157000*u*v*w*x*y^4 + 1964597040*v^2*w*x*y^4 - 
        270855900*a*w^2*x*y^4 - 515377800*u*w^2*x*y^4 - 
        1282021020*v*w^2*x*y^4 + 632828280*w^3*x*y^4 + 
        716642640*a^2*x^2*y^4 - 1378063260*a*u*x^2*y^4 + 
        317937690*u^2*x^2*y^4 + 360899280*a*v*x^2*y^4 - 
        127145340*u*v*x^2*y^4 + 445304160*v^2*x^2*y^4 - 
        270855900*a*w*x^2*y^4 - 515377800*u*w*x^2*y^4 - 
        567268380*v*w*x^2*y^4 + 574375410*w^2*x^2*y^4 + 258205500*a*x^3*y^4 - 
        30615900*u*x^3*y^4 - 503634180*v*x^3*y^4 + 632828280*w*x^3*y^4 + 
        70434105*x^4*y^4 + 2801542464*a^2*u*y^5 + 103543272*a*u^2*y^5 + 
        19747392*u^3*y^5 - 813232224*a^2*v*y^5 - 320726952*a*u*v*y^5 - 
        64336860*u^2*v*y^5 + 27640116*a*v^2*y^5 + 407045772*u*v^2*y^5 - 
        102066468*v^3*y^5 - 813232224*a^2*w*y^5 - 320726952*a*u*w*y^5 - 
        64336860*u^2*w*y^5 + 591264576*a*v*w*y^5 - 541819152*u*v*w*y^5 - 
        827820*v^2*w*y^5 + 27640116*a*w^2*y^5 + 407045772*u*w^2*y^5 - 
        827820*v*w^2*y^5 - 102066468*w^3*y^5 - 813232224*a^2*x*y^5 - 
        320726952*a*u*x*y^5 - 64336860*u^2*x*y^5 + 1235449152*a*v*x*y^5 + 
        191811312*u*v*x*y^5 - 202157676*v^2*x*y^5 - 901195848*a*w*x*y^5 + 
        61263216*u*w*x*y^5 + 80711064*v*w*x*y^5 - 82342512*w^2*x*y^5 + 
        27640116*a*x^2*y^5 + 407045772*u*x^2*y^5 - 202157676*v*x^2*y^5 - 
        82342512*w*x^2*y^5 - 102066468*x^3*y^5 + 75231072*a^2*y^6 - 
        754543944*a*u*y^6 + 15760332*u^2*y^6 + 161065548*a*v*y^6 - 
        12657708*u*v*y^6 + 26140254*v^2*y^6 + 161065548*a*w*y^6 - 
        12657708*u*w*y^6 - 34592712*v*w*y^6 + 26140254*w^2*y^6 + 
        161065548*a*x*y^6 - 12657708*u*x*y^6 - 130008648*v*x*y^6 + 
        167980092*w*x*y^6 + 26140254*x^2*y^6 - 5740056*a*y^7 + 
        110522016*u*y^7 - 29152440*v*y^7 - 29152440*w*y^7 - 29152440*x*y^7 + 
        1478475*y^8 - 1828915200*a^4*u^3*z + 558835200*a^3*u^4*z - 
        813232224*a^2*u^5*z + 161065548*a*u^6*z - 29152440*u^7*z + 
        2720148480*a^4*u^2*v*z - 5158702080*a^3*u^3*v*z + 
        2417859360*a^2*u^4*v*z - 863348808*a*u^5*v*z + 128910908*u^6*v*z + 
        2543788800*a^4*u*v^2*z + 6710376960*a^3*u^2*v^2*z + 
        1389689280*a^2*u^3*v^2*z + 809343780*a*u^4*v^2*z - 
        33883248*u^5*v^2*z + 4490277120*a^4*v^3*z - 8265600000*a^3*u*v^3*z - 
        348183360*a^2*u^2*v^3*z - 2875271280*a*u^3*v^3*z + 
        165761400*u^4*v^3*z - 2900943360*a^3*v^4*z + 3479726880*a^2*u*v^4*z + 
        1313471460*a*u^2*v^4*z + 291919460*u^3*v^4*z + 2205693504*a^2*v^5*z - 
        1585605672*a*u*v^5*z - 109510380*u^2*v^5*z - 614190024*a*v^6*z + 
        194211528*u*v^6*z + 88996932*v^7*z + 6424427520*a^4*u^2*w*z + 
        5057095680*a^3*u^3*w*z + 1680053760*a^2*u^4*w*z + 
        553417536*a*u^5*w*z + 4476472*u^6*w*z - 11583129600*a^3*u^2*v*w*z - 
        20321280*a^2*u^3*v*w*z - 2183055840*a*u^4*v*w*z + 
        80711064*u^5*v*w*z - 7092852480*a^4*v^2*w*z - 15056133120*a^3*u*v^2*w*
         z + 3114357120*a^2*u^2*v^2*w*z - 1630856640*a*u^3*v^2*w*z + 
        390385380*u^4*v^2*w*z + 2248565760*a^3*v^3*w*z + 
        15390305280*a^2*u*v^3*w*z - 2552007360*a*u^2*v^3*w*z + 
        806043280*u^3*v^3*w*z - 4280824800*a^2*v^4*w*z - 
        4414992960*a*u*v^4*w*z - 115654980*u^2*v^4*w*z + 
        1022412888*a*v^5*w*z + 890035776*u*v^5*w*z - 207964344*v^6*w*z - 
        8030534400*a^4*u*w^2*z - 12501941760*a^3*u^2*w^2*z - 
        5193578880*a^2*u^3*w^2*z - 1860678960*a*u^4*w^2*z - 
        85212204*u^5*w^2*z + 10750682880*a^4*v*w^2*z + 14446494720*a^3*u*v*
         w^2*z + 19076480640*a^2*u^2*v*w^2*z + 719362560*a*u^3*v*w^2*z + 
        996056880*u^4*v*w^2*z - 1219276800*a^3*v^2*w^2*z - 
        5669637120*a^2*u*v^2*w^2*z - 2987228160*a*u^2*v^2*w^2*z - 
        503213760*u^3*v^2*w^2*z + 8584914240*a^2*v^3*w^2*z - 
        2423762880*a*u*v^3*w^2*z + 1594855920*u^2*v^3*w^2*z - 
        1459093020*a*v^4*w^2*z - 29993880*u*v^4*w^2*z + 402559920*v^5*w^2*z - 
        222808320*a^4*w^3*z + 8367206400*a^3*u*w^3*z + 8523688320*a^2*u^2*w^3*
         z + 3042110400*a*u^3*w^3*z + 320735100*u^4*w^3*z - 
        9564226560*a^3*v*w^3*z - 12118579200*a^2*u*v*w^3*z - 
        8025642240*a*u^2*v*w^3*z - 596559040*u^3*v*w^3*z - 
        2425026240*a^2*v^2*w^3*z + 4644709440*a*u*v^2*w^3*z + 
        220128720*u^2*v^2*w^3*z - 2227543920*a*v^3*w^3*z + 
        56436240*u*v^3*w^3*z - 57212680*v^4*w^3*z + 5160960*a^3*w^4*z - 
        4832997120*a^2*u*w^4*z - 3749617200*a*u^2*w^4*z - 
        450723140*u^3*w^4*z + 7309965600*a^2*v*w^4*z + 3948661920*a*u*v*w^4*
         z + 1871458680*u^2*v*w^4*z + 87777060*a*v^2*w^4*z - 
        735181440*u*v^2*w^4*z + 641281060*v^3*w^4*z - 217383264*a^2*w^5*z + 
        1856143296*a*u*w^5*z + 515728332*u^2*w^5*z - 2244335688*a*v*w^5*z - 
        761213880*u*v*w^5*z - 113781780*v^2*w^5*z + 20711628*a*w^6*z - 
        241461948*u*w^6*z + 363286728*v*w^6*z - 7627356*w^7*z + 
        6909235200*a^3*u^3*x*z - 1930521600*a^2*u^4*x*z + 
        1235449152*a*u^5*x*z - 130008648*u^6*x*z - 11583129600*a^3*u^2*v*x*
         z - 20321280*a^2*u^3*v*x*z - 2183055840*a*u^4*v*x*z + 
        80711064*u^5*v*x*z - 5486745600*a^4*v^2*x*z + 14650675200*a^3*u*v^2*x*
         z + 2034063360*a^2*u^2*v^2*x*z + 3291086400*a*u^3*v^2*x*z - 
        40568220*u^4*v^2*x*z + 401587200*a^3*v^3*x*z - 4421571840*a^2*u*v^3*x*
         z - 2564614080*a*u^2*v^3*x*z - 96726000*u^3*v^3*x*z - 
        2464247520*a^2*v^4*x*z + 2849340480*a*u*v^4*x*z + 
        12234180*u^2*v^4*x*z + 466426968*a*v^5*x*z - 263140752*u*v^5*x*z - 
        109695628*v^6*x*z - 11583129600*a^3*u^2*w*x*z - 
        20321280*a^2*u^3*w*x*z - 2183055840*a*u^4*w*x*z + 
        80711064*u^5*w*x*z + 3657830400*a^4*v*w*x*z + 13373337600*a^3*u*v*w*x*
         z - 3214632960*a^2*u^2*v*w*x*z + 8698583040*a*u^3*v*w*x*z - 
        412090560*u^4*v*w*x*z - 1214438400*a^3*v^2*w*x*z - 
        12790552320*a^2*u*v^2*w*x*z - 2404362240*a*u^2*v^2*w*x*z - 
        1525003200*u^3*v^2*w*x*z + 7418194560*a^2*v^3*w*x*z + 
        888021120*a*u*v^3*w*x*z + 975145920*u^2*v^3*w*x*z - 
        868638120*a*v^4*w*x*z - 601884360*u*v^4*w*x*z + 333550896*v^5*w*x*z - 
        5486745600*a^4*w^2*x*z + 14650675200*a^3*u*w^2*x*z + 
        2034063360*a^2*u^2*w^2*x*z + 3291086400*a*u^3*w^2*x*z - 
        40568220*u^4*w^2*x*z - 1214438400*a^3*v*w^2*x*z - 
        12790552320*a^2*u*v*w^2*x*z - 2404362240*a*u^2*v*w^2*x*z - 
        1525003200*u^3*v*w^2*x*z - 9491307840*a^2*v^2*w^2*x*z + 
        15613214400*a*u*v^2*w^2*x*z - 31187520*u^2*v^2*w^2*x*z - 
        283505040*a*v^3*w^2*x*z - 1684853520*u*v^3*w^2*x*z - 
        520515240*v^4*w^2*x*z + 401587200*a^3*w^3*x*z - 
        4421571840*a^2*u*w^3*x*z - 2564614080*a*u^2*w^3*x*z - 
        96726000*u^3*w^3*x*z + 7418194560*a^2*v*w^3*x*z + 
        888021120*a*u*v*w^3*x*z + 975145920*u^2*v*w^3*x*z - 
        283505040*a*v^2*w^3*x*z - 1684853520*u*v^2*w^3*x*z + 
        978447680*v^3*w^3*x*z - 2464247520*a^2*w^4*x*z + 
        2849340480*a*u*w^4*x*z + 12234180*u^2*w^4*x*z - 
        868638120*a*v*w^4*x*z - 601884360*u*v*w^4*x*z - 
        520515240*v^2*w^4*x*z + 466426968*a*w^5*x*z - 263140752*u*w^5*x*z + 
        333550896*v*w^5*x*z - 109695628*w^6*x*z - 2133734400*a^3*u^2*x^2*z - 
        4064256000*a^2*u^3*x^2*z + 83296080*a*u^4*x^2*z - 
        166232556*u^5*x^2*z + 10750682880*a^4*v*x^2*z + 
        14446494720*a^3*u*v*x^2*z + 19076480640*a^2*u^2*v*x^2*z + 
        719362560*a*u^3*v*x^2*z + 996056880*u^4*v*x^2*z - 
        7215989760*a^3*v^2*x^2*z - 19260823680*a^2*u*v^2*x^2*z - 
        5410258560*a*u^2*v^2*x^2*z - 1349053440*u^3*v^2*x^2*z + 
        9892169280*a^2*v^3*x^2*z + 5079493440*a*u*v^3*x^2*z + 
        1614488400*u^2*v^3*x^2*z - 2533016220*a*v^4*x^2*z - 
        1074367140*u*v^4*x^2*z + 498034320*v^5*x^2*z - 7092852480*a^4*w*x^2*
         z - 15056133120*a^3*u*w*x^2*z + 3114357120*a^2*u^2*w*x^2*z - 
        1630856640*a*u^3*w*x^2*z + 390385380*u^4*w*x^2*z - 
        1214438400*a^3*v*w*x^2*z - 12790552320*a^2*u*v*w*x^2*z - 
        2404362240*a*u^2*v*w*x^2*z - 1525003200*u^3*v*w*x^2*z - 
        7824479040*a^2*v^2*w*x^2*z + 8570520000*a*u*v^2*w*x^2*z + 
        1079895600*u^2*v^2*w*x^2*z - 765624720*a*v^3*w*x^2*z - 
        1014222720*u*v^3*w*x^2*z - 378019740*v^4*w*x^2*z + 
        5382236160*a^3*w^2*x^2*z + 9250899840*a^2*u*w^2*x^2*z - 
        200219040*a*u^2*w^2*x^2*z + 539163240*u^3*w^2*x^2*z + 
        18557864640*a^2*v*w^2*x^2*z - 2715128640*a*u*v*w^2*x^2*z + 
        2589758640*u^2*v*w^2*x^2*z - 2476633320*a*v^2*w^2*x^2*z - 
        1229414760*u*v^2*w^2*x^2*z + 1822710120*v^3*w^2*x^2*z - 
        7650417600*a^2*w^3*x^2*z - 2366501760*a*u*w^3*x^2*z - 
        628606440*u^2*w^3*x^2*z - 2497798800*a*v*w^3*x^2*z - 
        436621920*u*v*w^3*x^2*z - 814185120*v^2*w^3*x^2*z + 
        1917486900*a*w^4*x^2*z + 733331760*u*w^4*x^2*z + 
        895860840*v*w^4*x^2*z - 413366688*w^5*x^2*z - 1828915200*a^4*x^3*z + 
        6909235200*a^3*u*x^3*z - 4064256000*a^2*u^2*x^3*z + 
        4536020160*a*u^3*x^3*z - 485490180*u^4*x^3*z - 9564226560*a^3*v*x^3*
         z - 12118579200*a^2*u*v*x^3*z - 8025642240*a*u^2*v*x^3*z - 
        596559040*u^3*v*x^3*z + 3950291520*a^2*v^2*x^3*z + 
        10481755200*a*u*v^2*x^3*z + 1339581600*u^2*v^2*x^3*z - 
        3617024880*a*v^3*x^3*z - 1475103840*u*v^3*x^3*z + 
        335157060*v^4*x^3*z + 2248565760*a^3*w*x^3*z + 15390305280*a^2*u*w*
         x^3*z - 2552007360*a*u^2*w*x^3*z + 806043280*u^3*w*x^3*z + 
        7418194560*a^2*v*w*x^3*z + 888021120*a*u*v*w*x^3*z + 
        975145920*u^2*v*w*x^3*z - 765624720*a*v^2*w*x^3*z - 
        1014222720*u*v^2*w*x^3*z + 1037541120*v^3*w*x^3*z - 
        10845213120*a^2*w^2*x^3*z + 4636800*a*u*w^2*x^3*z - 
        1330942200*u^2*w^2*x^3*z - 2497798800*a*v*w^2*x^3*z - 
        436621920*u*v*w^2*x^3*z - 761963160*v^2*w^2*x^3*z + 
        2455913040*a*w^3*x^3*z + 908276880*u*w^3*x^3*z + 
        878595200*v*w^3*x^3*z - 634763360*w^4*x^3*z + 558835200*a^3*x^4*z - 
        1930521600*a^2*u*x^4*z + 83296080*a*u^2*x^4*z - 485490180*u^3*x^4*z + 
        7309965600*a^2*v*x^4*z + 3948661920*a*u*v*x^4*z + 
        1871458680*u^2*v*x^4*z - 2224763100*a*v^2*x^4*z - 
        1880448360*u*v^2*x^4*z + 850576580*v^3*x^4*z - 4280824800*a^2*w*x^4*
         z - 4414992960*a*u*w*x^4*z - 115654980*u^2*w*x^4*z - 
        868638120*a*v*w*x^4*z - 601884360*u*v*w*x^4*z - 
        378019740*v^2*w*x^4*z + 2851768500*a*w^2*x^4*z + 
        628372500*u*w^2*x^4*z + 895860840*v*w^2*x^4*z - 610989260*w^3*x^4*z - 
        813232224*a^2*x^5*z + 1235449152*a*u*x^5*z - 166232556*u^2*x^5*z - 
        2244335688*a*v*x^5*z - 761213880*u*v*x^5*z + 291390288*v^2*x^5*z + 
        1022412888*a*w*x^5*z + 890035776*u*w*x^5*z + 333550896*v*w*x^5*z - 
        602581980*w^2*x^5*z + 161065548*a*x^6*z - 130008648*u*x^6*z + 
        363286728*v*x^6*z - 207964344*w*x^6*z - 29152440*x^7*z - 
        5486745600*a^4*u^2*y*z - 3556224000*a^3*u^3*y*z - 
        1211021280*a^2*u^4*y*z - 320726952*a*u^5*y*z - 12657708*u^6*y*z - 
        15615452160*a^4*u*v*y*z + 920263680*a^3*u^2*v*y*z + 
        286554240*a^2*u^3*v*y*z + 609761880*a*u^4*v*y*z + 
        63994224*u^5*v*y*z - 668424960*a^4*v^2*y*z + 19366179840*a^3*u*v^2*y*
         z - 2310275520*a^2*u^2*v^2*y*z + 1742252400*a*u^3*v^2*y*z - 
        270178440*u^4*v^2*y*z - 6998261760*a^3*v^3*y*z - 
        10624279680*a^2*u*v^3*y*z - 2131935120*a*u^2*v^3*y*z - 
        78550080*u^3*v^3*y*z + 2232709920*a^2*v^4*y*z + 
        5688549720*a*u*v^4*y*z + 59592120*u^2*v^4*y*z - 
        1439244072*a*v^5*y*z - 715685040*u*v^5*y*z + 175924224*v^6*y*z + 
        19273282560*a^4*u*w*y*z + 32305029120*a^3*u^2*w*y*z - 
        1076544000*a^2*u^3*w*y*z + 5681632320*a*u^4*w*y*z - 
        400849680*u^5*w*y*z - 18289152000*a^3*u*v*w*y*z - 
        10424816640*a^2*u^2*v*w*y*z - 4684901760*a*u^3*v*w*y*z - 
        500157000*u^4*v*w*y*z + 29570365440*a^3*v^2*w*y*z - 
        1603203840*a^2*u*v^2*w*y*z + 15099134400*a*u^2*v^2*w*y*z - 
        895710480*u^3*v^2*w*y*z - 7910300160*a^2*v^3*w*y*z - 
        4066392960*a*u*v^3*w*y*z - 906475920*u^2*v^3*w*y*z + 
        5947865280*a*v^4*w*y*z - 398748840*u*v^4*w*y*z - 
        598169376*v^5*w*y*z - 4818320640*a^4*w^2*y*z - 28205936640*a^3*u*w^2*
         y*z - 19587173760*a^2*u^2*w^2*y*z - 4900835520*a*u^3*w^2*y*z - 
        733107900*u^4*w^2*y*z - 10671575040*a^3*v*w^2*y*z + 
        17514766080*a^2*u*v*w^2*y*z + 2965213440*a*u^2*v*w^2*y*z + 
        2315624640*u^3*v*w^2*y*z - 12741442560*a^2*v^2*w^2*y*z - 
        2540160000*a*u*v^2*w^2*y*z - 2794720320*u^2*v^2*w^2*y*z - 
        2733958080*a*v^3*w^2*y*z + 1919863680*u*v^3*w^2*y*z - 
        373054080*v^4*w^2*y*z + 10351272960*a^3*w^3*y*z + 
        16601276160*a^2*u*w^3*y*z + 12056869440*a*u^2*w^3*y*z + 
        510224400*u^3*w^3*y*z + 1102671360*a^2*v*w^3*y*z - 
        6647155200*a*u*v*w^3*y*z - 1765081920*u^2*v*w^3*y*z + 
        10959842880*a*v^2*w^3*y*z - 155702400*u*v^2*w^3*y*z - 
        458073840*v^3*w^3*y*z - 5374252800*a^2*w^4*y*z - 
        7506828000*a*u*w^4*y*z - 1775342940*u^2*w^4*y*z - 
        2204304480*a*v*w^4*y*z + 1947634080*u*v*w^4*y*z - 
        1456750680*v^2*w^4*y*z + 2353966272*a*w^5*y*z + 
        1001359800*u*w^5*y*z + 137061288*v*w^5*y*z - 318590580*w^6*y*z + 
        10973491200*a^3*u^2*x*y*z + 3292047360*a^2*u^3*x*y*z + 
        1716724800*a*u^4*x*y*z + 48110832*u^5*x*y*z - 18289152000*a^3*u*v*x*y*
         z - 10424816640*a^2*u^2*v*x*y*z - 4684901760*a*u^3*v*x*y*z - 
        500157000*u^4*v*x*y*z + 10973491200*a^3*v^2*x*y*z - 
        1945036800*a^2*u*v^2*x*y*z + 7377773760*a*u^2*v^2*x*y*z + 
        306148080*u^3*v^2*x*y*z + 1172102400*a^2*v^3*x*y*z - 
        3738994560*a*u*v^3*x*y*z - 141054480*u^2*v^3*x*y*z + 
        1846716480*a*v^4*x*y*z - 274149960*u*v^4*x*y*z - 47998608*v^5*x*y*z - 
        18289152000*a^3*u*w*x*y*z - 10424816640*a^2*u^2*w*x*y*z - 
        4684901760*a*u^3*w*x*y*z - 500157000*u^4*w*x*y*z - 
        18289152000*a^3*v*w*x*y*z + 68633671680*a^2*u*v*w*x*y*z - 
        431585280*a*u^2*v*w*x*y*z + 5149804800*u^3*v*w*x*y*z - 
        8304871680*a^2*v^2*w*x*y*z - 15211445760*a*u*v^2*w*x*y*z - 
        3222999360*u^2*v^2*w*x*y*z - 5156000640*a*v^3*w*x*y*z + 
        5840620800*u*v^3*w*x*y*z - 191883720*v^4*w*x*y*z + 
        10973491200*a^3*w^2*x*y*z - 1945036800*a^2*u*w^2*x*y*z + 
        7377773760*a*u^2*w^2*x*y*z + 306148080*u^3*w^2*x*y*z - 
        8304871680*a^2*v*w^2*x*y*z - 15211445760*a*u*v*w^2*x*y*z - 
        3222999360*u^2*v*w^2*x*y*z + 14976964800*a*v^2*w^2*x*y*z - 
        524059200*u*v^2*w^2*x*y*z - 901973520*v^3*w^2*x*y*z + 
        1172102400*a^2*w^3*x*y*z - 3738994560*a*u*w^3*x*y*z - 
        141054480*u^2*w^3*x*y*z - 5156000640*a*v*w^3*x*y*z + 
        5840620800*u*v*w^3*x*y*z - 901973520*v^2*w^3*x*y*z + 
        1846716480*a*w^4*x*y*z - 274149960*u*w^4*x*y*z - 
        191883720*v*w^4*x*y*z - 47998608*w^5*x*y*z - 11583129600*a^3*u*x^2*y*
         z - 5669637120*a^2*u^2*x^2*y*z - 3722604480*a*u^3*x^2*y*z - 
        197906940*u^4*x^2*y*z - 10671575040*a^3*v*x^2*y*z + 
        17514766080*a^2*u*v*x^2*y*z + 2965213440*a*u^2*v*x^2*y*z + 
        2315624640*u^3*v*x^2*y*z - 5874664320*a^2*v^2*x^2*y*z - 
        3489937920*a*u*v^2*x^2*y*z - 2362510080*u^2*v^2*x^2*y*z - 
        2900802240*a*v^3*x^2*y*z + 2046602880*u*v^3*x^2*y*z - 
        121103220*v^4*x^2*y*z + 29570365440*a^3*w*x^2*y*z - 
        1603203840*a^2*u*w*x^2*y*z + 15099134400*a*u^2*w*x^2*y*z - 
        895710480*u^3*w*x^2*y*z - 8304871680*a^2*v*w*x^2*y*z - 
        15211445760*a*u*v*w*x^2*y*z - 3222999360*u^2*v*w*x^2*y*z + 
        21578719680*a*v^2*w*x^2*y*z + 272684160*u*v^2*w*x^2*y*z - 
        1942190880*v^3*w*x^2*y*z - 1549134720*a^2*w^2*x^2*y*z - 
        5878474560*a*u*w^2*x^2*y*z - 6206760*u^2*w^2*x^2*y*z - 
        9507274560*a*v*w^2*x^2*y*z + 5073001920*u*v*w^2*x^2*y*z - 
        1187804520*v^2*w^2*x^2*y*z + 5341714560*a*w^3*x^2*y*z - 
        979750800*u*w^3*x^2*y*z - 132511680*v*w^3*x^2*y*z - 
        186419520*w^4*x^2*y*z + 3657830400*a^3*x^3*y*z - 
        20321280*a^2*u*x^3*y*z + 5943551040*a*u^2*x^3*y*z + 
        56436240*u^3*x^3*y*z + 1102671360*a^2*v*x^3*y*z - 
        6647155200*a*u*v*x^3*y*z - 1765081920*u^2*v*x^3*y*z + 
        6272884800*a*v^2*x^3*y*z + 273403200*u*v^2*x^3*y*z - 
        190807680*v^3*x^3*y*z - 7910300160*a^2*w*x^3*y*z - 
        4066392960*a*u*w*x^3*y*z - 906475920*u^2*w*x^3*y*z - 
        5156000640*a*v*w*x^3*y*z + 5840620800*u*v*w*x^3*y*z - 
        1942190880*v^2*w*x^3*y*z + 4618373760*a*w^2*x^3*y*z - 
        1094158800*u*w^2*x^3*y*z - 132511680*v*w^2*x^3*y*z - 
        55744080*w^3*x^3*y*z - 142248960*a^2*x^4*y*z - 2183055840*a*u*x^4*y*
         z - 567268380*u^2*x^4*y*z - 2204304480*a*v*x^4*y*z + 
        1947634080*u*v*x^4*y*z - 795186000*v^2*x^4*y*z + 
        5947865280*a*w*x^4*y*z - 398748840*u*w*x^4*y*z - 
        191883720*v*w*x^4*y*z - 71618820*w^2*x^4*y*z + 591264576*a*x^5*y*z + 
        80711064*u*x^5*y*z + 137061288*v*x^5*y*z - 598169376*w*x^5*y*z - 
        34592712*x^6*y*z - 5486745600*a^4*u*y^2*z - 4572288000*a^3*u^2*y^2*
         z - 2564291520*a^2*u^3*y^2*z - 613157580*a*u^4*y^2*z - 
        64336860*u^5*y^2*z + 9144576000*a^4*v*y^2*z + 9867432960*a^3*u*v*y^2*
         z + 13235140800*a^2*u^2*v*y^2*z - 305681040*a*u^3*v*y^2*z + 
        575647380*u^4*v*y^2*z - 3000291840*a^3*v^2*y^2*z - 
        9570778560*a^2*u*v^2*y^2*z - 2077465320*a*u^2*v^2*y^2*z - 
        428906520*u^3*v^2*y^2*z + 9204995520*a^2*v^3*y^2*z + 
        453947760*a*u*v^3*y^2*z + 1091553120*u^2*v^3*y^2*z - 
        1713243420*a*v^4*y^2*z - 448265160*u*v^4*y^2*z + 
        431562852*v^5*y^2*z + 3849431040*a^3*u*w*y^2*z + 
        2756436480*a^2*u^2*w*y^2*z + 4199852160*a*u^3*w*y^2*z + 
        127680840*u^4*w*y^2*z - 11583129600*a^3*v*w*y^2*z - 
        10424816640*a^2*u*v*w*y^2*z - 7774159680*a*u^2*v*w*y^2*z - 
        958199760*u^3*v*w*y^2*z - 13245482880*a^2*v^2*w*y^2*z + 
        8628016320*a*u*v^2*w*y^2*z - 433860840*u^2*v^2*w*y^2*z - 
        1258649280*a*v^3*w*y^2*z - 8845200*u*v^3*w*y^2*z - 
        738520020*v^4*w*y^2*z - 352719360*a^3*w^2*y^2*z - 
        5254865280*a^2*u*w^2*y^2*z - 4681424160*a*u^2*w^2*y^2*z - 
        873716760*u^3*w^2*y^2*z + 28364515200*a^2*v*w^2*y^2*z + 
        3126574080*a*u*v*w^2*y^2*z + 4460309280*u^2*v*w^2*y^2*z - 
        1767951360*a*v^2*w^2*y^2*z - 2094120000*u*v^2*w^2*y^2*z + 
        2595756240*v^3*w^2*y^2*z - 4199610240*a^2*w^3*y^2*z + 
        4759836480*a*u*w^3*y^2*z + 431421480*u^2*w^3*y^2*z - 
        8025212160*a*v*w^3*y^2*z - 1844619840*u*v*w^3*y^2*z - 
        1069140240*v^2*w^3*y^2*z + 418476240*a*w^4*y^2*z - 
        563619420*u*w^4*y^2*z + 2133560520*v*w^4*y^2*z - 
        190749636*w^5*y^2*z + 30481920000*a^3*u*x*y^2*z + 
        365783040*a^2*u^2*x*y^2*z + 5404613760*a*u^3*x*y^2*z - 
        82668600*u^4*x*y^2*z - 11583129600*a^3*v*x*y^2*z - 
        10424816640*a^2*u*v*x*y^2*z - 7774159680*a*u^2*v*x*y^2*z - 
        958199760*u^3*v*x*y^2*z - 5669637120*a^2*v^2*x*y^2*z + 
        17149890240*a*u*v^2*x*y^2*z + 43689240*u^2*v^2*x*y^2*z - 
        2858950080*a*v^3*x*y^2*z - 1428310800*u*v^3*x*y^2*z - 
        262822140*v^4*x*y^2*z - 11583129600*a^3*w*x*y^2*z - 
        10424816640*a^2*u*w*x*y^2*z - 7774159680*a*u^2*w*x*y^2*z - 
        958199760*u^3*w*x*y^2*z + 26336378880*a^2*v*w*x*y^2*z - 
        7356303360*a*u*v*w*x*y^2*z + 5383082880*u^2*v*w*x*y^2*z - 
        3403814400*a*v^2*w*x*y^2*z - 2753835840*u*v^2*w*x*y^2*z + 
        3018133440*v^3*w*x*y^2*z - 5669637120*a^2*w^2*x*y^2*z + 
        17149890240*a*u*w^2*x*y^2*z + 43689240*u^2*w^2*x*y^2*z - 
        3403814400*a*v*w^2*x*y^2*z - 2753835840*u*v*w^2*x*y^2*z - 
        2144923200*v^2*w^2*x*y^2*z - 2858950080*a*w^3*x*y^2*z - 
        1428310800*u*w^3*x*y^2*z + 3018133440*v*w^3*x*y^2*z - 
        262822140*w^4*x*y^2*z - 4572288000*a^3*x^2*y^2*z - 
        12741442560*a^2*u*x^2*y^2*z - 3706728480*a*u^2*x^2*y^2*z - 
        855693720*u^3*x^2*y^2*z + 28364515200*a^2*v*x^2*y^2*z + 
        3126574080*a*u*v*x^2*y^2*z + 4460309280*u^2*v*x^2*y^2*z - 
        4180014720*a*v^2*x^2*y^2*z - 3283580160*u*v^2*x^2*y^2*z + 
        2417854320*v^3*x^2*y^2*z - 13245482880*a^2*w*x^2*y^2*z + 
        8628016320*a*u*w*x^2*y^2*z - 433860840*u^2*w*x^2*y^2*z - 
        3403814400*a*v*w*x^2*y^2*z - 2753835840*u*v*w*x^2*y^2*z - 
        2723520240*v^2*w*x^2*y^2*z - 1650287520*a*w^2*x^2*y^2*z - 
        254900520*u*w^2*x^2*y^2*z + 4990280400*v*w^2*x^2*y^2*z - 
        1167029640*w^3*x^2*y^2*z - 894136320*a^2*x^3*y^2*z + 
        10654701120*a*u*x^3*y^2*z - 82900440*u^2*x^3*y^2*z - 
        8025212160*a*v*x^3*y^2*z - 1844619840*u*v*x^3*y^2*z - 
        144133920*v^2*x^3*y^2*z - 1258649280*a*w*x^3*y^2*z - 
        8845200*u*w*x^3*y^2*z + 3018133440*v*w*x^3*y^2*z - 
        1164494520*w^2*x^3*y^2*z - 1058082480*a*x^4*y^2*z - 
        1271134620*u*x^4*y^2*z + 2133560520*v*x^4*y^2*z - 
        738520020*w*x^4*y^2*z - 827820*x^5*y^2*z - 1828915200*a^4*y^3*z - 
        3556224000*a^3*u*y^3*z - 2564291520*a^2*u^2*y^3*z - 
        884787120*a*u^3*y^3*z - 107231040*u^4*y^3*z - 3759436800*a^3*v*y^3*
         z + 1020055680*a^2*u*v*y^3*z - 565019280*a*u^2*v*y^3*z + 
        545039040*u^3*v*y^3*z - 1665437760*a^2*v^2*y^3*z + 
        639742320*a*u*v^2*y^3*z - 428583960*u^2*v^2*y^3*z - 
        2532363120*a*v^3*y^3*z + 390667200*u*v^3*y^3*z + 80727780*v^4*y^3*z + 
        6909235200*a^3*w*y^3*z + 8269309440*a^2*u*w*y^3*z + 
        5387195520*a*u^2*w*y^3*z + 233563680*u^3*w*y^3*z - 
        20321280*a^2*v*w*y^3*z - 4684901760*a*u*v*w*y^3*z - 
        958199760*u^2*v*w*y^3*z + 10626396480*a*v^2*w*y^3*z - 
        93960720*u*v^2*w*y^3*z - 553027440*v^3*w*y^3*z - 
        5308571520*a^2*w^2*y^3*z - 5092113600*a*u*w^2*y^3*z - 
        1014635160*u^2*w^2*y^3*z - 6826740480*a*v*w^2*y^3*z + 
        2331967680*u*v*w^2*y^3*z - 1088337600*v^2*w^2*y^3*z + 
        4840839360*a*w^3*y^3*z + 555517200*u*w^3*y^3*z + 
        248001600*v*w^3*y^3*z - 596833860*w^4*y^3*z + 3657830400*a^3*x*y^3*
         z - 6787307520*a^2*u*x*y^3*z + 4476608640*a*u^2*x*y^3*z + 
        88411680*u^3*x*y^3*z - 20321280*a^2*v*x*y^3*z - 
        4684901760*a*u*v*x*y^3*z - 958199760*u^2*v*x*y^3*z + 
        5943551040*a*v^2*x*y^3*z - 1040513040*u*v^2*x*y^3*z - 
        60411120*v^3*x*y^3*z - 20321280*a^2*w*x*y^3*z - 
        4684901760*a*u*w*x*y^3*z - 958199760*u^2*w*x*y^3*z - 
        6028646400*a*v*w*x*y^3*z + 6206941440*u*v*w*x*y^3*z - 
        1046808000*v^2*w*x*y^3*z + 5943551040*a*w^2*x*y^3*z - 
        1040513040*u*w^2*x*y^3*z - 1046808000*v*w^2*x*y^3*z - 
        60411120*w^3*x*y^3*z - 894136320*a^2*x^2*y^3*z - 
        2428816320*a*u*x^2*y^3*z - 715097880*u^2*x^2*y^3*z - 
        6826740480*a*v*x^2*y^3*z + 2331967680*u*v*x^2*y^3*z - 
        442068480*v^2*x^2*y^3*z + 10626396480*a*w*x^2*y^3*z - 
        93960720*u*w*x^2*y^3*z - 1046808000*v*w*x^2*y^3*z - 
        260893080*w^2*x^2*y^3*z + 2394383040*a*x^3*y^3*z - 
        458073840*u*x^3*y^3*z + 248001600*v*x^3*y^3*z - 
        553027440*w*x^3*y^3*z - 128187780*x^4*y^3*z + 558835200*a^3*y^4*z - 
        1211021280*a^2*u*y^4*z - 613157580*a*u^2*y^4*z - 
        107231040*u^3*y^4*z + 4240162080*a^2*v*y^4*z + 1475190360*a*u*v*y^4*
         z + 640159380*u^2*v*y^4*z - 270855900*a*v^2*y^4*z - 
        515377800*u*v^2*y^4*z + 632828280*v^3*y^4*z - 1930521600*a^2*w*y^4*
         z + 606312000*a*u*w*y^4*z - 28236600*u^2*w*y^4*z - 
        2183055840*a*v*w*y^4*z - 500157000*u*v*w*y^4*z - 
        1282021020*v^2*w*y^4*z + 360899280*a*w^2*y^4*z - 
        127145340*u*w^2*y^4*z + 1964597040*v*w^2*y^4*z - 
        503634180*w^3*y^4*z - 142248960*a^2*x*y^4*z + 5926616640*a*u*x*y^4*
         z + 8736840*u^2*x*y^4*z - 2183055840*a*v*x*y^4*z - 
        500157000*u*v*x*y^4*z - 567268380*v^2*x*y^4*z - 
        2183055840*a*w*x*y^4*z - 500157000*u*w*x*y^4*z + 
        2049042240*v*w*x*y^4*z - 567268380*w^2*x*y^4*z - 
        1058082480*a*x^2*y^4*z - 558670140*u*x^2*y^4*z + 
        1964597040*v*x^2*y^4*z - 1282021020*w*x^2*y^4*z - 
        128187780*x^3*y^4*z - 813232224*a^2*y^5*z - 320726952*a*u*y^5*z - 
        64336860*u^2*y^5*z - 901195848*a*v*y^5*z + 61263216*u*v*y^5*z - 
        82342512*v^2*y^5*z + 1235449152*a*w*y^5*z + 191811312*u*w*y^5*z + 
        80711064*v*w*y^5*z - 202157676*w^2*y^5*z + 591264576*a*x*y^5*z - 
        541819152*u*x*y^5*z + 80711064*v*x*y^5*z + 80711064*w*x*y^5*z - 
        827820*x^2*y^5*z + 161065548*a*y^6*z - 12657708*u*y^6*z + 
        167980092*v*y^6*z - 130008648*w*y^6*z - 34592712*x*y^6*z - 
        29152440*y^7*z + 914457600*a^4*u^2*z^2 + 914457600*a^3*u^3*z^2 + 
        716642640*a^2*u^4*z^2 + 27640116*a*u^5*z^2 + 26140254*u^6*z^2 + 
        2543788800*a^4*u*v*z^2 + 6710376960*a^3*u^2*v*z^2 + 
        1389689280*a^2*u^3*v*z^2 + 809343780*a*u^4*v*z^2 - 
        33883248*u^5*v*z^2 - 1383298560*a^4*v^2*z^2 - 8879915520*a^3*u*v^2*
         z^2 - 13046896800*a^2*u^2*v^2*z^2 - 396711000*a*u^3*v^2*z^2 - 
        608425230*u^4*v^2*z^2 + 3128186880*a^3*v^3*z^2 + 
        5614902720*a^2*u*v^3*z^2 + 5658425640*a*u^2*v^3*z^2 + 
        206890320*u^3*v^3*z^2 - 646500960*a^2*v^4*z^2 - 
        2890632780*a*u*v^4*z^2 - 798924630*u^2*v^4*z^2 + 
        404881512*a*v^5*z^2 + 364073640*u*v^5*z^2 - 30632140*v^6*z^2 - 
        8030534400*a^4*u*w*z^2 - 12501941760*a^3*u^2*w*z^2 - 
        5193578880*a^2*u^3*w*z^2 - 1860678960*a*u^4*w*z^2 - 
        85212204*u^5*w*z^2 - 5486745600*a^4*v*w*z^2 + 14650675200*a^3*u*v*w*
         z^2 + 2034063360*a^2*u^2*v*w*z^2 + 3291086400*a*u^3*v*w*z^2 - 
        40568220*u^4*v*w*z^2 + 5382236160*a^3*v^2*w*z^2 + 
        9250899840*a^2*u*v^2*w*z^2 - 200219040*a*u^2*v^2*w*z^2 + 
        539163240*u^3*v^2*w*z^2 - 10845213120*a^2*v^3*w*z^2 + 
        4636800*a*u*v^3*w*z^2 - 1330942200*u^2*v^3*w*z^2 + 
        2851768500*a*v^4*w*z^2 + 628372500*u*v^4*w*z^2 - 
        602581980*v^5*w*z^2 + 4126671360*a^4*w^2*z^2 + 15566584320*a^3*u*w^2*
         z^2 + 12996063360*a^2*u^2*w^2*z^2 + 4796964480*a*u^3*w^2*z^2 + 
        551076960*u^4*w^2*z^2 - 7215989760*a^3*v*w^2*z^2 - 
        19260823680*a^2*u*v*w^2*z^2 - 5410258560*a*u^2*v*w^2*z^2 - 
        1349053440*u^3*v*w^2*z^2 + 6540276960*a^2*v^2*w^2*z^2 - 
        1211081760*a*u*v^2*w^2*z^2 + 938911680*u^2*v^2*w^2*z^2 + 
        395200680*a*v^3*w^2*z^2 - 525146160*u*v^3*w^2*z^2 + 
        270747330*v^4*w^2*z^2 - 4342625280*a^3*w^3*z^2 - 
        11439066240*a^2*u*w^3*z^2 - 6320926080*a*u^2*w^3*z^2 - 
        1169548800*u^3*w^3*z^2 + 3950291520*a^2*v*w^3*z^2 + 
        10481755200*a*u*v*w^3*z^2 + 1339581600*u^2*v*w^3*z^2 - 
        2069735640*a*v^2*w^3*z^2 - 236496960*u*v^2*w^3*z^2 - 
        342769840*v^3*w^3*z^2 + 3216482640*a^2*w^4*z^2 + 
        4296668880*a*u*w^4*z^2 + 1207397520*u^2*w^4*z^2 - 
        2224763100*a*v*w^4*z^2 - 1880448360*u*v*w^4*z^2 + 
        634868010*v^2*w^4*z^2 - 1060852044*a*w^5*z^2 - 707916720*u*w^5*z^2 + 
        291390288*v*w^5*z^2 + 169570646*w^6*z^2 - 2133734400*a^3*u^2*x*z^2 - 
        4064256000*a^2*u^3*x*z^2 + 83296080*a*u^4*x*z^2 - 
        166232556*u^5*x*z^2 - 7092852480*a^4*v*x*z^2 - 15056133120*a^3*u*v*x*
         z^2 + 3114357120*a^2*u^2*v*x*z^2 - 1630856640*a*u^3*v*x*z^2 + 
        390385380*u^4*v*x*z^2 + 5382236160*a^3*v^2*x*z^2 + 
        9250899840*a^2*u*v^2*x*z^2 - 200219040*a*u^2*v^2*x*z^2 + 
        539163240*u^3*v^2*x*z^2 - 7650417600*a^2*v^3*x*z^2 - 
        2366501760*a*u*v^3*x*z^2 - 628606440*u^2*v^3*x*z^2 + 
        1917486900*a*v^4*x*z^2 + 733331760*u*v^4*x*z^2 - 
        413366688*v^5*x*z^2 + 10750682880*a^4*w*x*z^2 + 
        14446494720*a^3*u*w*x*z^2 + 19076480640*a^2*u^2*w*x*z^2 + 
        719362560*a*u^3*w*x*z^2 + 996056880*u^4*w*x*z^2 - 
        1214438400*a^3*v*w*x*z^2 - 12790552320*a^2*u*v*w*x*z^2 - 
        2404362240*a*u^2*v*w*x*z^2 - 1525003200*u^3*v*w*x*z^2 + 
        18557864640*a^2*v^2*w*x*z^2 - 2715128640*a*u*v^2*w*x*z^2 + 
        2589758640*u^2*v^2*w*x*z^2 - 2497798800*a*v^3*w*x*z^2 - 
        436621920*u*v^3*w*x*z^2 + 895860840*v^4*w*x*z^2 - 
        7215989760*a^3*w^2*x*z^2 - 19260823680*a^2*u*w^2*x*z^2 - 
        5410258560*a*u^2*w^2*x*z^2 - 1349053440*u^3*w^2*x*z^2 - 
        7824479040*a^2*v*w^2*x*z^2 + 8570520000*a*u*v*w^2*x*z^2 + 
        1079895600*u^2*v*w^2*x*z^2 - 2476633320*a*v^2*w^2*x*z^2 - 
        1229414760*u*v^2*w^2*x*z^2 - 814185120*v^3*w^2*x*z^2 + 
        9892169280*a^2*w^3*x*z^2 + 5079493440*a*u*w^3*x*z^2 + 
        1614488400*u^2*w^3*x*z^2 - 765624720*a*v*w^3*x*z^2 - 
        1014222720*u*v*w^3*x*z^2 + 1822710120*v^2*w^3*x*z^2 - 
        2533016220*a*w^4*x*z^2 - 1074367140*u*w^4*x*z^2 - 
        378019740*v*w^4*x*z^2 + 498034320*w^5*x*z^2 + 914457600*a^4*x^2*z^2 - 
        2133734400*a^3*u*x^2*z^2 + 7132769280*a^2*u^2*x^2*z^2 - 
        589317120*a*u^3*x^2*z^2 + 507900960*u^4*x^2*z^2 - 
        1219276800*a^3*v*x^2*z^2 - 5669637120*a^2*u*v*x^2*z^2 - 
        2987228160*a*u^2*v*x^2*z^2 - 503213760*u^3*v*x^2*z^2 + 
        6540276960*a^2*v^2*x^2*z^2 - 1211081760*a*u*v^2*x^2*z^2 + 
        938911680*u^2*v^2*x^2*z^2 - 107132760*a*v^3*x^2*z^2 - 
        309035160*u*v^3*x^2*z^2 + 305431770*v^4*x^2*z^2 - 
        1219276800*a^3*w*x^2*z^2 - 5669637120*a^2*u*w*x^2*z^2 - 
        2987228160*a*u^2*w*x^2*z^2 - 503213760*u^3*w*x^2*z^2 - 
        9491307840*a^2*v*w*x^2*z^2 + 15613214400*a*u*v*w*x^2*z^2 - 
        31187520*u^2*v*w*x^2*z^2 - 2476633320*a*v^2*w*x^2*z^2 - 
        1229414760*u*v^2*w*x^2*z^2 - 761963160*v^3*w*x^2*z^2 + 
        6540276960*a^2*w^2*x^2*z^2 - 1211081760*a*u*w^2*x^2*z^2 + 
        938911680*u^2*w^2*x^2*z^2 - 2476633320*a*v*w^2*x^2*z^2 - 
        1229414760*u*v*w^2*x^2*z^2 + 2077083540*v^2*w^2*x^2*z^2 - 
        107132760*a*w^3*x^2*z^2 - 309035160*u*w^3*x^2*z^2 - 
        761963160*v*w^3*x^2*z^2 + 305431770*w^4*x^2*z^2 + 
        914457600*a^3*x^3*z^2 - 4064256000*a^2*u*x^3*z^2 - 
        589317120*a*u^2*x^3*z^2 - 459009600*u^3*x^3*z^2 - 
        2425026240*a^2*v*x^3*z^2 + 4644709440*a*u*v*x^3*z^2 + 
        220128720*u^2*v*x^3*z^2 - 2069735640*a*v^2*x^3*z^2 - 
        236496960*u*v^2*x^3*z^2 - 248769640*v^3*x^3*z^2 + 
        8584914240*a^2*w*x^3*z^2 - 2423762880*a*u*w*x^3*z^2 + 
        1594855920*u^2*w*x^3*z^2 - 283505040*a*v*w*x^3*z^2 - 
        1684853520*u*v*w*x^3*z^2 + 1822710120*v^2*w*x^3*z^2 + 
        395200680*a*w^2*x^3*z^2 - 525146160*u*w^2*x^3*z^2 - 
        814185120*v*w^2*x^3*z^2 + 397984720*w^3*x^3*z^2 + 
        716642640*a^2*x^4*z^2 + 83296080*a*u*x^4*z^2 + 
        507900960*u^2*x^4*z^2 + 87777060*a*v*x^4*z^2 - 
        735181440*u*v*x^4*z^2 + 634868010*v^2*x^4*z^2 - 
        1459093020*a*w*x^4*z^2 - 29993880*u*w*x^4*z^2 - 
        520515240*v*w*x^4*z^2 + 270747330*w^2*x^4*z^2 + 27640116*a*x^5*z^2 - 
        166232556*u*x^5*z^2 - 113781780*v*x^5*z^2 + 402559920*w*x^5*z^2 + 
        26140254*x^6*z^2 + 9144576000*a^4*u*y*z^2 - 1219276800*a^3*u^2*y*
         z^2 + 9069641280*a^2*u^3*y*z^2 - 1378063260*a*u^4*y*z^2 + 
        407045772*u^5*y*z^2 - 668424960*a^4*v*y*z^2 + 19366179840*a^3*u*v*y*
         z^2 - 2310275520*a^2*u^2*v*y*z^2 + 1742252400*a*u^3*v*y*z^2 - 
        270178440*u^4*v*y*z^2 - 15120483840*a^3*v^2*y*z^2 + 
        542324160*a^2*u*v^2*y*z^2 - 6266189160*a*u^2*v^2*y*z^2 + 
        510743520*u^3*v^2*y*z^2 + 5508216000*a^2*v^3*y*z^2 + 
        4827861360*a*u*v^3*y*z^2 + 496820520*u^2*v^3*y*z^2 - 
        3662922060*a*v^4*y*z^2 - 329939820*u*v^4*y*z^2 + 
        441213024*v^5*y*z^2 - 4818320640*a^4*w*y*z^2 - 28205936640*a^3*u*w*y*
         z^2 - 19587173760*a^2*u^2*w*y*z^2 - 4900835520*a*u^3*w*y*z^2 - 
        733107900*u^4*w*y*z^2 + 10973491200*a^3*v*w*y*z^2 - 
        1945036800*a^2*u*v*w*y*z^2 + 7377773760*a*u^2*v*w*y*z^2 + 
        306148080*u^3*v*w*y*z^2 - 1549134720*a^2*v^2*w*y*z^2 - 
        5878474560*a*u*v^2*w*y*z^2 - 6206760*u^2*v^2*w*y*z^2 + 
        4618373760*a*v^3*w*y*z^2 - 1094158800*u*v^3*w*y*z^2 - 
        71618820*v^4*w*y*z^2 + 8414461440*a^3*w^2*y*z^2 + 
        34464165120*a^2*u*w^2*y*z^2 + 8363053440*a*u^2*w^2*y*z^2 + 
        2714127360*u^3*w^2*y*z^2 - 5874664320*a^2*v*w^2*y*z^2 - 
        3489937920*a*u*v*w^2*y*z^2 - 2362510080*u^2*v*w^2*y*z^2 - 
        4047835680*a*v^2*w^2*y*z^2 + 3774708000*u*v^2*w^2*y*z^2 - 
        304503360*v^3*w^2*y*z^2 - 10016818560*a^2*w^3*y*z^2 - 
        13211251200*a*u*w^3*y*z^2 - 2721438720*u^2*w^3*y*z^2 + 
        6272884800*a*v*w^3*y*z^2 + 273403200*u*v*w^3*y*z^2 - 
        281331120*v^2*w^3*y*z^2 + 3003068880*a*w^4*y*z^2 + 
        2752234800*u*w^4*y*z^2 - 795186000*v*w^4*y*z^2 - 
        575673000*w^5*y*z^2 - 11583129600*a^3*u*x*y*z^2 - 
        5669637120*a^2*u^2*x*y*z^2 - 3722604480*a*u^3*x*y*z^2 - 
        197906940*u^4*x*y*z^2 + 29570365440*a^3*v*x*y*z^2 - 
        1603203840*a^2*u*v*x*y*z^2 + 15099134400*a*u^2*v*x*y*z^2 - 
        895710480*u^3*v*x*y*z^2 - 1549134720*a^2*v^2*x*y*z^2 - 
        5878474560*a*u*v^2*x*y*z^2 - 6206760*u^2*v^2*x*y*z^2 + 
        5341714560*a*v^3*x*y*z^2 - 979750800*u*v^3*x*y*z^2 - 
        186419520*v^4*x*y*z^2 - 10671575040*a^3*w*x*y*z^2 + 
        17514766080*a^2*u*w*x*y*z^2 + 2965213440*a*u^2*w*x*y*z^2 + 
        2315624640*u^3*w*x*y*z^2 - 8304871680*a^2*v*w*x*y*z^2 - 
        15211445760*a*u*v*w*x*y*z^2 - 3222999360*u^2*v*w*x*y*z^2 - 
        9507274560*a*v^2*w*x*y*z^2 + 5073001920*u*v^2*w*x*y*z^2 - 
        132511680*v^3*w*x*y*z^2 - 5874664320*a^2*w^2*x*y*z^2 - 
        3489937920*a*u*w^2*x*y*z^2 - 2362510080*u^2*w^2*x*y*z^2 + 
        21578719680*a*v*w^2*x*y*z^2 + 272684160*u*v*w^2*x*y*z^2 - 
        1187804520*v^2*w^2*x*y*z^2 - 2900802240*a*w^3*x*y*z^2 + 
        2046602880*u*w^3*x*y*z^2 - 1942190880*v*w^3*x*y*z^2 - 
        121103220*w^4*x*y*z^2 - 4572288000*a^3*x^2*y*z^2 + 
        27860474880*a^2*u*x^2*y*z^2 - 2987228160*a*u^2*x^2*y*z^2 + 
        2318198400*u^3*x^2*y*z^2 - 12741442560*a^2*v*x^2*y*z^2 - 
        2540160000*a*u*v*x^2*y*z^2 - 2794720320*u^2*v*x^2*y*z^2 - 
        4047835680*a*v^2*x^2*y*z^2 + 3774708000*u*v^2*x^2*y*z^2 - 
        491241240*v^3*x^2*y*z^2 - 12741442560*a^2*w*x^2*y*z^2 - 
        2540160000*a*u*w*x^2*y*z^2 - 2794720320*u^2*w*x^2*y*z^2 + 
        14976964800*a*v*w*x^2*y*z^2 - 524059200*u*v*w*x^2*y*z^2 - 
        1187804520*v^2*w*x^2*y*z^2 - 4047835680*a*w^2*x^2*y*z^2 + 
        3774708000*u*w^2*x^2*y*z^2 - 1187804520*v*w^2*x^2*y*z^2 - 
        491241240*w^3*x^2*y*z^2 - 894136320*a^2*x^3*y*z^2 - 
        6855045120*a*u*x^3*y*z^2 - 503213760*u^2*x^3*y*z^2 + 
        10959842880*a*v*x^3*y*z^2 - 155702400*u*v*x^3*y*z^2 - 
        281331120*v^2*x^3*y*z^2 - 2733958080*a*w*x^3*y*z^2 + 
        1919863680*u*w*x^3*y*z^2 - 901973520*v*w*x^3*y*z^2 - 
        304503360*w^2*x^3*y*z^2 - 1058082480*a*x^4*y*z^2 + 
        1953710640*u*x^4*y*z^2 - 1456750680*v*x^4*y*z^2 - 
        373054080*w*x^4*y*z^2 - 827820*x^5*y*z^2 + 914457600*a^4*y^2*z^2 - 
        1219276800*a^3*u*y^2*z^2 + 6372626400*a^2*u^2*y^2*z^2 + 
        468394920*a*u^3*y^2*z^2 + 317937690*u^4*y^2*z^2 - 
        3000291840*a^3*v*y^2*z^2 - 9570778560*a^2*u*v*y^2*z^2 - 
        2077465320*a*u^2*v*y^2*z^2 - 428906520*u^3*v*y^2*z^2 + 
        7434050400*a^2*v^2*y^2*z^2 - 2881244520*a*u*v^2*y^2*z^2 + 
        882724500*u^2*v^2*y^2*z^2 - 148138200*a*v^3*y^2*z^2 - 
        289419480*u*v^3*y^2*z^2 + 381426570*v^4*y^2*z^2 - 
        352719360*a^3*w*y^2*z^2 - 5254865280*a^2*u*w*y^2*z^2 - 
        4681424160*a*u^2*w*y^2*z^2 - 873716760*u^3*w*y^2*z^2 - 
        5669637120*a^2*v*w*y^2*z^2 + 17149890240*a*u*v*w*y^2*z^2 + 
        43689240*u^2*v*w*y^2*z^2 - 1650287520*a*v^2*w*y^2*z^2 - 
        254900520*u*v^2*w*y^2*z^2 - 1164494520*v^3*w*y^2*z^2 + 
        6071345280*a^2*w^2*y^2*z^2 + 296472960*a*u*w^2*y^2*z^2 + 
        2274108480*u^2*w^2*y^2*z^2 - 4180014720*a*v*w^2*y^2*z^2 - 
        3283580160*u*v*w^2*y^2*z^2 + 2346079680*v^2*w^2*y^2*z^2 - 
        836438400*a*w^3*y^2*z^2 - 880911360*u*w^3*y^2*z^2 - 
        144133920*v*w^3*y^2*z^2 + 509327280*w^4*y^2*z^2 - 
        4572288000*a^3*x*y^2*z^2 - 12741442560*a^2*u*x*y^2*z^2 - 
        3706728480*a*u^2*x*y^2*z^2 - 855693720*u^3*x*y^2*z^2 - 
        13245482880*a^2*v*x*y^2*z^2 + 8628016320*a*u*v*x*y^2*z^2 - 
        433860840*u^2*v*x*y^2*z^2 - 1650287520*a*v^2*x*y^2*z^2 - 
        254900520*u*v^2*x*y^2*z^2 - 1167029640*v^3*x*y^2*z^2 + 
        28364515200*a^2*w*x*y^2*z^2 + 3126574080*a*u*w*x*y^2*z^2 + 
        4460309280*u^2*w*x*y^2*z^2 - 3403814400*a*v*w*x*y^2*z^2 - 
        2753835840*u*v*w*x*y^2*z^2 + 4990280400*v^2*w*x*y^2*z^2 - 
        4180014720*a*w^2*x*y^2*z^2 - 3283580160*u*w^2*x*y^2*z^2 - 
        2723520240*v*w^2*x*y^2*z^2 + 2417854320*w^3*x*y^2*z^2 + 
        8352046080*a^2*x^2*y^2*z^2 - 1767951360*a*u*x^2*y^2*z^2 + 
        2320678080*u^2*x^2*y^2*z^2 - 1767951360*a*v*x^2*y^2*z^2 - 
        2094120000*u*v*x^2*y^2*z^2 + 2346079680*v^2*x^2*y^2*z^2 - 
        1767951360*a*w*x^2*y^2*z^2 - 2094120000*u*w*x^2*y^2*z^2 - 
        2144923200*v*w*x^2*y^2*z^2 + 2346079680*w^2*x^2*y^2*z^2 - 
        1266693120*a*x^3*y^2*z^2 - 1088337600*u*x^3*y^2*z^2 - 
        1069140240*v*x^3*y^2*z^2 + 2595756240*w*x^3*y^2*z^2 + 
        661439520*x^4*y^2*z^2 + 914457600*a^3*y^3*z^2 + 
        9069641280*a^2*u*y^3*z^2 + 468394920*a*u^2*y^3*z^2 + 
        437810520*u^3*y^3*z^2 - 1665437760*a^2*v*y^3*z^2 + 
        639742320*a*u*v*y^3*z^2 - 428583960*u^2*v*y^3*z^2 - 
        2599150680*a*v^2*y^3*z^2 + 1120704480*u*v^2*y^3*z^2 - 
        49544880*v^3*y^3*z^2 - 5308571520*a^2*w*y^3*z^2 - 
        5092113600*a*u*w*y^3*z^2 - 1014635160*u^2*w*y^3*z^2 + 
        5943551040*a*v*w*y^3*z^2 - 1040513040*u*v*w*y^3*z^2 - 
        260893080*v^2*w*y^3*z^2 + 313165440*a*w^2*y^3*z^2 + 
        2335979520*u*w^2*y^3*z^2 - 442068480*v*w^2*y^3*z^2 - 
        591037440*w^3*y^3*z^2 - 894136320*a^2*x*y^3*z^2 - 
        2428816320*a*u*x*y^3*z^2 - 715097880*u^2*x*y^3*z^2 + 
        10626396480*a*v*x*y^3*z^2 - 93960720*u*v*x*y^3*z^2 - 
        260893080*v^2*x*y^3*z^2 - 6826740480*a*w*x*y^3*z^2 + 
        2331967680*u*w*x*y^3*z^2 - 1046808000*v*w*x*y^3*z^2 - 
        442068480*w^2*x*y^3*z^2 - 1266693120*a*x^2*y^3*z^2 + 
        2614953600*u*x^2*y^3*z^2 - 1088337600*v*x^2*y^3*z^2 - 
        1088337600*w*x^2*y^3*z^2 - 302890560*x^3*y^3*z^2 + 
        716642640*a^2*y^4*z^2 - 1378063260*a*u*y^4*z^2 + 
        317937690*u^2*y^4*z^2 - 270855900*a*v*y^4*z^2 - 
        515377800*u*v*y^4*z^2 + 574375410*v^2*y^4*z^2 + 
        360899280*a*w*y^4*z^2 - 127145340*u*w*y^4*z^2 - 
        567268380*v*w*y^4*z^2 + 445304160*w^2*y^4*z^2 - 
        1058082480*a*x*y^4*z^2 - 558670140*u*x*y^4*z^2 - 
        1282021020*v*x*y^4*z^2 + 1964597040*w*x*y^4*z^2 + 
        661439520*x^2*y^4*z^2 + 27640116*a*y^5*z^2 + 407045772*u*y^5*z^2 - 
        82342512*v*y^5*z^2 - 202157676*w*y^5*z^2 - 827820*x*y^5*z^2 + 
        26140254*y^6*z^2 - 1828915200*a^4*u*z^3 + 914457600*a^3*u^2*z^3 - 
        2270479680*a^2*u^3*z^3 + 258205500*a*u^4*z^3 - 102066468*u^5*z^3 + 
        4490277120*a^4*v*z^3 - 8265600000*a^3*u*v*z^3 - 
        348183360*a^2*u^2*v*z^3 - 2875271280*a*u^3*v*z^3 + 
        165761400*u^4*v*z^3 + 3128186880*a^3*v^2*z^3 + 5614902720*a^2*u*v^2*
         z^3 + 5658425640*a*u^2*v^2*z^3 + 206890320*u^3*v^2*z^3 + 
        191318400*a^2*v^3*z^3 - 4483374000*a*u*v^3*z^3 - 
        540223320*u^2*v^3*z^3 + 350964600*a*v^4*z^3 + 545449800*u*v^4*z^3 - 
        3475556*v^5*z^3 - 222808320*a^4*w*z^3 + 8367206400*a^3*u*w*z^3 + 
        8523688320*a^2*u^2*w*z^3 + 3042110400*a*u^3*w*z^3 + 
        320735100*u^4*w*z^3 + 401587200*a^3*v*w*z^3 - 4421571840*a^2*u*v*w*
         z^3 - 2564614080*a*u^2*v*w*z^3 - 96726000*u^3*v*w*z^3 - 
        7650417600*a^2*v^2*w*z^3 - 2366501760*a*u*v^2*w*z^3 - 
        628606440*u^2*v^2*w*z^3 + 2455913040*a*v^3*w*z^3 + 
        908276880*u*v^3*w*z^3 - 610989260*v^4*w*z^3 - 4342625280*a^3*w^2*
         z^3 - 11439066240*a^2*u*w^2*z^3 - 6320926080*a*u^2*w^2*z^3 - 
        1169548800*u^3*w^2*z^3 + 9892169280*a^2*v*w^2*z^3 + 
        5079493440*a*u*v*w^2*z^3 + 1614488400*u^2*v*w^2*z^3 - 
        107132760*a*v^2*w^2*z^3 - 309035160*u*v^2*w^2*z^3 + 
        397984720*v^3*w^2*z^3 + 2591789760*a^2*w^3*z^3 + 
        5327770560*a*u*w^3*z^3 + 1589117040*u^2*w^3*z^3 - 
        3617024880*a*v*w^3*z^3 - 1475103840*u*v*w^3*z^3 - 
        248769640*v^2*w^3*z^3 - 1223554500*a*w^4*z^3 - 989766540*u*w^4*z^3 + 
        850576580*v*w^4*z^3 + 179197760*w^5*z^3 - 1828915200*a^4*x*z^3 + 
        6909235200*a^3*u*x*z^3 - 4064256000*a^2*u^2*x*z^3 + 
        4536020160*a*u^3*x*z^3 - 485490180*u^4*x*z^3 + 
        2248565760*a^3*v*x*z^3 + 15390305280*a^2*u*v*x*z^3 - 
        2552007360*a*u^2*v*x*z^3 + 806043280*u^3*v*x*z^3 - 
        10845213120*a^2*v^2*x*z^3 + 4636800*a*u*v^2*x*z^3 - 
        1330942200*u^2*v^2*x*z^3 + 2455913040*a*v^3*x*z^3 + 
        908276880*u*v^3*x*z^3 - 634763360*v^4*x*z^3 - 9564226560*a^3*w*x*
         z^3 - 12118579200*a^2*u*w*x*z^3 - 8025642240*a*u^2*w*x*z^3 - 
        596559040*u^3*w*x*z^3 + 7418194560*a^2*v*w*x*z^3 + 
        888021120*a*u*v*w*x*z^3 + 975145920*u^2*v*w*x*z^3 - 
        2497798800*a*v^2*w*x*z^3 - 436621920*u*v^2*w*x*z^3 + 
        878595200*v^3*w*x*z^3 + 3950291520*a^2*w^2*x*z^3 + 
        10481755200*a*u*w^2*x*z^3 + 1339581600*u^2*w^2*x*z^3 - 
        765624720*a*v*w^2*x*z^3 - 1014222720*u*v*w^2*x*z^3 - 
        761963160*v^2*w^2*x*z^3 - 3617024880*a*w^3*x*z^3 - 
        1475103840*u*w^3*x*z^3 + 1037541120*v*w^3*x*z^3 + 
        335157060*w^4*x*z^3 + 914457600*a^3*x^2*z^3 - 4064256000*a^2*u*x^2*
         z^3 - 589317120*a*u^2*x^2*z^3 - 459009600*u^3*x^2*z^3 + 
        8584914240*a^2*v*x^2*z^3 - 2423762880*a*u*v*x^2*z^3 + 
        1594855920*u^2*v*x^2*z^3 + 395200680*a*v^2*x^2*z^3 - 
        525146160*u*v^2*x^2*z^3 + 397984720*v^3*x^2*z^3 - 
        2425026240*a^2*w*x^2*z^3 + 4644709440*a*u*w*x^2*z^3 + 
        220128720*u^2*w*x^2*z^3 - 283505040*a*v*w*x^2*z^3 - 
        1684853520*u*v*w*x^2*z^3 - 814185120*v^2*w*x^2*z^3 - 
        2069735640*a*w^2*x^2*z^3 - 236496960*u*w^2*x^2*z^3 + 
        1822710120*v*w^2*x^2*z^3 - 248769640*w^3*x^2*z^3 - 
        2270479680*a^2*x^3*z^3 + 4536020160*a*u*x^3*z^3 - 
        459009600*u^2*x^3*z^3 - 2227543920*a*v*x^3*z^3 + 
        56436240*u*v*x^3*z^3 - 342769840*v^2*x^3*z^3 - 
        2227543920*a*w*x^3*z^3 + 56436240*u*w*x^3*z^3 + 
        978447680*v*w*x^3*z^3 - 342769840*w^2*x^3*z^3 + 258205500*a*x^4*z^3 - 
        485490180*u*x^4*z^3 + 641281060*v*x^4*z^3 - 57212680*w*x^4*z^3 - 
        102066468*x^5*z^3 - 1828915200*a^4*y*z^3 - 3759436800*a^3*u*y*z^3 - 
        2909753280*a^2*u^2*y*z^3 - 2227543920*a*u^3*y*z^3 - 
        30615900*u^4*y*z^3 - 6998261760*a^3*v*y*z^3 - 10624279680*a^2*u*v*y*
         z^3 - 2131935120*a*u^2*v*y*z^3 - 78550080*u^3*v*y*z^3 + 
        5508216000*a^2*v^2*y*z^3 + 4827861360*a*u*v^2*y*z^3 + 
        496820520*u^2*v^2*y*z^3 - 3618805680*a*v^3*y*z^3 - 
        616331520*u*v^3*y*z^3 + 427327320*v^4*y*z^3 + 10351272960*a^3*w*y*
         z^3 + 16601276160*a^2*u*w*y*z^3 + 12056869440*a*u^2*w*y*z^3 + 
        510224400*u^3*w*y*z^3 + 1172102400*a^2*v*w*y*z^3 - 
        3738994560*a*u*v*w*y*z^3 - 141054480*u^2*v*w*y*z^3 + 
        5341714560*a*v^2*w*y*z^3 - 979750800*u*v^2*w*y*z^3 - 
        55744080*v^3*w*y*z^3 - 10016818560*a^2*w^2*y*z^3 - 
        13211251200*a*u*w^2*y*z^3 - 2721438720*u^2*w^2*y*z^3 - 
        2900802240*a*v*w^2*y*z^3 + 2046602880*u*v*w^2*y*z^3 - 
        491241240*v^2*w^2*y*z^3 + 6511135680*a*w^3*y*z^3 + 
        2362335360*u*w^3*y*z^3 - 190807680*v*w^3*y*z^3 - 
        993101340*w^4*y*z^3 + 3657830400*a^3*x*y*z^3 - 
        20321280*a^2*u*x*y*z^3 + 5943551040*a*u^2*x*y*z^3 + 
        56436240*u^3*x*y*z^3 - 7910300160*a^2*v*x*y*z^3 - 
        4066392960*a*u*v*x*y*z^3 - 906475920*u^2*v*x*y*z^3 + 
        4618373760*a*v^2*x*y*z^3 - 1094158800*u*v^2*x*y*z^3 - 
        55744080*v^3*x*y*z^3 + 1102671360*a^2*w*x*y*z^3 - 
        6647155200*a*u*w*x*y*z^3 - 1765081920*u^2*w*x*y*z^3 - 
        5156000640*a*v*w*x*y*z^3 + 5840620800*u*v*w*x*y*z^3 - 
        132511680*v^2*w*x*y*z^3 + 6272884800*a*w^2*x*y*z^3 + 
        273403200*u*w^2*x*y*z^3 - 1942190880*v*w^2*x*y*z^3 - 
        190807680*w^3*x*y*z^3 - 894136320*a^2*x^2*y*z^3 - 
        6855045120*a*u*x^2*y*z^3 - 503213760*u^2*x^2*y*z^3 - 
        2733958080*a*v*x^2*y*z^3 + 1919863680*u*v*x^2*y*z^3 - 
        304503360*v^2*x^2*y*z^3 + 10959842880*a*w*x^2*y*z^3 - 
        155702400*u*w*x^2*y*z^3 - 901973520*v*w*x^2*y*z^3 - 
        281331120*w^2*x^2*y*z^3 + 2394383040*a*x^3*y*z^3 + 
        153048000*u*x^3*y*z^3 - 458073840*v*x^3*y*z^3 - 
        458073840*w*x^3*y*z^3 - 128187780*x^4*y*z^3 + 914457600*a^3*y^2*z^3 - 
        2909753280*a^2*u*y^2*z^3 - 1696668120*a*u^2*y^2*z^3 - 
        298420080*u^3*y^2*z^3 + 9204995520*a^2*v*y^2*z^3 + 
        453947760*a*u*v*y^2*z^3 + 1091553120*u^2*v*y^2*z^3 - 
        148138200*a*v^2*y^2*z^3 - 289419480*u*v^2*y^2*z^3 + 
        464003400*v^3*y^2*z^3 - 4199610240*a^2*w*y^2*z^3 + 
        4759836480*a*u*w*y^2*z^3 + 431421480*u^2*w*y^2*z^3 - 
        2858950080*a*v*w*y^2*z^3 - 1428310800*u*v*w*y^2*z^3 - 
        1167029640*v^2*w*y^2*z^3 - 836438400*a*w^2*y^2*z^3 - 
        880911360*u*w^2*y^2*z^3 + 2417854320*v*w^2*y^2*z^3 - 
        273522480*w^3*y^2*z^3 - 894136320*a^2*x*y^2*z^3 + 
        10654701120*a*u*x*y^2*z^3 - 82900440*u^2*x*y^2*z^3 - 
        1258649280*a*v*x*y^2*z^3 - 8845200*u*v*x*y^2*z^3 - 
        1164494520*v^2*x*y^2*z^3 - 8025212160*a*w*x*y^2*z^3 - 
        1844619840*u*w*x*y^2*z^3 + 3018133440*v*w*x*y^2*z^3 - 
        144133920*w^2*x*y^2*z^3 - 1266693120*a*x^2*y^2*z^3 - 
        1088337600*u*x^2*y^2*z^3 + 2595756240*v*x^2*y^2*z^3 - 
        1069140240*w*x^2*y^2*z^3 - 302890560*x^3*y^2*z^3 - 
        2270479680*a^2*y^3*z^3 - 2227543920*a*u*y^3*z^3 - 
        298420080*u^2*y^3*z^3 - 2532363120*a*v*y^3*z^3 + 
        390667200*u*v*y^3*z^3 - 49544880*v^2*y^3*z^3 + 
        4840839360*a*w*y^3*z^3 + 555517200*u*w*y^3*z^3 - 
        60411120*v*w*y^3*z^3 - 591037440*w^2*y^3*z^3 + 
        2394383040*a*x*y^3*z^3 - 458073840*u*x*y^3*z^3 - 
        553027440*v*x*y^3*z^3 + 248001600*w*x*y^3*z^3 - 
        302890560*x^2*y^3*z^3 + 258205500*a*y^4*z^3 - 30615900*u*y^4*z^3 + 
        632828280*v*y^4*z^3 - 503634180*w*y^4*z^3 - 128187780*x*y^4*z^3 - 
        102066468*y^5*z^3 + 304819200*a^4*z^4 + 558835200*a^3*u*z^4 + 
        716642640*a^2*u^2*z^4 + 258205500*a*u^3*z^4 + 70434105*u^4*z^4 - 
        2900943360*a^3*v*z^4 + 3479726880*a^2*u*v*z^4 + 
        1313471460*a*u^2*v*z^4 + 291919460*u^3*v*z^4 - 
        646500960*a^2*v^2*z^4 - 2890632780*a*u*v^2*z^4 - 
        798924630*u^2*v^2*z^4 + 350964600*a*v^3*z^4 + 545449800*u*v^3*z^4 - 
        15152830*v^4*z^4 + 5160960*a^3*w*z^4 - 4832997120*a^2*u*w*z^4 - 
        3749617200*a*u^2*w*z^4 - 450723140*u^3*w*z^4 - 
        2464247520*a^2*v*w*z^4 + 2849340480*a*u*v*w*z^4 + 
        12234180*u^2*v*w*z^4 + 1917486900*a*v^2*w*z^4 + 
        733331760*u*v^2*w*z^4 - 634763360*v^3*w*z^4 + 3216482640*a^2*w^2*
         z^4 + 4296668880*a*u*w^2*z^4 + 1207397520*u^2*w^2*z^4 - 
        2533016220*a*v*w^2*z^4 - 1074367140*u*v*w^2*z^4 + 
        305431770*v^2*w^2*z^4 - 1223554500*a*w^3*z^4 - 989766540*u*w^3*z^4 + 
        335157060*v*w^3*z^4 + 281174985*w^4*z^4 + 558835200*a^3*x*z^4 - 
        1930521600*a^2*u*x*z^4 + 83296080*a*u^2*x*z^4 - 485490180*u^3*x*z^4 - 
        4280824800*a^2*v*x*z^4 - 4414992960*a*u*v*x*z^4 - 
        115654980*u^2*v*x*z^4 + 2851768500*a*v^2*x*z^4 + 
        628372500*u*v^2*x*z^4 - 610989260*v^3*x*z^4 + 7309965600*a^2*w*x*
         z^4 + 3948661920*a*u*w*x*z^4 + 1871458680*u^2*w*x*z^4 - 
        868638120*a*v*w*x*z^4 - 601884360*u*v*w*x*z^4 + 
        895860840*v^2*w*x*z^4 - 2224763100*a*w^2*x*z^4 - 
        1880448360*u*w^2*x*z^4 - 378019740*v*w^2*x*z^4 + 
        850576580*w^3*x*z^4 + 716642640*a^2*x^2*z^4 + 83296080*a*u*x^2*z^4 + 
        507900960*u^2*x^2*z^4 - 1459093020*a*v*x^2*z^4 - 
        29993880*u*v*x^2*z^4 + 270747330*v^2*x^2*z^4 + 87777060*a*w*x^2*z^4 - 
        735181440*u*w*x^2*z^4 - 520515240*v*w*x^2*z^4 + 
        634868010*w^2*x^2*z^4 + 258205500*a*x^3*z^4 - 485490180*u*x^3*z^4 - 
        57212680*v*x^3*z^4 + 641281060*w*x^3*z^4 + 70434105*x^4*z^4 + 
        558835200*a^3*y*z^4 + 4240162080*a^2*u*y*z^4 + 6747300*a*u^2*y*z^4 + 
        614684280*u^3*y*z^4 + 2232709920*a^2*v*y*z^4 + 
        5688549720*a*u*v*y*z^4 + 59592120*u^2*v*y*z^4 - 
        3662922060*a*v^2*y*z^4 - 329939820*u*v^2*y*z^4 + 
        427327320*v^3*y*z^4 - 5374252800*a^2*w*y*z^4 - 
        7506828000*a*u*w*y*z^4 - 1775342940*u^2*w*y*z^4 + 
        1846716480*a*v*w*y*z^4 - 274149960*u*v*w*y*z^4 - 
        186419520*v^2*w*y*z^4 + 3003068880*a*w^2*y*z^4 + 
        2752234800*u*w^2*y*z^4 - 121103220*v*w^2*y*z^4 - 
        993101340*w^3*y*z^4 - 142248960*a^2*x*y*z^4 - 2183055840*a*u*x*y*
         z^4 - 567268380*u^2*x*y*z^4 + 5947865280*a*v*x*y*z^4 - 
        398748840*u*v*x*y*z^4 - 71618820*v^2*x*y*z^4 - 
        2204304480*a*w*x*y*z^4 + 1947634080*u*w*x*y*z^4 - 
        191883720*v*w*x*y*z^4 - 795186000*w^2*x*y*z^4 - 
        1058082480*a*x^2*y*z^4 + 1953710640*u*x^2*y*z^4 - 
        373054080*v*x^2*y*z^4 - 1456750680*w*x^2*y*z^4 - 
        128187780*x^3*y*z^4 + 716642640*a^2*y^2*z^4 + 6747300*a*u*y^2*z^4 + 
        511778610*u^2*y^2*z^4 - 1713243420*a*v*y^2*z^4 - 
        448265160*u*v*y^2*z^4 + 381426570*v^2*y^2*z^4 + 
        418476240*a*w*y^2*z^4 - 563619420*u*w*y^2*z^4 - 
        262822140*v*w*y^2*z^4 + 509327280*w^2*y^2*z^4 - 
        1058082480*a*x*y^2*z^4 - 1271134620*u*x*y^2*z^4 - 
        738520020*v*x*y^2*z^4 + 2133560520*w*x*y^2*z^4 + 
        661439520*x^2*y^2*z^4 + 258205500*a*y^3*z^4 + 614684280*u*y^3*z^4 + 
        80727780*v*y^3*z^4 - 596833860*w*y^3*z^4 - 128187780*x*y^3*z^4 + 
        70434105*y^4*z^4 - 813232224*a^2*u*z^5 + 27640116*a*u^2*z^5 - 
        102066468*u^3*z^5 + 2205693504*a^2*v*z^5 - 1585605672*a*u*v*z^5 - 
        109510380*u^2*v*z^5 + 404881512*a*v^2*z^5 + 364073640*u*v^2*z^5 - 
        3475556*v^3*z^5 - 217383264*a^2*w*z^5 + 1856143296*a*u*w*z^5 + 
        515728332*u^2*w*z^5 + 466426968*a*v*w*z^5 - 263140752*u*v*w*z^5 - 
        413366688*v^2*w*z^5 - 1060852044*a*w^2*z^5 - 707916720*u*w^2*z^5 + 
        498034320*v*w^2*z^5 + 179197760*w^3*z^5 - 813232224*a^2*x*z^5 + 
        1235449152*a*u*x*z^5 - 166232556*u^2*x*z^5 + 1022412888*a*v*x*z^5 + 
        890035776*u*v*x*z^5 - 602581980*v^2*x*z^5 - 2244335688*a*w*x*z^5 - 
        761213880*u*w*x*z^5 + 333550896*v*w*x*z^5 + 291390288*w^2*x*z^5 + 
        27640116*a*x^2*z^5 - 166232556*u*x^2*z^5 + 402559920*v*x^2*z^5 - 
        113781780*w*x^2*z^5 - 102066468*x^3*z^5 - 813232224*a^2*y*z^5 - 
        901195848*a*u*y*z^5 - 118267632*u^2*y*z^5 - 1439244072*a*v*y*z^5 - 
        715685040*u*v*y*z^5 + 441213024*v^2*y*z^5 + 2353966272*a*w*y*z^5 + 
        1001359800*u*w*y*z^5 - 47998608*v*w*y*z^5 - 575673000*w^2*y*z^5 + 
        591264576*a*x*y*z^5 + 80711064*u*x*y*z^5 - 598169376*v*x*y*z^5 + 
        137061288*w*x*y*z^5 - 827820*x^2*y*z^5 + 27640116*a*y^2*z^5 - 
        118267632*u*y^2*z^5 + 431562852*v*y^2*z^5 - 190749636*w*y^2*z^5 - 
        827820*x*y^2*z^5 - 102066468*y^3*z^5 + 75231072*a^2*z^6 + 
        161065548*a*u*z^6 + 26140254*u^2*z^6 - 614190024*a*v*z^6 + 
        194211528*u*v*z^6 - 30632140*v^2*z^6 + 20711628*a*w*z^6 - 
        241461948*u*w*z^6 - 109695628*v*w*z^6 + 169570646*w^2*z^6 + 
        161065548*a*x*z^6 - 130008648*u*x*z^6 - 207964344*v*x*z^6 + 
        363286728*w*x*z^6 + 26140254*x^2*z^6 + 161065548*a*y*z^6 + 
        167980092*u*y*z^6 + 175924224*v*y*z^6 - 318590580*w*y*z^6 - 
        34592712*x*y*z^6 + 26140254*y^2*z^6 - 5740056*a*z^7 - 
        29152440*u*z^7 + 88996932*v*z^7 - 7627356*w*z^7 - 29152440*x*z^7 - 
        29152440*y*z^7 + 1478475*z^8)/(2508226560*a^8) - 
     ((-v + w)*(x - z)*(5443200*a^4*u^2 + 2177280*a^3*u^3 + 1713600*a^2*u^4 + 
        122880*a*u^5 + 32192*u^6 - 6804000*a^4*u*v - 8164800*a^3*u^2*v - 
        4631760*a^2*u^3*v - 1080240*a*u^4*v - 107487*u^5*v + 
        1360800*a^4*v^2 + 3870720*a^3*u*v^2 + 9389520*a^2*u^2*v^2 + 
        1102560*a*u^3*v^2 + 486525*u^4*v^2 - 60480*a^3*v^3 - 
        4223520*a^2*u*v^3 - 2856720*a*u^2*v^3 - 401425*u^3*v^3 + 
        393120*a^2*v^4 + 1031040*a*u*v^4 + 584727*u^2*v^4 - 44640*a*v^5 - 
        182658*u*v^5 + 10026*v^6 - 6804000*a^4*u*w - 8164800*a^3*u^2*w - 
        4631760*a^2*u^3*w - 1080240*a*u^4*w - 107487*u^5*w + 
        2721600*a^4*v*w + 28183680*a^3*u*v*w + 3024000*a^2*u^2*v*w + 
        8192160*a*u^3*v*w - 275040*u^4*v*w - 5382720*a^3*v^2*w - 
        16117920*a^2*u*v^2*w - 4771440*a*u^2*v^2*w - 1210095*u^3*v^2*w + 
        2247840*a^2*v^3*w + 7906080*a*u*v^3*w + 519132*u^2*v^3*w - 
        983520*a*v^4*w - 1161180*u*v^4*w + 120912*v^5*w + 1360800*a^4*w^2 + 
        3870720*a^3*u*w^2 + 9389520*a^2*u^2*w^2 + 1102560*a*u^3*w^2 + 
        486525*u^4*w^2 - 5382720*a^3*v*w^2 - 16117920*a^2*u*v*w^2 - 
        4771440*a*u^2*v*w^2 - 1210095*u^3*v*w^2 + 3991680*a^2*v^2*w^2 + 
        5760000*a*u*v^2*w^2 + 1477962*u^2*v^2*w^2 - 1102080*a*v^3*w^2 - 
        1290990*u*v^3*w^2 + 193242*v^4*w^2 - 60480*a^3*w^3 - 
        4223520*a^2*u*w^3 - 2856720*a*u^2*w^3 - 401425*u^3*w^3 + 
        2247840*a^2*v*w^3 + 7906080*a*u*v*w^3 + 519132*u^2*v*w^3 - 
        1102080*a*v^2*w^3 - 1290990*u*v^2*w^3 + 139352*v^3*w^3 + 
        393120*a^2*w^4 + 1031040*a*u*w^4 + 584727*u^2*w^4 - 983520*a*v*w^4 - 
        1161180*u*v*w^4 + 193242*v^2*w^4 - 44640*a*w^5 - 182658*u*w^5 + 
        120912*v*w^5 + 10026*w^6 - 6804000*a^4*u*x - 8164800*a^3*u^2*x - 
        4631760*a^2*u^3*x - 1080240*a*u^4*x - 107487*u^5*x + 
        2721600*a^4*v*x + 18688320*a^3*u*v*x + 5790960*a^2*u^2*v*x + 
        6279600*a*u^3*v*x + 66945*u^4*v*x - 4596480*a^3*v^2*x - 
        10145520*a^2*u*v^2*x - 5490000*a*u^2*v^2*x - 1034010*u^3*v^2*x + 
        1733760*a^2*v^3*x + 5660400*a*u*v^3*x + 587445*u^2*v^3*x - 
        904800*a*v^4*x - 751215*u*v^4*x + 101764*v^5*x + 2721600*a^4*w*x + 
        4173120*a^3*u*w*x + 18733680*a^2*u^2*w*x - 259920*a*u^3*w*x + 
        1116345*u^4*w*x - 10765440*a^3*v*w*x - 16662240*a^2*u*v*w*x - 
        9555840*a*u^2*v*w*x - 1398060*u^3*v*w*x + 9979200*a^2*v^2*w*x + 
        4633200*a*u*v^2*w*x + 3430935*u^2*v^2*w*x - 3521280*a*v^3*w*x - 
        1332570*u*v^3*w*x + 647452*v^4*w*x - 967680*a^3*w^2*x - 
        7817040*a^2*u*w^2*x - 5380560*a*u^2*w^2*x - 661620*u^3*w^2*x + 
        9344160*a^2*v*w^2*x + 7933680*a*u*v*w^2*x + 1786005*u^2*v*w^2*x - 
        3954240*a*v^2*w^2*x - 1519110*u*v^2*w^2*x + 708832*v^3*w^2*x + 
        1300320*a^2*w^3*x + 1911600*a*u*w^3*x + 1257555*u^2*w^3*x - 
        3840960*a*v*w^3*x - 1179750*u*v*w^3*x + 741932*v^2*w^3*x - 
        319200*a*w^4*x - 393735*u*w^4*x + 612692*v*w^4*x + 56624*w^5*x + 
        1360800*a^4*x^2 + 3870720*a^3*u*x^2 + 9389520*a^2*u^2*x^2 + 
        1102560*a*u^3*x^2 + 486525*u^4*x^2 - 4596480*a^3*v*x^2 - 
        10145520*a^2*u*v*x^2 - 5490000*a*u^2*v*x^2 - 1034010*u^3*v*x^2 + 
        4919040*a^2*v^2*x^2 + 2474880*a*u*v^2*x^2 + 2142180*u^2*v^2*x^2 - 
        1366560*a*v^3*x^2 - 873405*u*v^3*x^2 + 308848*v^4*x^2 - 
        967680*a^3*w*x^2 - 7817040*a^2*u*w*x^2 - 5380560*a*u^2*w*x^2 - 
        661620*u^3*w*x^2 + 4435200*a^2*v*w*x^2 + 11178240*a*u*v*w*x^2 + 
        983430*u^2*v*w*x^2 - 2650080*a*v^2*w*x^2 - 2014845*u*v^2*w*x^2 + 
        410768*v^3*w*x^2 + 322560*a^2*w^2*x^2 + 3513120*a*u*w^2*x^2 + 
        1041300*u^2*w^2*x^2 - 3146880*a*v*w^2*x^2 - 1578435*u*v*w^2*x^2 + 
        584298*v^2*w^2*x^2 + 1920*a*w^3*x^2 - 645195*u*w^3*x^2 + 
        423608*v*w^3*x^2 + 11698*w^4*x^2 - 60480*a^3*x^3 - 
        4223520*a^2*u*x^3 - 2856720*a*u^2*x^3 - 401425*u^3*x^3 + 
        1733760*a^2*v*x^3 + 5660400*a*u*v*x^3 + 587445*u^2*v*x^3 - 
        1366560*a*v^2*x^3 - 873405*u*v^2*x^3 + 134340*v^3*x^3 + 
        1300320*a^2*w*x^3 + 1911600*a*u*w*x^3 + 1257555*u^2*w*x^3 - 
        2420160*a*v*w*x^3 - 1470360*u*v*w*x^3 + 639300*v^2*w*x^3 + 
        1920*a*w^2*x^3 - 645195*u*w^2*x^3 + 533640*v*w^2*x^3 + 
        38360*w^3*x^3 + 393120*a^2*x^4 + 1031040*a*u*x^4 + 584727*u^2*x^4 - 
        904800*a*v*x^4 - 751215*u*v*x^4 + 308848*v^2*x^4 - 319200*a*w*x^4 - 
        393735*u*w*x^4 + 318136*v*w*x^4 + 11698*w^2*x^4 - 44640*a*x^5 - 
        182658*u*x^5 + 101764*v*x^5 + 56624*w*x^5 + 10026*x^6 + 
        16329600*a^4*u*y + 4354560*a^3*u^2*y + 5140800*a^2*u^3*y + 
        279360*a*u^4*y + 113916*u^5*y - 4082400*a^4*v*y - 
        15240960*a^3*u*v*y - 7938000*a^2*u^2*v*y - 2832480*a*u^3*v*y - 
        263625*u^4*v*y + 1814400*a^3*v^2*y + 16359840*a^2*u*v^2*y + 
        2125440*a*u^2*v^2*y + 1061340*u^3*v^2*y - 2449440*a^2*v^3*y - 
        5441760*a*u*v^3*y - 642045*u^2*v^3*y + 613440*a*v^4*y + 
        1018926*u*v^4*y - 112158*v^5*y - 4082400*a^4*w*y - 
        15240960*a^3*u*w*y - 7938000*a^2*u^2*w*y - 2832480*a*u^3*w*y - 
        263625*u^4*w*y + 3991680*a^3*v*w*y + 7197120*a^2*u*v*w*y + 
        7572960*a*u^2*v*w*y + 544500*u^3*v*w*y - 1784160*a^2*v^2*w*y - 
        6026400*a*u*v^2*w*y - 1328535*u^2*v^2*w*y + 1098720*a*v^3*w*y + 
        794676*u*v^3*w*y - 106488*v^4*w*y + 1814400*a^3*w^2*y + 
        16359840*a^2*u*w^2*y + 2125440*a*u^2*w^2*y + 1061340*u^3*w^2*y - 
        1784160*a^2*v*w^2*y - 6026400*a*u*v*w^2*y - 1328535*u^2*v*w^2*y + 
        777600*a*v^2*w^2*y + 2068236*u*v^2*w^2*y - 248718*v^3*w^2*y - 
        2449440*a^2*w^3*y - 5441760*a*u*w^3*y - 642045*u^2*w^3*y + 
        1098720*a*v*w^3*y + 794676*u*v*w^3*y - 248718*v^2*w^3*y + 
        613440*a*w^4*y + 1018926*u*w^4*y - 106488*v*w^4*y - 112158*w^5*y - 
        4082400*a^4*x*y - 15240960*a^3*u*x*y - 7938000*a^2*u^2*x*y - 
        2832480*a*u^3*x*y - 263625*u^4*x*y + 10342080*a^3*v*x*y + 
        6259680*a^2*u*v*x*y + 10650960*a*u^2*v*x*y + 384780*u^3*v*x*y - 
        5518800*a^2*v^2*x*y - 6471360*a*u*v^2*x*y - 1869030*u^2*v^2*x*y + 
        3165840*a*v^3*x*y + 719310*u*v^3*x*y - 436089*v^4*x*y + 
        10342080*a^3*w*x*y + 14605920*a^2*u*w*x*y + 3946320*a*u^2*w*x*y + 
        1237140*u^3*w*x*y - 6380640*a^2*v*w*x*y - 7499520*a*u*v*w*x*y - 
        2200500*u^2*v*w*x*y + 3272400*a*v^2*w*x*y + 2492370*u*v^2*w*x*y - 
        692814*v^3*w*x*y - 7605360*a^2*w^2*x*y - 5477760*a*u*w^2*x*y - 
        1259280*u^2*w^2*x*y + 3194640*a*v*w^2*x*y + 1150470*u*v*w^2*x*y - 
        908154*v^2*w^2*x*y + 3021840*a*w^3*x*y + 1088730*u*w^3*x*y - 
        478794*v*w^3*x*y - 524409*w^4*x*y + 1814400*a^3*x^2*y + 
        16359840*a^2*u*x^2*y + 2125440*a*u^2*x^2*y + 1061340*u^3*x^2*y - 
        5518800*a^2*v*x^2*y - 6471360*a*u*v*x^2*y - 1869030*u^2*v*x^2*y + 
        1186560*a*v^2*x^2*y + 2510880*u*v^2*x^2*y - 448515*v^3*x^2*y - 
        7605360*a^2*w*x^2*y - 5477760*a*u*w*x^2*y - 1259280*u^2*w*x^2*y + 
        2897280*a*v*w*x^2*y + 1374360*u*v*w*x^2*y - 777135*v^2*w*x^2*y + 
        2124000*a*w^2*x^2*y + 1432320*u*w^2*x^2*y - 359985*v*w^2*x^2*y - 
        475845*w^3*x^2*y - 2449440*a^2*x^3*y - 5441760*a*u*x^3*y - 
        642045*u^2*x^3*y + 3165840*a*v*x^3*y + 719310*u*v*x^3*y - 
        448515*v^2*x^3*y + 3021840*a*w*x^3*y + 1088730*u*w*x^3*y - 
        445560*v*w*x^3*y - 475845*w^2*x^3*y + 613440*a*x^4*y + 
        1018926*u*x^4*y - 436089*v*x^4*y - 524409*w*x^4*y - 112158*x^5*y - 
        6531840*a^3*u*y^2 + 1632960*a^2*u^2*y^2 - 34560*a*u^3*y^2 + 
        102780*u^4*y^2 + 1632960*a^3*v*y^2 + 408240*a^2*u*v*y^2 - 
        1023840*a*u^2*v*y^2 - 201060*u^3*v*y^2 + 226800*a^2*v^2*y^2 - 
        1334880*a*u*v^2*y^2 + 536760*u^2*v^2*y^2 + 300240*a*v^3*y^2 + 
        23715*u*v^3*y^2 - 2295*v^4*y^2 + 1632960*a^3*w*y^2 + 
        408240*a^2*u*w*y^2 - 1023840*a*u^2*w*y^2 - 201060*u^3*w*y^2 + 
        362880*a^2*v*w*y^2 + 4782240*a*u*v*w*y^2 + 254340*u^2*v*w*y^2 - 
        861840*a*v^2*w*y^2 - 739935*u*v^2*w*y^2 + 100800*v^3*w*y^2 + 
        226800*a^2*w^2*y^2 - 1334880*a*u*w^2*y^2 + 536760*u^2*w^2*y^2 - 
        861840*a*v*w^2*y^2 - 739935*u*v*w^2*y^2 + 231390*v^2*w^2*y^2 + 
        300240*a*w^3*y^2 + 23715*u*w^3*y^2 + 100800*v*w^3*y^2 - 
        2295*w^4*y^2 + 1632960*a^3*x*y^2 + 408240*a^2*u*x*y^2 - 
        1023840*a*u^2*x*y^2 - 201060*u^3*x*y^2 - 1224720*a^2*v*x*y^2 + 
        3531600*a*u*v*x*y^2 + 35910*u^2*v*x*y^2 - 265680*a*v^2*x*y^2 - 
        418500*u*v^2*x*y^2 - 52695*v^3*x*y^2 - 1224720*a^2*w*x*y^2 - 
        97200*a*u*w*x*y^2 + 890190*u^2*w*x*y^2 - 1555200*a*v*w*x*y^2 - 
        981720*u*v*w*x*y^2 + 440775*v^2*w*x*y^2 + 641520*a*w^2*x*y^2 - 
        329670*u*w^2*x*y^2 + 412425*v*w^2*x*y^2 - 68445*w^3*x*y^2 + 
        226800*a^2*x^2*y^2 - 1334880*a*u*x^2*y^2 + 536760*u^2*x^2*y^2 - 
        265680*a*v*x^2*y^2 - 418500*u*v*x^2*y^2 + 273960*v^2*x^2*y^2 + 
        641520*a*w*x^2*y^2 - 329670*u*w*x^2*y^2 + 268290*v*w*x^2*y^2 + 
        9360*w^2*x^2*y^2 + 300240*a*x^3*y^2 + 23715*u*x^3*y^2 - 
        52695*v*x^3*y^2 - 68445*w*x^3*y^2 - 2295*x^4*y^2 + 
        4898880*a^2*u*y^3 + 311040*a*u^2*y^3 + 142560*u^3*y^3 - 
        1224720*a^2*v*y^3 - 1438560*a*u*v*y^3 - 208980*u^2*v*y^3 + 
        155520*a*v^2*y^3 + 559440*u*v^2*y^3 - 98145*v^3*y^3 - 
        1224720*a^2*w*y^3 - 1438560*a*u*w*y^3 - 208980*u^2*w*y^3 + 
        349920*a*v*w*y^3 - 122580*u*v*w*y^3 - 5535*v^2*w*y^3 + 
        155520*a*w^2*y^3 + 559440*u*w^2*y^3 - 5535*v*w^2*y^3 - 
        98145*w^3*y^3 - 1224720*a^2*x*y^3 - 1438560*a*u*x*y^3 - 
        208980*u^2*x*y^3 + 1030320*a*v*x*y^3 + 11340*u*v*x*y^3 - 
        138240*v^2*x*y^3 + 1030320*a*w*x*y^3 + 532980*u*w*x*y^3 - 
        86400*v*w*x*y^3 - 268650*w^2*x*y^3 + 155520*a*x^2*y^3 + 
        559440*u*x^2*y^3 - 138240*v*x^2*y^3 - 268650*w*x^2*y^3 - 
        98145*x^3*y^3 - 1166400*a*u*y^4 + 24300*u^2*y^4 + 291600*a*v*y^4 + 
        78975*u*v*y^4 - 2025*v^2*y^4 + 291600*a*w*y^4 + 78975*u*w*y^4 - 
        8100*v*w*y^4 - 2025*w^2*y^4 + 291600*a*x*y^4 + 78975*u*x*y^4 - 
        78975*v*x*y^4 - 78975*w*x*y^4 - 2025*x^2*y^4 + 160380*u*y^5 - 
        40095*v*y^5 - 40095*w*y^5 - 40095*x*y^5 - 6804000*a^4*u*z - 
        8164800*a^3*u^2*z - 4631760*a^2*u^3*z - 1080240*a*u^4*z - 
        107487*u^5*z + 2721600*a^4*v*z + 4173120*a^3*u*v*z + 
        18733680*a^2*u^2*v*z - 259920*a*u^3*v*z + 1116345*u^4*v*z - 
        967680*a^3*v^2*z - 7817040*a^2*u*v^2*z - 5380560*a*u^2*v^2*z - 
        661620*u^3*v^2*z + 1300320*a^2*v^3*z + 1911600*a*u*v^3*z + 
        1257555*u^2*v^3*z - 319200*a*v^4*z - 393735*u*v^4*z + 56624*v^5*z + 
        2721600*a^4*w*z + 18688320*a^3*u*w*z + 5790960*a^2*u^2*w*z + 
        6279600*a*u^3*w*z + 66945*u^4*w*z - 10765440*a^3*v*w*z - 
        16662240*a^2*u*v*w*z - 9555840*a*u^2*v*w*z - 1398060*u^3*v*w*z + 
        9344160*a^2*v^2*w*z + 7933680*a*u*v^2*w*z + 1786005*u^2*v^2*w*z - 
        3840960*a*v^3*w*z - 1179750*u*v^3*w*z + 612692*v^4*w*z - 
        4596480*a^3*w^2*z - 10145520*a^2*u*w^2*z - 5490000*a*u^2*w^2*z - 
        1034010*u^3*w^2*z + 9979200*a^2*v*w^2*z + 4633200*a*u*v*w^2*z + 
        3430935*u^2*v*w^2*z - 3954240*a*v^2*w^2*z - 1519110*u*v^2*w^2*z + 
        741932*v^3*w^2*z + 1733760*a^2*w^3*z + 5660400*a*u*w^3*z + 
        587445*u^2*w^3*z - 3521280*a*v*w^3*z - 1332570*u*v*w^3*z + 
        708832*v^2*w^3*z - 904800*a*w^4*z - 751215*u*w^4*z + 647452*v*w^4*z + 
        101764*w^5*z + 2721600*a^4*x*z + 28183680*a^3*u*x*z + 
        3024000*a^2*u^2*x*z + 8192160*a*u^3*x*z - 275040*u^4*x*z - 
        10765440*a^3*v*x*z - 16662240*a^2*u*v*x*z - 9555840*a*u^2*v*x*z - 
        1398060*u^3*v*x*z + 4435200*a^2*v^2*x*z + 11178240*a*u*v^2*x*z + 
        983430*u^2*v^2*x*z - 2420160*a*v^3*x*z - 1470360*u*v^3*x*z + 
        318136*v^4*x*z - 10765440*a^3*w*x*z - 16662240*a^2*u*w*x*z - 
        9555840*a*u^2*w*x*z - 1398060*u^3*w*x*z + 7822080*a^2*v*w*x*z + 
        12445440*a*u*v*w*x*z + 3549780*u^2*v*w*x*z - 4091520*a*v^2*w*x*z - 
        2921820*u*v^2*w*x*z + 717656*v^3*w*x*z + 4435200*a^2*w^2*x*z + 
        11178240*a*u*w^2*x*z + 983430*u^2*w^2*x*z - 4091520*a*v*w^2*x*z - 
        2921820*u*v*w^2*x*z + 860616*v^2*w^2*x*z - 2420160*a*w^3*x*z - 
        1470360*u*w^3*x*z + 717656*v*w^3*x*z + 318136*w^4*x*z - 
        5382720*a^3*x^2*z - 16117920*a^2*u*x^2*z - 4771440*a*u^2*x^2*z - 
        1210095*u^3*x^2*z + 9979200*a^2*v*x^2*z + 4633200*a*u*v*x^2*z + 
        3430935*u^2*v*x^2*z - 2650080*a*v^2*x^2*z - 2014845*u*v^2*x^2*z + 
        639300*v^3*x^2*z + 9344160*a^2*w*x^2*z + 7933680*a*u*w*x^2*z + 
        1786005*u^2*w*x^2*z - 4091520*a*v*w*x^2*z - 2921820*u*v*w*x^2*z + 
        1123260*v^2*w*x^2*z - 3146880*a*w^2*x^2*z - 1578435*u*w^2*x^2*z + 
        1044960*v*w^2*x^2*z + 533640*w^3*x^2*z + 2247840*a^2*x^3*z + 
        7906080*a*u*x^3*z + 519132*u^2*x^3*z - 3521280*a*v*x^3*z - 
        1332570*u*v*x^3*z + 410768*v^2*x^3*z - 3840960*a*w*x^3*z - 
        1179750*u*w*x^3*z + 717656*v*w*x^3*z + 423608*w^2*x^3*z - 
        983520*a*x^4*z - 1161180*u*x^4*z + 647452*v*x^4*z + 612692*w*x^4*z + 
        120912*x^5*z - 4082400*a^4*y*z - 15240960*a^3*u*y*z - 
        7938000*a^2*u^2*y*z - 2832480*a*u^3*y*z - 263625*u^4*y*z + 
        10342080*a^3*v*y*z + 14605920*a^2*u*v*y*z + 3946320*a*u^2*v*y*z + 
        1237140*u^3*v*y*z - 7605360*a^2*v^2*y*z - 5477760*a*u*v^2*y*z - 
        1259280*u^2*v^2*y*z + 3021840*a*v^3*y*z + 1088730*u*v^3*y*z - 
        524409*v^4*y*z + 10342080*a^3*w*y*z + 6259680*a^2*u*w*y*z + 
        10650960*a*u^2*w*y*z + 384780*u^3*w*y*z - 6380640*a^2*v*w*y*z - 
        7499520*a*u*v*w*y*z - 2200500*u^2*v*w*y*z + 3194640*a*v^2*w*y*z + 
        1150470*u*v^2*w*y*z - 478794*v^3*w*y*z - 5518800*a^2*w^2*y*z - 
        6471360*a*u*w^2*y*z - 1869030*u^2*w^2*y*z + 3272400*a*v*w^2*y*z + 
        2492370*u*v*w^2*y*z - 908154*v^2*w^2*y*z + 3165840*a*w^3*y*z + 
        719310*u*w^3*y*z - 692814*v*w^3*y*z - 436089*w^4*y*z + 
        3991680*a^3*x*y*z + 7197120*a^2*u*x*y*z + 7572960*a*u^2*x*y*z + 
        544500*u^3*x*y*z - 6380640*a^2*v*x*y*z - 7499520*a*u*v*x*y*z - 
        2200500*u^2*v*x*y*z + 2897280*a*v^2*x*y*z + 1374360*u*v^2*x*y*z - 
        445560*v^3*x*y*z - 6380640*a^2*w*x*y*z - 7499520*a*u*w*x*y*z - 
        2200500*u^2*w*x*y*z + 4642560*a*v*w*x*y*z + 3829560*u*v*w*x*y*z - 
        1197300*v^2*w*x*y*z + 2897280*a*w^2*x*y*z + 1374360*u*w^2*x*y*z - 
        1197300*v*w^2*x*y*z - 445560*w^3*x*y*z - 1784160*a^2*x^2*y*z - 
        6026400*a*u*x^2*y*z - 1328535*u^2*x^2*y*z + 3272400*a*v*x^2*y*z + 
        2492370*u*v*x^2*y*z - 777135*v^2*x^2*y*z + 3194640*a*w*x^2*y*z + 
        1150470*u*w*x^2*y*z - 1197300*v*w*x^2*y*z - 359985*w^2*x^2*y*z + 
        1098720*a*x^3*y*z + 794676*u*x^3*y*z - 692814*v*x^3*y*z - 
        478794*w*x^3*y*z - 106488*x^4*y*z + 1632960*a^3*y^2*z + 
        408240*a^2*u*y^2*z - 1023840*a*u^2*y^2*z - 201060*u^3*y^2*z - 
        1224720*a^2*v*y^2*z - 97200*a*u*v*y^2*z + 890190*u^2*v*y^2*z + 
        641520*a*v^2*y^2*z - 329670*u*v^2*y^2*z - 68445*v^3*y^2*z - 
        1224720*a^2*w*y^2*z + 3531600*a*u*w*y^2*z + 35910*u^2*w*y^2*z - 
        1555200*a*v*w*y^2*z - 981720*u*v*w*y^2*z + 412425*v^2*w*y^2*z - 
        265680*a*w^2*y^2*z - 418500*u*w^2*y^2*z + 440775*v*w^2*y^2*z - 
        52695*w^3*y^2*z + 362880*a^2*x*y^2*z + 4782240*a*u*x*y^2*z + 
        254340*u^2*x*y^2*z - 1555200*a*v*x*y^2*z - 981720*u*v*x*y^2*z + 
        268290*v^2*x*y^2*z - 1555200*a*w*x*y^2*z - 981720*u*w*x*y^2*z + 
        553140*v*w*x*y^2*z + 268290*w^2*x*y^2*z - 861840*a*x^2*y^2*z - 
        739935*u*x^2*y^2*z + 440775*v*x^2*y^2*z + 412425*w*x^2*y^2*z + 
        100800*x^3*y^2*z - 1224720*a^2*y^3*z - 1438560*a*u*y^3*z - 
        208980*u^2*y^3*z + 1030320*a*v*y^3*z + 532980*u*v*y^3*z - 
        268650*v^2*y^3*z + 1030320*a*w*y^3*z + 11340*u*w*y^3*z - 
        86400*v*w*y^3*z - 138240*w^2*y^3*z + 349920*a*x*y^3*z - 
        122580*u*x*y^3*z - 86400*v*x*y^3*z - 86400*w*x*y^3*z - 
        5535*x^2*y^3*z + 291600*a*y^4*z + 78975*u*y^4*z - 78975*v*y^4*z - 
        78975*w*y^4*z - 8100*x*y^4*z - 40095*y^5*z + 1360800*a^4*z^2 + 
        3870720*a^3*u*z^2 + 9389520*a^2*u^2*z^2 + 1102560*a*u^3*z^2 + 
        486525*u^4*z^2 - 967680*a^3*v*z^2 - 7817040*a^2*u*v*z^2 - 
        5380560*a*u^2*v*z^2 - 661620*u^3*v*z^2 + 322560*a^2*v^2*z^2 + 
        3513120*a*u*v^2*z^2 + 1041300*u^2*v^2*z^2 + 1920*a*v^3*z^2 - 
        645195*u*v^3*z^2 + 11698*v^4*z^2 - 4596480*a^3*w*z^2 - 
        10145520*a^2*u*w*z^2 - 5490000*a*u^2*w*z^2 - 1034010*u^3*w*z^2 + 
        4435200*a^2*v*w*z^2 + 11178240*a*u*v*w*z^2 + 983430*u^2*v*w*z^2 - 
        3146880*a*v^2*w*z^2 - 1578435*u*v^2*w*z^2 + 423608*v^3*w*z^2 + 
        4919040*a^2*w^2*z^2 + 2474880*a*u*w^2*z^2 + 2142180*u^2*w^2*z^2 - 
        2650080*a*v*w^2*z^2 - 2014845*u*v*w^2*z^2 + 584298*v^2*w^2*z^2 - 
        1366560*a*w^3*z^2 - 873405*u*w^3*z^2 + 410768*v*w^3*z^2 + 
        308848*w^4*z^2 - 5382720*a^3*x*z^2 - 16117920*a^2*u*x*z^2 - 
        4771440*a*u^2*x*z^2 - 1210095*u^3*x*z^2 + 9344160*a^2*v*x*z^2 + 
        7933680*a*u*v*x*z^2 + 1786005*u^2*v*x*z^2 - 3146880*a*v^2*x*z^2 - 
        1578435*u*v^2*x*z^2 + 533640*v^3*x*z^2 + 9979200*a^2*w*x*z^2 + 
        4633200*a*u*w*x*z^2 + 3430935*u^2*w*x*z^2 - 4091520*a*v*w*x*z^2 - 
        2921820*u*v*w*x*z^2 + 1044960*v^2*w*x*z^2 - 2650080*a*w^2*x*z^2 - 
        2014845*u*w^2*x*z^2 + 1123260*v*w^2*x*z^2 + 639300*w^3*x*z^2 + 
        3991680*a^2*x^2*z^2 + 5760000*a*u*x^2*z^2 + 1477962*u^2*x^2*z^2 - 
        3954240*a*v*x^2*z^2 - 1519110*u*v*x^2*z^2 + 584298*v^2*x^2*z^2 - 
        3954240*a*w*x^2*z^2 - 1519110*u*w*x^2*z^2 + 860616*v*w*x^2*z^2 + 
        584298*w^2*x^2*z^2 - 1102080*a*x^3*z^2 - 1290990*u*x^3*z^2 + 
        708832*v*x^3*z^2 + 741932*w*x^3*z^2 + 193242*x^4*z^2 + 
        1814400*a^3*y*z^2 + 16359840*a^2*u*y*z^2 + 2125440*a*u^2*y*z^2 + 
        1061340*u^3*y*z^2 - 7605360*a^2*v*y*z^2 - 5477760*a*u*v*y*z^2 - 
        1259280*u^2*v*y*z^2 + 2124000*a*v^2*y*z^2 + 1432320*u*v^2*y*z^2 - 
        475845*v^3*y*z^2 - 5518800*a^2*w*y*z^2 - 6471360*a*u*w*y*z^2 - 
        1869030*u^2*w*y*z^2 + 2897280*a*v*w*y*z^2 + 1374360*u*v*w*y*z^2 - 
        359985*v^2*w*y*z^2 + 1186560*a*w^2*y*z^2 + 2510880*u*w^2*y*z^2 - 
        777135*v*w^2*y*z^2 - 448515*w^3*y*z^2 - 1784160*a^2*x*y*z^2 - 
        6026400*a*u*x*y*z^2 - 1328535*u^2*x*y*z^2 + 3194640*a*v*x*y*z^2 + 
        1150470*u*v*x*y*z^2 - 359985*v^2*x*y*z^2 + 3272400*a*w*x*y*z^2 + 
        2492370*u*w*x*y*z^2 - 1197300*v*w*x*y*z^2 - 777135*w^2*x*y*z^2 + 
        777600*a*x^2*y*z^2 + 2068236*u*x^2*y*z^2 - 908154*v*x^2*y*z^2 - 
        908154*w*x^2*y*z^2 - 248718*x^3*y*z^2 + 226800*a^2*y^2*z^2 - 
        1334880*a*u*y^2*z^2 + 536760*u^2*y^2*z^2 + 641520*a*v*y^2*z^2 - 
        329670*u*v*y^2*z^2 + 9360*v^2*y^2*z^2 - 265680*a*w*y^2*z^2 - 
        418500*u*w*y^2*z^2 + 268290*v*w*y^2*z^2 + 273960*w^2*y^2*z^2 - 
        861840*a*x*y^2*z^2 - 739935*u*x*y^2*z^2 + 412425*v*x*y^2*z^2 + 
        440775*w*x*y^2*z^2 + 231390*x^2*y^2*z^2 + 155520*a*y^3*z^2 + 
        559440*u*y^3*z^2 - 268650*v*y^3*z^2 - 138240*w*y^3*z^2 - 
        5535*x*y^3*z^2 - 2025*y^4*z^2 - 60480*a^3*z^3 - 4223520*a^2*u*z^3 - 
        2856720*a*u^2*z^3 - 401425*u^3*z^3 + 1300320*a^2*v*z^3 + 
        1911600*a*u*v*z^3 + 1257555*u^2*v*z^3 + 1920*a*v^2*z^3 - 
        645195*u*v^2*z^3 + 38360*v^3*z^3 + 1733760*a^2*w*z^3 + 
        5660400*a*u*w*z^3 + 587445*u^2*w*z^3 - 2420160*a*v*w*z^3 - 
        1470360*u*v*w*z^3 + 533640*v^2*w*z^3 - 1366560*a*w^2*z^3 - 
        873405*u*w^2*z^3 + 639300*v*w^2*z^3 + 134340*w^3*z^3 + 
        2247840*a^2*x*z^3 + 7906080*a*u*x*z^3 + 519132*u^2*x*z^3 - 
        3840960*a*v*x*z^3 - 1179750*u*v*x*z^3 + 423608*v^2*x*z^3 - 
        3521280*a*w*x*z^3 - 1332570*u*w*x*z^3 + 717656*v*w*x*z^3 + 
        410768*w^2*x*z^3 - 1102080*a*x^2*z^3 - 1290990*u*x^2*z^3 + 
        741932*v*x^2*z^3 + 708832*w*x^2*z^3 + 139352*x^3*z^3 - 
        2449440*a^2*y*z^3 - 5441760*a*u*y*z^3 - 642045*u^2*y*z^3 + 
        3021840*a*v*y*z^3 + 1088730*u*v*y*z^3 - 475845*v^2*y*z^3 + 
        3165840*a*w*y*z^3 + 719310*u*w*y*z^3 - 445560*v*w*y*z^3 - 
        448515*w^2*y*z^3 + 1098720*a*x*y*z^3 + 794676*u*x*y*z^3 - 
        478794*v*x*y*z^3 - 692814*w*x*y*z^3 - 248718*x^2*y*z^3 + 
        300240*a*y^2*z^3 + 23715*u*y^2*z^3 - 68445*v*y^2*z^3 - 
        52695*w*y^2*z^3 + 100800*x*y^2*z^3 - 98145*y^3*z^3 + 393120*a^2*z^4 + 
        1031040*a*u*z^4 + 584727*u^2*z^4 - 319200*a*v*z^4 - 393735*u*v*z^4 + 
        11698*v^2*z^4 - 904800*a*w*z^4 - 751215*u*w*z^4 + 318136*v*w*z^4 + 
        308848*w^2*z^4 - 983520*a*x*z^4 - 1161180*u*x*z^4 + 612692*v*x*z^4 + 
        647452*w*x*z^4 + 193242*x^2*z^4 + 613440*a*y*z^4 + 1018926*u*y*z^4 - 
        524409*v*y*z^4 - 436089*w*y*z^4 - 106488*x*y*z^4 - 2295*y^2*z^4 - 
        44640*a*z^5 - 182658*u*z^5 + 56624*v*z^5 + 101764*w*z^5 + 
        120912*x*z^5 - 112158*y*z^5 + 10026*z^6)*lnbar[a])/(5598720*a^8) - 
     ((137168640*a^6*u^2 + 45722880*a^5*u^3 + 133358400*a^4*u^4 - 
        12700800*a^3*u^5 + 26332992*a^2*u^6 - 3782016*a*u^7 + 630288*u^8 - 
        274337280*a^6*u*v - 205752960*a^5*u^2*v - 419126400*a^4*u^3*v - 
        50803200*a^3*u^4*v - 91699776*a^2*u^5*v + 5136768*a*u^6*v - 
        2102976*u^7*v + 137168640*a^6*v^2 - 205752960*a^5*u*v^2 + 
        1257379200*a^4*u^2*v^2 - 431827200*a^3*u^3*v^2 + 
        597572640*a^2*u^4*v^2 - 127713600*a*u^5*v^2 + 24274656*u^6*v^2 + 
        45722880*a^5*v^3 - 419126400*a^4*u*v^3 - 431827200*a^3*u^2*v^3 - 
        262483200*a^2*u^3*v^3 - 53766720*a*u^4*v^3 - 6769728*u^5*v^3 + 
        133358400*a^4*v^4 - 50803200*a^3*u*v^4 + 597572640*a^2*u^2*v^4 - 
        53766720*a*u^3*v^4 + 36741600*u^4*v^4 - 12700800*a^3*v^5 - 
        91699776*a^2*u*v^5 - 127713600*a*u^2*v^5 - 6769728*u^3*v^5 + 
        26332992*a^2*v^6 + 5136768*a*u*v^6 + 24274656*u^2*v^6 - 
        3782016*a*v^7 - 2102976*u*v^7 + 630288*v^8 - 274337280*a^6*u*w - 
        205752960*a^5*u^2*w - 419126400*a^4*u^3*w - 50803200*a^3*u^4*w - 
        91699776*a^2*u^5*w + 5136768*a*u^6*w - 2102976*u^7*w - 
        274337280*a^6*v*w + 3292047360*a^5*u*v*w - 2362348800*a^4*u^2*v*w + 
        3835641600*a^3*u^3*v*w - 1689206400*a^2*u^4*v*w + 
        672465024*a*u^5*v*w - 85696128*u^6*v*w - 205752960*a^5*v^2*w - 
        2362348800*a^4*u*v^2*w - 304819200*a^3*u^2*v^2*w - 
        955100160*a^2*u^3*v^2*w + 22579200*a*u^4*v^2*w - 32143104*u^5*v^2*w - 
        419126400*a^4*v^3*w + 3835641600*a^3*u*v^3*w - 955100160*a^2*u^2*v^3*
         w + 933649920*a*u^3*v^3*w - 93864960*u^4*v^3*w - 
        50803200*a^3*v^4*w - 1689206400*a^2*u*v^4*w + 22579200*a*u^2*v^4*w - 
        93864960*u^3*v^4*w - 91699776*a^2*v^5*w + 672465024*a*u*v^5*w - 
        32143104*u^2*v^5*w + 5136768*a*v^6*w - 85696128*u*v^6*w - 
        2102976*v^7*w + 137168640*a^6*w^2 - 205752960*a^5*u*w^2 + 
        1257379200*a^4*u^2*w^2 - 431827200*a^3*u^3*w^2 + 
        597572640*a^2*u^4*w^2 - 127713600*a*u^5*w^2 + 24274656*u^6*w^2 - 
        205752960*a^5*v*w^2 - 2362348800*a^4*u*v*w^2 - 304819200*a^3*u^2*v*
         w^2 - 955100160*a^2*u^3*v*w^2 + 22579200*a*u^4*v*w^2 - 
        32143104*u^5*v*w^2 + 1257379200*a^4*v^2*w^2 - 304819200*a^3*u*v^2*
         w^2 + 2103252480*a^2*u^2*v^2*w^2 - 319495680*a*u^3*v^2*w^2 + 
        134043840*u^4*v^2*w^2 - 431827200*a^3*v^3*w^2 - 
        955100160*a^2*u*v^3*w^2 - 319495680*a*u^2*v^3*w^2 - 
        56528640*u^3*v^3*w^2 + 597572640*a^2*v^4*w^2 + 22579200*a*u*v^4*w^2 + 
        134043840*u^2*v^4*w^2 - 127713600*a*v^5*w^2 - 32143104*u*v^5*w^2 + 
        24274656*v^6*w^2 + 45722880*a^5*w^3 - 419126400*a^4*u*w^3 - 
        431827200*a^3*u^2*w^3 - 262483200*a^2*u^3*w^3 - 53766720*a*u^4*w^3 - 
        6769728*u^5*w^3 - 419126400*a^4*v*w^3 + 3835641600*a^3*u*v*w^3 - 
        955100160*a^2*u^2*v*w^3 + 933649920*a*u^3*v*w^3 - 
        93864960*u^4*v*w^3 - 431827200*a^3*v^2*w^3 - 955100160*a^2*u*v^2*
         w^3 - 319495680*a*u^2*v^2*w^3 - 56528640*u^3*v^2*w^3 - 
        262483200*a^2*v^3*w^3 + 933649920*a*u*v^3*w^3 - 
        56528640*u^2*v^3*w^3 - 53766720*a*v^4*w^3 - 93864960*u*v^4*w^3 - 
        6769728*v^5*w^3 + 133358400*a^4*w^4 - 50803200*a^3*u*w^4 + 
        597572640*a^2*u^2*w^4 - 53766720*a*u^3*w^4 + 36741600*u^4*w^4 - 
        50803200*a^3*v*w^4 - 1689206400*a^2*u*v*w^4 + 22579200*a*u^2*v*w^4 - 
        93864960*u^3*v*w^4 + 597572640*a^2*v^2*w^4 + 22579200*a*u*v^2*w^4 + 
        134043840*u^2*v^2*w^4 - 53766720*a*v^3*w^4 - 93864960*u*v^3*w^4 + 
        36741600*v^4*w^4 - 12700800*a^3*w^5 - 91699776*a^2*u*w^5 - 
        127713600*a*u^2*w^5 - 6769728*u^3*w^5 - 91699776*a^2*v*w^5 + 
        672465024*a*u*v*w^5 - 32143104*u^2*v*w^5 - 127713600*a*v^2*w^5 - 
        32143104*u*v^2*w^5 - 6769728*v^3*w^5 + 26332992*a^2*w^6 + 
        5136768*a*u*w^6 + 24274656*u^2*w^6 + 5136768*a*v*w^6 - 
        85696128*u*v*w^6 + 24274656*v^2*w^6 - 3782016*a*w^7 - 2102976*u*w^7 - 
        2102976*v*w^7 + 630288*w^8 - 274337280*a^6*u*x - 
        205752960*a^5*u^2*x - 419126400*a^4*u^3*x - 50803200*a^3*u^4*x - 
        91699776*a^2*u^5*x + 5136768*a*u^6*x - 2102976*u^7*x - 
        274337280*a^6*v*x + 1461372192*a^5*u*v*x - 760887540*a^4*u^2*v*x + 
        2232561240*a^3*u^3*v*x - 706514130*a^2*u^4*v*x + 
        367072146*a*u^5*v*x - 40829775*u^6*v*x - 295438752*a^5*v^2*x - 
        862187760*a^4*u*v^2*x - 1183162680*a^3*u^2*v^2*x - 
        579538260*a^2*u^3*v^2*x - 162981630*a*u^4*v^2*x - 
        14393547*u^5*v^2*x - 391710060*a^4*v^3*x + 2409314040*a^3*u*v^3*x - 
        573804000*a^2*u^2*v^3*x + 892475640*a*u^3*v^3*x - 
        75526395*u^4*v^3*x - 125145720*a^3*v^4*x - 795119220*a^2*u*v^4*x - 
        174459600*a*u^2*v^4*x - 75988080*u^3*v^4*x - 67533606*a^2*v^5*x + 
        407562414*a*u*v^5*x - 13869387*u^2*v^5*x - 4315290*a*v^6*x - 
        46322409*u*v^6*x - 1039991*v^7*x + 823011840*a^6*w*x - 
        1187034912*a^5*u*w*x + 3732874740*a^4*u^2*w*x - 
        2588183640*a^3*u^3*w*x + 2004535890*a^2*u^4*w*x - 
        573333138*a*u^5*w*x + 90141135*u^6*w*x - 1097349120*a^5*v*w*x - 
        762048000*a^4*u*v*w*x - 2286144000*a^3*u^2*v*w*x - 
        284497920*a^2*u^3*v*w*x - 350542080*a*u^4*v*w*x + 3112704*u^5*v*w*x + 
        4262392260*a^4*v^2*w*x - 2785973400*a^3*u*v^2*w*x + 
        5925664080*a^2*u^2*v^2*w*x - 1452493980*a*u^3*v^2*w*x + 
        399967155*u^4*v^2*w*x - 2844192960*a^3*v^3*w*x - 
        222067440*a^2*u*v^3*w*x - 1354546620*a*u^2*v^3*w*x + 
        15395520*u^3*v^3*w*x + 2288321910*a^2*v^4*w*x - 
        427412370*a*u*v^4*w*x + 397327455*u^2*v^4*w*x - 654677436*a*v^5*w*x + 
        8962884*u*v^5*w*x + 103691903*v^6*w*x - 47482848*a^5*w^2*x - 
        738113040*a^4*u*w^2*x - 417138120*a^3*u^2*w^2*x - 
        413664300*a^2*u^3*w^2*x - 50532930*a*u^4*w^2*x - 13261941*u^5*w^2*x - 
        1366609860*a^4*v*w^2*x + 4233864600*a^3*u*v*w^2*x - 
        2023978320*a^2*u^2*v*w^2*x + 1637643420*a*u^3*v*w^2*x - 
        189698355*u^4*v*w^2*x - 533433600*a^3*v^2*w^2*x - 
        1463132160*a^2*u*v^2*w^2*x - 443681280*a*u^2*v^2*w^2*x - 
        130717440*u^3*v^2*w^2*x - 600696180*a^2*v^3*w^2*x + 
        1550756760*a*u*v^3*w^2*x - 156239370*u^2*v^3*w^2*x - 
        51196530*a*v^4*w^2*x - 159075945*u*v^4*w^2*x - 17773665*v^5*w^2*x + 
        887041260*a^4*w^3*x - 986824440*a^3*u*w^3*x + 1668612960*a^2*u^2*w^3*
         x - 469115640*a*u^3*w^3*x + 120886395*u^4*w^3*x - 
        407211840*a^3*v*w^3*x - 423133200*a^2*u*v*w^3*x - 
        423565380*a*u^2*v*w^3*x - 46845120*u^3*v*w^3*x + 
        1794571380*a^2*v^2*w^3*x - 641943960*a*u*v^2*w^3*x + 
        409448970*u^2*v^2*w^3*x - 401909760*a*v^3*w^3*x - 
        38223360*u*v^3*w^3*x + 124573225*v^4*w^3*x - 192374280*a^3*w^4*x - 
        93936780*a^2*u*w^4*x - 181586160*a*u^2*w^4*x - 4732560*u^3*w^4*x - 
        487348470*a^2*v*w^4*x + 703725330*a*u*v*w^4*x - 
        94403295*u^2*v*w^4*x - 214955790*a*v^2*w^4*x - 50829975*u*v^2*w^4*x - 
        20184745*v^3*w^4*x + 222737382*a^2*w^5*x - 106355886*a*u*w^5*x + 
        62112267*u^2*w^5*x + 30814140*a*v*w^5*x - 41791428*u*v*w^5*x + 
        66222177*v^2*w^5*x - 37286886*a*w^6*x + 3518697*u*w^6*x - 
        16737791*v*w^6*x + 6088631*w^7*x + 137168640*a^6*x^2 - 
        205752960*a^5*u*x^2 + 1257379200*a^4*u^2*x^2 - 
        431827200*a^3*u^3*x^2 + 597572640*a^2*u^4*x^2 - 127713600*a*u^5*x^2 + 
        24274656*u^6*x^2 - 295438752*a^5*v*x^2 - 862187760*a^4*u*v*x^2 - 
        1183162680*a^3*u^2*v*x^2 - 579538260*a^2*u^3*v*x^2 - 
        162981630*a*u^4*v*x^2 - 14393547*u^5*v*x^2 + 1526900760*a^4*v^2*x^2 - 
        1122962400*a^3*u*v^2*x^2 + 3184113240*a^2*u^2*v^2*x^2 - 
        565113780*a*u^3*v^2*x^2 + 216644400*u^4*v^2*x^2 - 
        580126680*a^3*v^3*x^2 - 679179060*a^2*u*v^3*x^2 - 
        584381700*a*u^2*v^3*x^2 - 66488520*u^3*v^3*x^2 + 
        753921000*a^2*v^4*x^2 - 156430260*a*u*v^4*x^2 + 
        227801070*u^2*v^4*x^2 - 169007118*a*v^5*x^2 - 19031649*u*v^5*x^2 + 
        31400810*v^6*x^2 - 47482848*a^5*w*x^2 - 738113040*a^4*u*w*x^2 - 
        417138120*a^3*u^2*w*x^2 - 413664300*a^2*u^3*w*x^2 - 
        50532930*a*u^4*w*x^2 - 13261941*u^5*w*x^2 - 1196067600*a^4*v*w*x^2 + 
        6036161040*a^3*u*v*w*x^2 - 2870781480*a^2*u^2*v*w*x^2 + 
        2217563460*a*u^3*v*w*x^2 - 277400340*u^4*v*w*x^2 - 
        574794360*a^3*v^2*w*x^2 - 2401392420*a^2*u*v^2*w*x^2 - 
        368410140*a*u^2*v^2*w*x^2 - 201138210*u^3*v^2*w*x^2 - 
        634601520*a^2*v^3*w*x^2 + 2260421100*a*u*v^3*w*x^2 - 
        246726270*u^2*v^3*w*x^2 - 49211610*a*v^4*w*x^2 - 
        264361545*u*v^4*w*x^2 - 19996746*v^5*w*x^2 + 736034040*a^4*w^2*x^2 - 
        1483982640*a^3*u*w^2*x^2 + 1782300240*a^2*u^2*w^2*x^2 - 
        581066640*a*u^3*w^2*x^2 + 139601700*u^4*w^2*x^2 - 
        751063320*a^3*v*w^2*x^2 - 87548580*a^2*u*v*w^2*x^2 - 
        656767440*a*u^2*v*w^2*x^2 - 21011760*u^3*v*w^2*x^2 + 
        1747554480*a^2*v^2*w^2*x^2 - 955799460*a*u*v^2*w^2*x^2 + 
        528454710*u^2*v^2*w^2*x^2 - 402206280*a*v^3*w^2*x^2 - 
        15738870*u*v^3*w^2*x^2 + 128940000*v^4*w^2*x^2 + 
        204077160*a^3*w^3*x^2 - 278877060*a^2*u*w^3*x^2 + 
        26757360*a*u^2*w^3*x^2 - 35695590*u^3*w^3*x^2 - 
        663057360*a^2*v*w^3*x^2 + 1066452660*a*u*v*w^3*x^2 - 
        185670450*u^2*v*w^3*x^2 + 6815760*a*v^2*w^3*x^2 - 
        134696730*u*v^2*w^3*x^2 - 63423640*v^3*w^3*x^2 + 
        192636360*a^2*w^4*x^2 - 219066120*a*u*w^4*x^2 + 
        76175820*u^2*w^4*x^2 - 74108370*a*v*w^4*x^2 - 12506445*u*v*w^4*x^2 + 
        76824510*v^2*w^4*x^2 + 8902194*a*w^5*x^2 + 21063*u*w^5*x^2 - 
        20488398*v*w^5*x^2 + 4139912*w^6*x^2 + 45722880*a^5*x^3 - 
        419126400*a^4*u*x^3 - 431827200*a^3*u^2*x^3 - 262483200*a^2*u^3*x^3 - 
        53766720*a*u^4*x^3 - 6769728*u^5*x^3 - 391710060*a^4*v*x^3 + 
        2409314040*a^3*u*v*x^3 - 573804000*a^2*u^2*v*x^3 + 
        892475640*a*u^3*v*x^3 - 75526395*u^4*v*x^3 - 580126680*a^3*v^2*x^3 - 
        679179060*a^2*u*v^2*x^3 - 584381700*a*u^2*v^2*x^3 - 
        66488520*u^3*v^2*x^3 - 272743380*a^2*v^3*x^3 + 
        994538580*a*u*v^3*x^3 - 68101950*u^2*v^3*x^3 - 80979360*a*v^4*x^3 - 
        87792390*u*v^4*x^3 - 5915161*v^5*x^3 + 887041260*a^4*w*x^3 - 
        986824440*a^3*u*w*x^3 + 1668612960*a^2*u^2*w*x^3 - 
        469115640*a*u^3*w*x^3 + 120886395*u^4*w*x^3 - 614612880*a^3*v*w*x^3 - 
        990246600*a^2*u*v*w*x^3 - 422312940*a*u^2*v*w*x^3 - 
        83207250*u^3*v*w*x^3 + 1940519700*a^2*v^2*w*x^3 - 
        701573040*a*u*v^2*w*x^3 + 531913410*u^2*v^2*w*x^3 - 
        444935400*a*v^3*w*x^3 - 80488590*u*v^3*w*x^3 + 137538485*v^4*w*x^3 + 
        204077160*a^3*w^2*x^3 - 278877060*a^2*u*w^2*x^3 + 
        26757360*a*u^2*w^2*x^3 - 35695590*u^3*w^2*x^3 - 
        756487620*a^2*v*w^2*x^3 + 1071156240*a*u*v*w^2*x^3 - 
        198802170*u^2*v*w^2*x^3 + 26284860*a*v^2*w^2*x^3 - 
        130907070*u*v^2*w^2*x^3 - 68917030*v^3*w^2*x^3 + 
        218235780*a^2*w^3*x^3 - 235161780*a*u*w^3*x^3 + 
        83274870*u^2*w^3*x^3 - 108905160*a*v*w^3*x^3 + 9954210*u*v*w^3*x^3 + 
        94560550*v^2*w^3*x^3 + 32906580*a*w^4*x^3 - 10948560*u*w^4*x^3 - 
        33221825*v*w^4*x^3 + 5273317*w^5*x^3 + 133358400*a^4*x^4 - 
        50803200*a^3*u*x^4 + 597572640*a^2*u^2*x^4 - 53766720*a*u^3*x^4 + 
        36741600*u^4*x^4 - 125145720*a^3*v*x^4 - 795119220*a^2*u*v*x^4 - 
        174459600*a*u^2*v*x^4 - 75988080*u^3*v*x^4 + 753921000*a^2*v^2*x^4 - 
        156430260*a*u*v^2*x^4 + 227801070*u^2*v^2*x^4 - 80979360*a*v^3*x^4 - 
        87792390*u*v^3*x^4 + 48402620*v^4*x^4 - 192374280*a^3*w*x^4 - 
        93936780*a^2*u*w*x^4 - 181586160*a*u^2*w*x^4 - 4732560*u^3*w*x^4 - 
        373116240*a^2*v*w*x^4 + 1010395260*a*u*v*w*x^4 - 
        129532410*u^2*v*w*x^4 - 240816240*a*v^2*w*x^4 - 
        82448520*u*v^2*w*x^4 - 21153860*v^3*w*x^4 + 192636360*a^2*w^2*x^4 - 
        219066120*a*u*w^2*x^4 + 76175820*u^2*w^2*x^4 - 59254020*a*v*w^2*x^4 - 
        9120930*u*v*w^2*x^4 + 78431640*v^2*w^2*x^4 + 32906580*a*w^3*x^4 - 
        10948560*u*w^3*x^4 - 31074680*v*w^3*x^4 + 6558440*w^4*x^4 - 
        12700800*a^3*x^5 - 91699776*a^2*u*x^5 - 127713600*a*u^2*x^5 - 
        6769728*u^3*x^5 - 67533606*a^2*v*x^5 + 407562414*a*u*v*x^5 - 
        13869387*u^2*v*x^5 - 169007118*a*v^2*x^5 - 19031649*u*v^2*x^5 - 
        5915161*v^3*x^5 + 222737382*a^2*w*x^5 - 106355886*a*u*w*x^5 + 
        62112267*u^2*w*x^5 - 16097508*a*v*w*x^5 - 75132582*u*v*w*x^5 + 
        73954965*v^2*w*x^5 + 8902194*a*w^2*x^5 + 21063*u*w^2*x^5 - 
        24263841*v*w^2*x^5 + 5273317*w^3*x^5 + 26332992*a^2*x^6 + 
        5136768*a*u*x^6 + 24274656*u^2*x^6 - 4315290*a*v*x^6 - 
        46322409*u*v*x^6 + 31400810*v^2*x^6 - 37286886*a*w*x^6 + 
        3518697*u*w*x^6 - 10346770*v*w*x^6 + 4139912*w^2*x^6 - 
        3782016*a*x^7 - 2102976*u*x^7 - 1039991*v*x^7 + 6088631*w*x^7 + 
        630288*x^8 + 823011840*a^6*u*y - 137168640*a^5*u^2*y + 
        914457600*a^4*u^3*y - 266716800*a^3*u^4*y + 246903552*a^2*u^5*y - 
        46738944*a*u^6*y + 7151616*u^7*y - 274337280*a^6*v*y - 
        1097349120*a^5*u*v*y - 838252800*a^4*u^2*v*y - 736646400*a^3*u^3*v*
         y - 193052160*a^2*u^4*v*y - 58197888*a*u^5*v*y - 2580480*u^6*v*y - 
        205752960*a^5*v^2*y + 3734035200*a^4*u*v^2*y - 533433600*a^3*u^2*v^2*
         y + 1640943360*a^2*u^3*v^2*y - 204341760*a*u^4*v^2*y + 
        62173440*u^5*v^2*y - 419126400*a^4*v^3*y - 2514758400*a^3*u*v^3*y - 
        447068160*a^2*u^2*v^3*y - 401909760*a*u^3*v^3*y - 
        10846080*u^4*v^3*y - 50803200*a^3*v^4*y + 1994025600*a^2*u*v^4*y - 
        61810560*a*u^2*v^4*y + 115234560*u^3*v^4*y - 91699776*a^2*v^5*y - 
        565665408*a*u*v^5*y - 13724928*u^2*v^5*y + 5136768*a*v^6*y + 
        89534592*u*v^6*y - 2102976*v^7*y - 274337280*a^6*w*y - 
        1097349120*a^5*u*w*y - 838252800*a^4*u^2*w*y - 736646400*a^3*u^3*w*
         y - 193052160*a^2*u^4*w*y - 58197888*a*u^5*w*y - 2580480*u^6*w*y + 
        1371686400*a^5*v*w*y - 762048000*a^4*u*v*w*y + 3734035200*a^3*u^2*v*w*
         y - 360702720*a^2*u^3*v*w*y + 626855040*a*u^4*v*w*y - 
        35941248*u^5*v*w*y - 762048000*a^4*v^2*w*y - 2286144000*a^3*u*v^2*w*
         y - 1463132160*a^2*u^2*v^2*w*y - 527224320*a*u^3*v^2*w*y - 
        58625280*u^4*v^2*w*y + 2159136000*a^3*v^3*w*y - 
        284497920*a^2*u*v^3*w*y + 1436037120*a*u^2*v^3*w*y - 
        38223360*u^3*v^3*w*y - 696003840*a^2*v^4*w*y - 350542080*a*u*v^4*w*
         y - 151280640*u^2*v^4*w*y + 359404416*a*v^5*w*y + 
        3112704*u*v^5*w*y - 40223232*v^6*w*y - 205752960*a^5*w^2*y + 
        3734035200*a^4*u*w^2*y - 533433600*a^3*u^2*w^2*y + 
        1640943360*a^2*u^3*w^2*y - 204341760*a*u^4*w^2*y + 
        62173440*u^5*w^2*y - 762048000*a^4*v*w^2*y - 2286144000*a^3*u*v*w^2*
         y - 1463132160*a^2*u^2*v*w^2*y - 527224320*a*u^3*v*w^2*y - 
        58625280*u^4*v*w^2*y - 1066867200*a^3*v^2*w^2*y + 
        5364817920*a^2*u*v^2*w^2*y - 443681280*a*u^2*v^2*w^2*y + 
        383927040*u^3*v^2*w^2*y - 546134400*a^2*v^3*w^2*y - 
        1250887680*a*u*v^3*w^2*y - 130717440*u^2*v^3*w^2*y - 
        151704000*a*v^4*w^2*y + 361549440*u*v^4*w^2*y - 13930560*v^5*w^2*y - 
        419126400*a^4*w^3*y - 2514758400*a^3*u*w^3*y - 447068160*a^2*u^2*w^3*
         y - 401909760*a*u^3*w^3*y - 10846080*u^4*w^3*y + 
        2159136000*a^3*v*w^3*y - 284497920*a^2*u*v*w^3*y + 
        1436037120*a*u^2*v*w^3*y - 38223360*u^3*v*w^3*y - 
        546134400*a^2*v^2*w^3*y - 1250887680*a*u*v^2*w^3*y - 
        130717440*u^2*v^2*w^3*y + 825269760*a*v^3*w^3*y + 
        6773760*u*v^3*w^3*y - 69874560*v^4*w^3*y - 50803200*a^3*w^4*y + 
        1994025600*a^2*u*w^4*y - 61810560*a*u^2*w^4*y + 115234560*u^3*w^4*y - 
        696003840*a^2*v*w^4*y - 350542080*a*u*v*w^4*y - 
        151280640*u^2*v*w^4*y - 151704000*a*v^2*w^4*y + 
        361549440*u*v^2*w^4*y - 69874560*v^3*w^4*y - 91699776*a^2*w^5*y - 
        565665408*a*u*w^5*y - 13724928*u^2*w^5*y + 359404416*a*v*w^5*y + 
        3112704*u*v*w^5*y - 13930560*v^2*w^5*y + 5136768*a*w^6*y + 
        89534592*u*w^6*y - 40223232*v*w^6*y - 2102976*w^7*y - 
        274337280*a^6*x*y - 1097349120*a^5*u*x*y - 838252800*a^4*u^2*x*y - 
        736646400*a^3*u^3*x*y - 193052160*a^2*u^4*x*y - 58197888*a*u^5*x*y - 
        2580480*u^6*x*y + 3561104736*a^5*v*x*y - 812238840*a^4*u*v*x*y + 
        5650805160*a^3*u^2*v*x*y - 984478320*a^2*u^3*v*x*y + 
        930678210*a*u^4*v*x*y - 70744716*u^5*v*x*y - 2605614480*a^4*v^2*x*y - 
        2417128560*a^3*u*v^2*x*y - 2413594260*a^2*u^2*v^2*x*y - 
        501265800*a*u^3*v^2*x*y - 94327065*u^4*v^2*x*y + 
        4277168280*a^3*v^3*x*y - 329185080*a^2*u*v^3*x*y + 
        2113642440*a*u^2*v^3*x*y - 85628970*u^3*v^3*x*y - 
        1914823260*a^2*v^4*x*y - 368776800*a*u*v^4*x*y - 
        251626410*u^2*v^4*x*y + 762185718*a*v^5*x*y + 2343810*u*v^5*x*y - 
        98229117*v^6*x*y - 1366406496*a^5*w*x*y + 2945973240*a^4*u*w*x*y - 
        926107560*a^3*u^2*w*x*y + 1970060400*a^2*u^3*w*x*y - 
        239190210*a*u^4*w*x*y + 79308684*u^5*w*x*y - 762048000*a^4*v*w*x*y - 
        3048192000*a^3*u*v*w*x*y - 1981324800*a^2*u^2*v*w*x*y - 
        844462080*a*u^3*v*w*x*y - 88058880*u^4*v*w*x*y - 
        2706684120*a^3*v^2*w*x*y + 6832780920*a^2*u*v^2*w*x*y - 
        944708940*a*u^2*v^2*w*x*y + 652893570*u^3*v^2*w*x*y - 
        241768800*a^2*v^3*w*x*y - 1569725640*a*u*v^3*w*x*y - 
        188929440*u^2*v^3*w*x*y - 408856770*a*v^4*w*x*y + 
        497565390*u*v^4*w*x*y + 6855996*v^5*w*x*y - 594987120*a^4*w^2*x*y - 
        554858640*a^3*u*w^2*x*y - 1183272300*a^2*u^2*w^2*x*y - 
        256266360*a*u^3*w^2*x*y - 57921255*u^4*w^2*x*y + 
        5831080920*a^3*v*w^2*x*y - 2351938680*a^2*u*v*w^2*x*y + 
        3467934540*a*u^2*v*w^2*x*y - 252112770*u^3*v*w^2*x*y - 
        2286144000*a^2*v^2*w^2*x*y - 799303680*a*u*v^2*w^2*x*y - 
        436181760*u^2*v^2*w^2*x*y + 2126098800*a*v^3*w^2*x*y - 
        216932100*u*v^3*w^2*x*y - 249025245*v^4*w^2*x*y - 
        1178173080*a^3*w^3*x*y + 1970128440*a^2*u*w^3*x*y - 
        411170760*a*u^2*w^3*x*y + 205943850*u^3*w^3*x*y - 
        982588320*a^2*v*w^3*x*y - 780769080*a*u*v*w^3*x*y - 
        219754080*u^2*v*w^3*x*y - 634742640*a*v^2*w^3*x*y + 
        649323780*u*v^2*w^3*x*y - 77414400*v^3*w^3*x*y + 
        32564700*a^2*w^4*x*y - 193163040*a*u*w^4*x*y - 43193430*u^2*w^4*x*y + 
        961200450*a*v*w^4*x*y - 116541390*u*v*w^4*x*y - 
        74986275*v^2*w^4*x*y - 147918582*a*w^5*x*y + 77901054*u*w^5*x*y - 
        72311484*v*w^5*x*y + 9952509*w^6*x*y - 205752960*a^5*x^2*y + 
        3734035200*a^4*u*x^2*y - 533433600*a^3*u^2*x^2*y + 
        1640943360*a^2*u^3*x^2*y - 204341760*a*u^4*x^2*y + 
        62173440*u^5*x^2*y - 2605614480*a^4*v*x^2*y - 2417128560*a^3*u*v*x^2*
         y - 2413594260*a^2*u^2*v*x^2*y - 501265800*a*u^3*v*x^2*y - 
        94327065*u^4*v*x^2*y - 354291840*a^3*v^2*x^2*y + 
        5878519920*a^2*u*v^2*x^2*y - 429774660*a*u^2*v^2*x^2*y + 
        499743720*u^3*v^2*x^2*y - 1083812940*a^2*v^3*x^2*y - 
        1389621240*a*u*v^3*x^2*y - 208238310*u^2*v^3*x^2*y + 
        26589780*a*v^4*x^2*y + 406173600*u*v^4*x^2*y - 36578829*v^5*x^2*y - 
        594987120*a^4*w*x^2*y - 554858640*a^3*u*w*x^2*y - 
        1183272300*a^2*u^2*w*x^2*y - 256266360*a*u^3*w*x^2*y - 
        57921255*u^4*w*x^2*y + 4051540080*a^3*v*w*x^2*y - 
        2487360960*a^2*u*v*w*x^2*y + 3267481140*a*u^2*v*w*x^2*y - 
        231296940*u^3*v*w*x^2*y - 1447947900*a^2*v^2*w*x^2*y - 
        793142280*a*u*v^2*w*x^2*y - 411626880*u^2*v^2*w*x^2*y + 
        1584670500*a*v^3*w*x^2*y - 231531300*u*v^3*w*x^2*y - 
        164666145*v^4*w*x^2*y - 1182489840*a^3*w^2*x^2*y + 
        2735706960*a^2*u*w^2*x^2*y - 668409840*a*u^2*w^2*x^2*y + 
        278856900*u^3*w^2*x^2*y - 162127980*a^2*v*w^2*x^2*y - 
        1268779680*a*u*v*w^2*x^2*y - 147531510*u^2*v*w^2*x^2*y - 
        885257100*a*v^2*w^2*x^2*y + 905056740*u*v^2*w^2*x^2*y - 
        21875070*v^3*w^2*x^2*y - 339062220*a^2*w^3*x^2*y - 
        51619680*a*u*w^3*x^2*y - 89725860*u^2*w^3*x^2*y + 
        1021584060*a*v*w^3*x^2*y - 237778380*u*v*w^3*x^2*y - 
        128508450*v^2*w^3*x^2*y - 176074920*a*w^4*x^2*y + 
        121082220*u*w^4*x^2*y - 11380425*v*w^4*x^2*y - 4830441*w^5*x^2*y - 
        419126400*a^4*x^3*y - 2514758400*a^3*u*x^3*y - 447068160*a^2*u^2*x^3*
         y - 401909760*a*u^3*x^3*y - 10846080*u^4*x^3*y + 
        4277168280*a^3*v*x^3*y - 329185080*a^2*u*v*x^3*y + 
        2113642440*a*u^2*v*x^3*y - 85628970*u^3*v*x^3*y - 
        1083812940*a^2*v^2*x^3*y - 1389621240*a*u*v^2*x^3*y - 
        208238310*u^2*v^2*x^3*y + 1088653860*a*v^3*x^3*y + 
        4981620*u*v^3*x^3*y - 111647550*v^4*x^3*y - 1178173080*a^3*w*x^3*y + 
        1970128440*a^2*u*w*x^3*y - 411170760*a*u^2*w*x^3*y + 
        205943850*u^3*w*x^3*y - 355236840*a^2*v*w*x^3*y - 
        765875880*a*u*v*w*x^3*y - 190069110*u^2*v*w*x^3*y - 
        694141560*a*v^2*w*x^3*y + 675867780*u*v^2*w*x^3*y - 
        36540210*v^3*w*x^3*y - 339062220*a^2*w^2*x^3*y - 
        51619680*a*u*w^2*x^3*y - 89725860*u^2*w^2*x^3*y + 
        1105385400*a*v*w^2*x^3*y - 237339900*u*v*w^2*x^3*y - 
        141003450*v^2*w^2*x^3*y - 246752100*a*w^3*x^3*y + 
        136292100*u*w^3*x^3*y + 7536270*v*w^3*x^3*y - 10261860*w^4*x^3*y - 
        50803200*a^3*x^4*y + 1994025600*a^2*u*x^4*y - 61810560*a*u^2*x^4*y + 
        115234560*u^3*x^4*y - 1914823260*a^2*v*x^4*y - 368776800*a*u*v*x^4*
         y - 251626410*u^2*v*x^4*y + 26589780*a*v^2*x^4*y + 
        406173600*u*v^2*x^4*y - 111647550*v^3*x^4*y + 32564700*a^2*w*x^4*y - 
        193163040*a*u*w*x^4*y - 43193430*u^2*w*x^4*y + 682636500*a*v*w*x^4*
         y - 129781260*u*v*w*x^4*y - 47639340*v^2*w*x^4*y - 
        176074920*a*w^2*x^4*y + 121082220*u*w^2*x^4*y - 
        20398770*v*w^2*x^4*y - 10261860*w^3*x^4*y - 91699776*a^2*x^5*y - 
        565665408*a*u*x^5*y - 13724928*u^2*x^5*y + 762185718*a*v*x^5*y + 
        2343810*u*v*x^5*y - 36578829*v^2*x^5*y - 147918582*a*w*x^5*y + 
        77901054*u*w*x^5*y - 38319498*v*w*x^5*y - 4830441*w^2*x^5*y + 
        5136768*a*x^6*y + 89534592*u*x^6*y - 98229117*v*x^6*y + 
        9952509*w*x^6*y - 2102976*x^7*y + 137168640*a^6*y^2 - 
        137168640*a^5*u*y^2 + 647740800*a^4*u^2*y^2 + 177811200*a^3*u^3*y^2 + 
        168920640*a^2*u^4*y^2 + 9709056*a*u^5*y^2 + 3499776*u^6*y^2 - 
        205752960*a^5*v*y^2 - 838252800*a^4*u*v*y^2 - 914457600*a^3*u^2*v*
         y^2 - 462309120*a^2*u^3*v*y^2 - 116282880*a*u^4*v*y^2 - 
        11644416*u^5*v*y^2 + 1257379200*a^4*v^2*y^2 - 533433600*a^3*u*v^2*
         y^2 + 1539336960*a^2*u^2*v^2*y^2 + 12983040*a*u^3*v^2*y^2 + 
        68443200*u^4*v^2*y^2 - 431827200*a^3*v^3*y^2 - 447068160*a^2*u*v^3*
         y^2 - 395700480*a*u^2*v^3*y^2 - 48867840*u^3*v^3*y^2 + 
        597572640*a^2*v^4*y^2 - 61810560*a*u*v^4*y^2 + 
        115416000*u^2*v^4*y^2 - 127713600*a*v^5*y^2 - 13724928*u*v^5*y^2 + 
        24274656*v^6*y^2 - 205752960*a^5*w*y^2 - 838252800*a^4*u*w*y^2 - 
        914457600*a^3*u^2*w*y^2 - 462309120*a^2*u^3*w*y^2 - 
        116282880*a*u^4*w*y^2 - 11644416*u^5*w*y^2 - 762048000*a^4*v*w*y^2 + 
        5410540800*a^3*u*v*w*y^2 - 152409600*a^2*u^2*v*w*y^2 + 
        1005903360*a*u^3*v*w*y^2 - 18264960*u^4*v*w*y^2 - 
        1066867200*a^3*v^2*w*y^2 - 2286144000*a^2*u*v^2*w*y^2 - 
        718018560*a*u^2*v^2*w*y^2 - 146119680*u^3*v^2*w*y^2 - 
        546134400*a^2*v^3*w*y^2 + 1975680000*a*u*v^3*w*y^2 - 
        23063040*u^2*v^3*w*y^2 - 151704000*a*v^4*w*y^2 - 
        233291520*u*v^4*w*y^2 - 13930560*v^5*w*y^2 + 1257379200*a^4*w^2*y^2 - 
        533433600*a^3*u*w^2*y^2 + 1539336960*a^2*u^2*w^2*y^2 + 
        12983040*a*u^3*w^2*y^2 + 68443200*u^4*w^2*y^2 - 
        1066867200*a^3*v*w^2*y^2 - 2286144000*a^2*u*v*w^2*y^2 - 
        718018560*a*u^2*v*w^2*y^2 - 146119680*u^3*v*w^2*y^2 + 
        2842439040*a^2*v^2*w^2*y^2 - 369169920*a*u*v^2*w^2*y^2 + 
        474284160*u^2*v^2*w^2*y^2 - 508596480*a*v^3*w^2*y^2 - 
        193294080*u*v^3*w^2*y^2 + 196721280*v^4*w^2*y^2 - 
        431827200*a^3*w^3*y^2 - 447068160*a^2*u*w^3*y^2 - 
        395700480*a*u^2*w^3*y^2 - 48867840*u^3*w^3*y^2 - 
        546134400*a^2*v*w^3*y^2 + 1975680000*a*u*v*w^3*y^2 - 
        23063040*u^2*v*w^3*y^2 - 508596480*a*v^2*w^3*y^2 - 
        193294080*u*v^2*w^3*y^2 - 59109120*v^3*w^3*y^2 + 
        597572640*a^2*w^4*y^2 - 61810560*a*u*w^4*y^2 + 
        115416000*u^2*w^4*y^2 - 151704000*a*v*w^4*y^2 - 
        233291520*u*v*w^4*y^2 + 196721280*v^2*w^4*y^2 - 127713600*a*w^5*y^2 - 
        13724928*u*w^5*y^2 - 13930560*v*w^5*y^2 + 24274656*w^6*y^2 - 
        205752960*a^5*x*y^2 - 838252800*a^4*u*x*y^2 - 914457600*a^3*u^2*x*
         y^2 - 462309120*a^2*u^3*x*y^2 - 116282880*a*u^4*x*y^2 - 
        11644416*u^5*x*y^2 - 2523365460*a^4*v*x*y^2 + 3856121640*a^3*u*v*x*
         y^2 - 190976940*a^2*u^2*v*x*y^2 + 970115580*a*u^3*v*x*y^2 - 
        11764305*u^4*v*x*y^2 - 314095320*a^3*v^2*x*y^2 - 
        1518165180*a^2*u*v^2*x*y^2 - 736582140*a*u^2*v^2*x*y^2 - 
        142811550*u^3*v^2*x*y^2 - 1039197600*a^2*v^3*x*y^2 + 
        1510518240*a*u*v^3*x*y^2 - 27387360*u^2*v^3*x*y^2 + 
        30267720*a*v^4*x*y^2 - 159910380*u*v^4*x*y^2 - 35266833*v^5*x*y^2 + 
        3895051860*a^4*w*x*y^2 - 807929640*a^3*u*w*x*y^2 + 
        2781940140*a^2*u^2*w*x*y^2 - 134685180*a*u^3*w*x*y^2 + 
        125224785*u^4*w*x*y^2 - 2286144000*a^3*v*w*x*y^2 - 
        1981324800*a^2*u*v*w*x*y^2 - 1341204480*a*u^2*v*w*x*y^2 - 
        182407680*u^3*v*w*x*y^2 + 5733776160*a^2*v^2*w*x*y^2 - 
        895841100*a*u*v^2*w*x*y^2 + 880611480*u^2*v^2*w*x*y^2 - 
        1332683100*a*v^3*w*x*y^2 - 191053800*u*v^3*w*x*y^2 + 
        389105325*v^4*w*x*y^2 - 524157480*a^3*w^2*x*y^2 - 
        1255689540*a^2*u*w^2*x*y^2 - 514870020*a*u^2*w^2*x*y^2 - 
        102092130*u^3*w^2*x*y^2 - 2655102240*a^2*v*w^2*x*y^2 + 
        3168437580*a*u*v*w^2*x*y^2 - 186059160*u^2*v*w^2*x*y^2 - 
        369169920*a*v^2*w^2*x*y^2 - 404248320*u*v^2*w^2*x*y^2 - 
        218094030*v^3*w^2*x*y^2 + 1725040800*a^2*w^3*x*y^2 - 
        347689440*a*u*w^3*x*y^2 + 277693920*u^2*w^3*x*y^2 - 
        402528420*a*v*w^3*x*y^2 - 186502680*u*v*w^3*x*y^2 + 
        487754190*v^2*w^3*x*y^2 - 212030280*a*w^4*x*y^2 - 
        52898580*u*w^4*x*y^2 - 118275885*v*w^4*x*y^2 + 65297169*w^5*x*y^2 + 
        1257379200*a^4*x^2*y^2 - 533433600*a^3*u*x^2*y^2 + 
        1539336960*a^2*u^2*x^2*y^2 + 12983040*a*u^3*x^2*y^2 + 
        68443200*u^4*x^2*y^2 - 314095320*a^3*v*x^2*y^2 - 
        1518165180*a^2*u*v*x^2*y^2 - 736582140*a*u^2*v*x^2*y^2 - 
        142811550*u^3*v*x^2*y^2 + 2291564520*a^2*v^2*x^2*y^2 - 
        486739260*a*u*v^2*x^2*y^2 + 501613560*u^2*v^2*x^2*y^2 - 
        352801260*a*v^3*x^2*y^2 - 138938940*u*v^3*x^2*y^2 + 
        148689450*v^4*x^2*y^2 - 524157480*a^3*w*x^2*y^2 - 
        1255689540*a^2*u*w*x^2*y^2 - 514870020*a*u^2*w*x^2*y^2 - 
        102092130*u^3*w*x^2*y^2 - 1697303160*a^2*v*w*x^2*y^2 + 
        3475812060*a*u*v*w*x^2*y^2 - 186138540*u^2*v*w*x^2*y^2 - 
        474197220*a*v^2*w*x^2*y^2 - 447901650*u*v^2*w*x^2*y^2 - 
        150091830*v^3*w*x^2*y^2 + 1585195920*a^2*w^2*x^2*y^2 - 
        643658400*a*u*w^2*x^2*y^2 + 332628660*u^2*w^2*x^2*y^2 - 
        664879320*a*v*w^2*x^2*y^2 - 146131020*u*v*w^2*x^2*y^2 + 
        506669310*v^2*w^2*x^2*y^2 + 23665320*a*w^3*x^2*y^2 - 
        93507750*u*w^3*x^2*y^2 - 169252650*v*w^3*x^2*y^2 + 
        70854840*w^4*x^2*y^2 - 431827200*a^3*x^3*y^2 - 447068160*a^2*u*x^3*
         y^2 - 395700480*a*u^2*x^3*y^2 - 48867840*u^3*x^3*y^2 - 
        1039197600*a^2*v*x^3*y^2 + 1510518240*a*u*v*x^3*y^2 - 
        27387360*u^2*v*x^3*y^2 - 352801260*a*v^2*x^3*y^2 - 
        138938940*u*v^2*x^3*y^2 - 63687330*v^3*x^3*y^2 + 
        1725040800*a^2*w*x^3*y^2 - 347689440*a*u*w*x^3*y^2 + 
        277693920*u^2*w*x^3*y^2 - 504601020*a*v*w*x^3*y^2 - 
        224136990*u*v*w*x^3*y^2 + 420689430*v^2*w*x^3*y^2 + 
        23665320*a*w^2*x^3*y^2 - 93507750*u*w^2*x^3*y^2 - 
        180840870*v*w^2*x^3*y^2 + 88741170*w^3*x^3*y^2 + 
        597572640*a^2*x^4*y^2 - 61810560*a*u*x^4*y^2 + 
        115416000*u^2*x^4*y^2 + 30267720*a*v*x^4*y^2 - 
        159910380*u*v*x^4*y^2 + 148689450*v^2*x^4*y^2 - 
        212030280*a*w*x^4*y^2 - 52898580*u*w*x^4*y^2 - 75682530*v*w*x^4*y^2 + 
        70854840*w^2*x^4*y^2 - 127713600*a*x^5*y^2 - 13724928*u*x^5*y^2 - 
        35266833*v*x^5*y^2 + 65297169*w*x^5*y^2 + 24274656*x^6*y^2 + 
        45722880*a^5*y^3 + 914457600*a^4*u*y^3 + 177811200*a^3*u^2*y^3 + 
        213373440*a^2*u^3*y^3 + 26248320*a*u^4*y^3 + 5289984*u^5*y^3 - 
        419126400*a^4*v*y^3 - 736646400*a^3*u*v*y^3 - 462309120*a^2*u^2*v*
         y^3 - 159183360*a*u^3*v*y^3 - 19192320*u^4*v*y^3 - 
        431827200*a^3*v^2*y^3 + 1640943360*a^2*u*v^2*y^3 + 
        12983040*a*u^2*v^2*y^3 + 83623680*u^3*v^2*y^3 - 
        262483200*a^2*v^3*y^3 - 401909760*a*u*v^3*y^3 - 
        48867840*u^2*v^3*y^3 - 53766720*a*v^4*y^3 + 115234560*u*v^4*y^3 - 
        6769728*v^5*y^3 - 419126400*a^4*w*y^3 - 736646400*a^3*u*w*y^3 - 
        462309120*a^2*u^2*w*y^3 - 159183360*a*u^3*w*y^3 - 
        19192320*u^4*w*y^3 + 2159136000*a^3*v*w*y^3 - 939859200*a^2*u*v*w*
         y^3 + 947197440*a*u^2*v*w*y^3 + 5483520*u^3*v*w*y^3 - 
        546134400*a^2*v^2*w*y^3 - 484323840*a*u*v^2*w*y^3 - 
        139184640*u^2*v^2*w*y^3 + 825269760*a*v^3*w*y^3 - 
        77414400*u*v^3*w*y^3 - 69874560*v^4*w*y^3 - 431827200*a^3*w^2*y^3 + 
        1640943360*a^2*u*w^2*y^3 + 12983040*a*u^2*w^2*y^3 + 
        83623680*u^3*w^2*y^3 - 546134400*a^2*v*w^2*y^3 - 
        484323840*a*u*v*w^2*y^3 - 139184640*u^2*v*w^2*y^3 - 
        508596480*a*v^2*w^2*y^3 + 462954240*u*v^2*w^2*y^3 - 
        59109120*v^3*w^2*y^3 - 262483200*a^2*w^3*y^3 - 
        401909760*a*u*w^3*y^3 - 48867840*u^2*w^3*y^3 + 
        825269760*a*v*w^3*y^3 - 77414400*u*v*w^3*y^3 - 59109120*v^2*w^3*y^3 - 
        53766720*a*w^4*y^3 + 115234560*u*w^4*y^3 - 69874560*v*w^4*y^3 - 
        6769728*w^5*y^3 - 419126400*a^4*x*y^3 - 736646400*a^3*u*x*y^3 - 
        462309120*a^2*u^2*x*y^3 - 159183360*a*u^3*x*y^3 - 
        19192320*u^4*x*y^3 + 4022003160*a^3*v*x*y^3 - 383700240*a^2*u*v*x*
         y^3 + 1033448220*a*u^2*v*x*y^3 + 4334400*u^3*v*x*y^3 - 
        1013852700*a^2*v^2*x*y^3 - 542850840*a*u*v^2*x*y^3 - 
        150173730*u^2*v^2*x*y^3 + 996564240*a*v^3*x*y^3 - 
        41011110*u*v^3*x*y^3 - 101608290*v^4*x*y^3 - 2701119960*a^3*w*x*y^3 + 
        1948438800*a^2*u*w*x*y^3 - 139311900*a*u^2*w*x*y^3 + 
        135656640*u^3*w*x*y^3 - 284497920*a^2*v*w*x*y^3 - 
        844462080*a*u*v*w*x*y^3 - 182407680*u^2*v*w*x*y^3 - 
        1355000220*a*v^2*w*x*y^3 + 640642590*u*v^2*w*x*y^3 + 
        11105640*v^3*w*x*y^3 - 388315620*a^2*w^2*x*y^3 - 
        257581800*a*u*w^2*x*y^3 - 101664990*u^2*w^2*x*y^3 + 
        2079792540*a*v*w^2*x*y^3 - 208734750*u*v*w^2*x*y^3 - 
        193294080*v^2*w^2*x*y^3 - 464824080*a*w^3*x*y^3 + 
        200517030*u*w^3*x*y^3 - 81746280*v*w^3*x*y^3 - 3102750*w^4*x*y^3 - 
        431827200*a^3*x^2*y^3 + 1640943360*a^2*u*x^2*y^3 + 
        12983040*a*u^2*x^2*y^3 + 83623680*u^3*x^2*y^3 - 
        1013852700*a^2*v*x^2*y^3 - 542850840*a*u*v*x^2*y^3 - 
        150173730*u^2*v*x^2*y^3 - 343729260*a*v^2*x^2*y^3 + 
        404316360*u*v^2*x^2*y^3 - 60851070*v^3*x^2*y^3 - 
        388315620*a^2*w*x^2*y^3 - 257581800*a*u*w*x^2*y^3 - 
        101664990*u^2*w*x^2*y^3 + 1510892460*a*v*w*x^2*y^3 - 
        244403460*u*v*w*x^2*y^3 - 130343220*v^2*w*x^2*y^3 - 
        446322240*a*w^2*x^2*y^3 + 277236540*u*w^2*x^2*y^3 - 
        24747030*v*w^2*x^2*y^3 - 43235640*w^3*x^2*y^3 - 
        262483200*a^2*x^3*y^3 - 401909760*a*u*x^3*y^3 - 
        48867840*u^2*x^3*y^3 + 996564240*a*v*x^3*y^3 - 41011110*u*v*x^3*y^3 - 
        60851070*v^2*x^3*y^3 - 464824080*a*w*x^3*y^3 + 
        200517030*u*w*x^3*y^3 - 39533130*v*w*x^3*y^3 - 43235640*w^2*x^3*y^3 - 
        53766720*a*x^4*y^3 + 115234560*u*x^4*y^3 - 101608290*v*x^4*y^3 - 
        3102750*w*x^4*y^3 - 6769728*x^5*y^3 + 133358400*a^4*y^4 - 
        266716800*a^3*u*y^4 + 168920640*a^2*u^2*y^4 + 26248320*a*u^3*y^4 + 
        6017760*u^4*y^4 - 50803200*a^3*v*y^4 - 193052160*a^2*u*v*y^4 - 
        116282880*a*u^2*v*y^4 - 19192320*u^3*v*y^4 + 597572640*a^2*v^2*y^4 - 
        204341760*a*u*v^2*y^4 + 68443200*u^2*v^2*y^4 - 53766720*a*v^3*y^4 - 
        10846080*u*v^3*y^4 + 36741600*v^4*y^4 - 50803200*a^3*w*y^4 - 
        193052160*a^2*u*w*y^4 - 116282880*a*u^2*w*y^4 - 19192320*u^3*w*y^4 - 
        696003840*a^2*v*w*y^4 + 902885760*a*u*v*w*y^4 - 
        10523520*u^2*v*w*y^4 - 151704000*a*v^2*w*y^4 - 90720000*u*v^2*w*y^4 - 
        69874560*v^3*w*y^4 + 597572640*a^2*w^2*y^4 - 204341760*a*u*w^2*y^4 + 
        68443200*u^2*w^2*y^4 - 151704000*a*v*w^2*y^4 - 90720000*u*v*w^2*y^4 + 
        196721280*v^2*w^2*y^4 - 53766720*a*w^3*y^4 - 10846080*u*w^3*y^4 - 
        69874560*v*w^3*y^4 + 36741600*w^4*y^4 - 50803200*a^3*x*y^4 - 
        193052160*a^2*u*x*y^4 - 116282880*a*u^2*x*y^4 - 19192320*u^3*x*y^4 - 
        1764475650*a^2*v*x*y^4 + 640207890*a*u*v*x*y^4 - 
        20235285*u^2*v*x*y^4 + 28107450*a*v^2*x*y^4 - 59660055*u*v^2*x*y^4 - 
        99747585*v^3*x*y^4 + 2069294850*a^2*w*x*y^4 - 224750610*a*u*w*x*y^4 + 
        125954325*u^2*w*x*y^4 - 350542080*a*v*w*x*y^4 - 
        88058880*u*v*w*x*y^4 + 378885465*v^2*w*x*y^4 - 67338810*a*w^2*x*y^4 - 
        60493545*u*w^2*x*y^4 - 250627545*v*w^2*x*y^4 + 121117185*w^3*x*y^4 + 
        597572640*a^2*x^2*y^4 - 204341760*a*u*x^2*y^4 + 
        68443200*u^2*x^2*y^4 + 28107450*a*v*x^2*y^4 - 59660055*u*v*x^2*y^4 + 
        141301440*v^2*x^2*y^4 - 67338810*a*w*x^2*y^4 - 60493545*u*w*x^2*y^4 - 
        162620640*v*w*x^2*y^4 + 119498400*w^2*x^2*y^4 - 53766720*a*x^3*y^4 - 
        10846080*u*x^3*y^4 - 99747585*v*x^3*y^4 + 121117185*w*x^3*y^4 + 
        36741600*x^4*y^4 - 12700800*a^3*y^5 + 246903552*a^2*u*y^5 + 
        9709056*a*u^2*y^5 + 5289984*u^3*y^5 - 91699776*a^2*v*y^5 - 
        58197888*a*u*v*y^5 - 11644416*u^2*v*y^5 - 127713600*a*v^2*y^5 + 
        62173440*u*v^2*y^5 - 6769728*v^3*y^5 - 91699776*a^2*w*y^5 - 
        58197888*a*u*w*y^5 - 11644416*u^2*w*y^5 + 359404416*a*v*w*y^5 - 
        68568192*u*v*w*y^5 - 13930560*v^2*w*y^5 - 127713600*a*w^2*y^5 + 
        62173440*u*w^2*y^5 - 13930560*v*w^2*y^5 - 6769728*w^3*y^5 - 
        91699776*a^2*x*y^5 - 58197888*a*u*x*y^5 - 11644416*u^2*x*y^5 + 
        695479554*a*v*x*y^5 - 36995868*u*v*x*y^5 - 33614469*v^2*x*y^5 - 
        588679938*a*w*x*y^5 + 78186780*u*w*x*y^5 + 3112704*v*w*x*y^5 - 
        12253563*w^2*x*y^5 - 127713600*a*x^2*y^5 + 62173440*u*x^2*y^5 - 
        33614469*v*x^2*y^5 - 12253563*w*x^2*y^5 - 6769728*x^3*y^5 + 
        26332992*a^2*y^6 - 46738944*a*u*y^6 + 3499776*u^2*y^6 + 
        5136768*a*v*y^6 - 2580480*u*v*y^6 + 24274656*v^2*y^6 + 
        5136768*a*w*y^6 - 2580480*u*w*y^6 - 40223232*v*w*y^6 + 
        24274656*w^2*y^6 + 5136768*a*x*y^6 - 2580480*u*x*y^6 - 
        88375203*v*x*y^6 + 92213667*w*x*y^6 + 24274656*x^2*y^6 - 
        3782016*a*y^7 + 7151616*u*y^7 - 2102976*v*y^7 - 2102976*w*y^7 - 
        2102976*x*y^7 + 630288*y^8 - 274337280*a^6*u*z - 
        205752960*a^5*u^2*z - 419126400*a^4*u^3*z - 50803200*a^3*u^4*z - 
        91699776*a^2*u^5*z + 5136768*a*u^6*z - 2102976*u^7*z + 
        823011840*a^6*v*z - 1187034912*a^5*u*v*z + 3732874740*a^4*u^2*v*z - 
        2588183640*a^3*u^3*v*z + 2004535890*a^2*u^4*v*z - 
        573333138*a*u^5*v*z + 90141135*u^6*v*z - 47482848*a^5*v^2*z - 
        738113040*a^4*u*v^2*z - 417138120*a^3*u^2*v^2*z - 
        413664300*a^2*u^3*v^2*z - 50532930*a*u^4*v^2*z - 13261941*u^5*v^2*z + 
        887041260*a^4*v^3*z - 986824440*a^3*u*v^3*z + 1668612960*a^2*u^2*v^3*
         z - 469115640*a*u^3*v^3*z + 120886395*u^4*v^3*z - 
        192374280*a^3*v^4*z - 93936780*a^2*u*v^4*z - 181586160*a*u^2*v^4*z - 
        4732560*u^3*v^4*z + 222737382*a^2*v^5*z - 106355886*a*u*v^5*z + 
        62112267*u^2*v^5*z - 37286886*a*v^6*z + 3518697*u*v^6*z + 
        6088631*v^7*z - 274337280*a^6*w*z + 1461372192*a^5*u*w*z - 
        760887540*a^4*u^2*w*z + 2232561240*a^3*u^3*w*z - 
        706514130*a^2*u^4*w*z + 367072146*a*u^5*w*z - 40829775*u^6*w*z - 
        1097349120*a^5*v*w*z - 762048000*a^4*u*v*w*z - 2286144000*a^3*u^2*v*w*
         z - 284497920*a^2*u^3*v*w*z - 350542080*a*u^4*v*w*z + 
        3112704*u^5*v*w*z - 1366609860*a^4*v^2*w*z + 4233864600*a^3*u*v^2*w*
         z - 2023978320*a^2*u^2*v^2*w*z + 1637643420*a*u^3*v^2*w*z - 
        189698355*u^4*v^2*w*z - 407211840*a^3*v^3*w*z - 
        423133200*a^2*u*v^3*w*z - 423565380*a*u^2*v^3*w*z - 
        46845120*u^3*v^3*w*z - 487348470*a^2*v^4*w*z + 703725330*a*u*v^4*w*
         z - 94403295*u^2*v^4*w*z + 30814140*a*v^5*w*z - 41791428*u*v^5*w*z - 
        16737791*v^6*w*z - 295438752*a^5*w^2*z - 862187760*a^4*u*w^2*z - 
        1183162680*a^3*u^2*w^2*z - 579538260*a^2*u^3*w^2*z - 
        162981630*a*u^4*w^2*z - 14393547*u^5*w^2*z + 4262392260*a^4*v*w^2*z - 
        2785973400*a^3*u*v*w^2*z + 5925664080*a^2*u^2*v*w^2*z - 
        1452493980*a*u^3*v*w^2*z + 399967155*u^4*v*w^2*z - 
        533433600*a^3*v^2*w^2*z - 1463132160*a^2*u*v^2*w^2*z - 
        443681280*a*u^2*v^2*w^2*z - 130717440*u^3*v^2*w^2*z + 
        1794571380*a^2*v^3*w^2*z - 641943960*a*u*v^3*w^2*z + 
        409448970*u^2*v^3*w^2*z - 214955790*a*v^4*w^2*z - 
        50829975*u*v^4*w^2*z + 66222177*v^5*w^2*z - 391710060*a^4*w^3*z + 
        2409314040*a^3*u*w^3*z - 573804000*a^2*u^2*w^3*z + 
        892475640*a*u^3*w^3*z - 75526395*u^4*w^3*z - 2844192960*a^3*v*w^3*z - 
        222067440*a^2*u*v*w^3*z - 1354546620*a*u^2*v*w^3*z + 
        15395520*u^3*v*w^3*z - 600696180*a^2*v^2*w^3*z + 
        1550756760*a*u*v^2*w^3*z - 156239370*u^2*v^2*w^3*z - 
        401909760*a*v^3*w^3*z - 38223360*u*v^3*w^3*z - 20184745*v^4*w^3*z - 
        125145720*a^3*w^4*z - 795119220*a^2*u*w^4*z - 174459600*a*u^2*w^4*z - 
        75988080*u^3*w^4*z + 2288321910*a^2*v*w^4*z - 427412370*a*u*v*w^4*z + 
        397327455*u^2*v*w^4*z - 51196530*a*v^2*w^4*z - 159075945*u*v^2*w^4*
         z + 124573225*v^3*w^4*z - 67533606*a^2*w^5*z + 407562414*a*u*w^5*z - 
        13869387*u^2*w^5*z - 654677436*a*v*w^5*z + 8962884*u*v*w^5*z - 
        17773665*v^2*w^5*z - 4315290*a*w^6*z - 46322409*u*w^6*z + 
        103691903*v*w^6*z - 1039991*w^7*z - 274337280*a^6*x*z + 
        3292047360*a^5*u*x*z - 2362348800*a^4*u^2*x*z + 
        3835641600*a^3*u^3*x*z - 1689206400*a^2*u^4*x*z + 
        672465024*a*u^5*x*z - 85696128*u^6*x*z - 1097349120*a^5*v*x*z - 
        762048000*a^4*u*v*x*z - 2286144000*a^3*u^2*v*x*z - 
        284497920*a^2*u^3*v*x*z - 350542080*a*u^4*v*x*z + 3112704*u^5*v*x*z - 
        1196067600*a^4*v^2*x*z + 6036161040*a^3*u*v^2*x*z - 
        2870781480*a^2*u^2*v^2*x*z + 2217563460*a*u^3*v^2*x*z - 
        277400340*u^4*v^2*x*z - 614612880*a^3*v^3*x*z - 
        990246600*a^2*u*v^3*x*z - 422312940*a*u^2*v^3*x*z - 
        83207250*u^3*v^3*x*z - 373116240*a^2*v^4*x*z + 1010395260*a*u*v^4*x*
         z - 129532410*u^2*v^4*x*z - 16097508*a*v^5*x*z - 
        75132582*u*v^5*x*z - 10346770*v^6*x*z - 1097349120*a^5*w*x*z - 
        762048000*a^4*u*w*x*z - 2286144000*a^3*u^2*w*x*z - 
        284497920*a^2*u^3*w*x*z - 350542080*a*u^4*w*x*z + 3112704*u^5*w*x*z + 
        3611412000*a^4*v*w*x*z - 4299432480*a^3*u*v*w*x*z + 
        7631442000*a^2*u^2*v*w*x*z - 1989799560*a*u^3*v*w*x*z + 
        557300520*u^4*v*w*x*z - 807876720*a^3*v^2*w*x*z - 
        1930937400*a^2*u*v^2*w*x*z - 861314580*a*u^2*v^2*w*x*z - 
        182743470*u^3*v^2*w*x*z + 2313722880*a^2*v^3*w*x*z - 
        1189752480*a*u*v^3*w*x*z + 713910960*u^2*v^3*w*x*z - 
        266171220*a*v^4*w*x*z - 62747370*u*v^4*w*x*z + 92247960*v^5*w*x*z - 
        1196067600*a^4*w^2*x*z + 6036161040*a^3*u*w^2*x*z - 
        2870781480*a^2*u^2*w^2*x*z + 2217563460*a*u^3*w^2*x*z - 
        277400340*u^4*w^2*x*z - 807876720*a^3*v*w^2*x*z - 
        1930937400*a^2*u*v*w^2*x*z - 861314580*a*u^2*v*w^2*x*z - 
        182743470*u^3*v*w^2*x*z - 1727157600*a^2*v^2*w^2*x*z + 
        3798091080*a*u*v^2*w^2*x*z - 544522860*u^2*v^2*w^2*x*z - 
        260535240*a*v^3*w^2*x*z - 238894320*u*v^3*w^2*x*z - 
        83433630*v^4*w^2*x*z - 614612880*a^3*w^3*x*z - 990246600*a^2*u*w^3*x*
         z - 422312940*a*u^2*w^3*x*z - 83207250*u^3*w^3*x*z + 
        2313722880*a^2*v*w^3*x*z - 1189752480*a*u*v*w^3*x*z + 
        713910960*u^2*v*w^3*x*z - 260535240*a*v^2*w^3*x*z - 
        238894320*u*v^2*w^3*x*z + 226840880*v^3*w^3*x*z - 
        373116240*a^2*w^4*x*z + 1010395260*a*u*w^4*x*z - 
        129532410*u^2*w^4*x*z - 266171220*a*v*w^4*x*z - 
        62747370*u*v*w^4*x*z - 83433630*v^2*w^4*x*z - 16097508*a*w^5*x*z - 
        75132582*u*w^5*x*z + 92247960*v*w^5*x*z - 10346770*w^6*x*z - 
        205752960*a^5*x^2*z - 2362348800*a^4*u*x^2*z - 304819200*a^3*u^2*x^2*
         z - 955100160*a^2*u^3*x^2*z + 22579200*a*u^4*x^2*z - 
        32143104*u^5*x^2*z + 4262392260*a^4*v*x^2*z - 2785973400*a^3*u*v*x^2*
         z + 5925664080*a^2*u^2*v*x^2*z - 1452493980*a*u^3*v*x^2*z + 
        399967155*u^4*v*x^2*z - 574794360*a^3*v^2*x^2*z - 
        2401392420*a^2*u*v^2*x^2*z - 368410140*a*u^2*v^2*x^2*z - 
        201138210*u^3*v^2*x^2*z + 1940519700*a^2*v^3*x^2*z - 
        701573040*a*u*v^3*x^2*z + 531913410*u^2*v^3*x^2*z - 
        240816240*a*v^4*x^2*z - 82448520*u*v^4*x^2*z + 73954965*v^5*x^2*z - 
        1366609860*a^4*w*x^2*z + 4233864600*a^3*u*w*x^2*z - 
        2023978320*a^2*u^2*w*x^2*z + 1637643420*a*u^3*w*x^2*z - 
        189698355*u^4*w*x^2*z - 807876720*a^3*v*w*x^2*z - 
        1930937400*a^2*u*v*w*x^2*z - 861314580*a*u^2*v*w*x^2*z - 
        182743470*u^3*v*w*x^2*z - 1839140100*a^2*v^2*w*x^2*z + 
        3567802140*a*u*v^2*w*x^2*z - 529019190*u^2*v^2*w*x^2*z - 
        239823360*a*v^3*w*x^2*z - 205047570*u*v^3*w*x^2*z - 
        92272425*v^4*w*x^2*z - 751063320*a^3*w^2*x^2*z - 
        87548580*a^2*u*w^2*x^2*z - 656767440*a*u^2*w^2*x^2*z - 
        21011760*u^3*w^2*x^2*z + 3266392500*a^2*v*w^2*x^2*z - 
        1743816060*a*u*v*w^2*x^2*z + 963842670*u^2*v*w^2*x^2*z - 
        546735420*a*v^2*w^2*x^2*z - 162138690*u*v^2*w^2*x^2*z + 
        321082230*v^3*w^2*x^2*z - 756487620*a^2*w^3*x^2*z + 
        1071156240*a*u*w^3*x^2*z - 198802170*u^2*w^3*x^2*z - 
        152404560*a*v*w^3*x^2*z - 167776770*u*v*w^3*x^2*z - 
        144319350*v^2*w^3*x^2*z - 59254020*a*w^4*x^2*z - 
        9120930*u*w^4*x^2*z + 146453685*v*w^4*x^2*z - 24263841*w^5*x^2*z - 
        419126400*a^4*x^3*z + 3835641600*a^3*u*x^3*z - 955100160*a^2*u^2*x^3*
         z + 933649920*a*u^3*x^3*z - 93864960*u^4*x^3*z - 
        2844192960*a^3*v*x^3*z - 222067440*a^2*u*v*x^3*z - 
        1354546620*a*u^2*v*x^3*z + 15395520*u^3*v*x^3*z - 
        634601520*a^2*v^2*x^3*z + 2260421100*a*u*v^2*x^3*z - 
        246726270*u^2*v^2*x^3*z - 444935400*a*v^3*x^3*z - 
        80488590*u*v^3*x^3*z - 21153860*v^4*x^3*z - 407211840*a^3*w*x^3*z - 
        423133200*a^2*u*w*x^3*z - 423565380*a*u^2*w*x^3*z - 
        46845120*u^3*w*x^3*z + 2313722880*a^2*v*w*x^3*z - 
        1189752480*a*u*v*w*x^3*z + 713910960*u^2*v*w*x^3*z - 
        239823360*a*v^2*w*x^3*z - 205047570*u*v^2*w*x^3*z + 
        234259760*v^3*w*x^3*z - 663057360*a^2*w^2*x^3*z + 
        1066452660*a*u*w^2*x^3*z - 185670450*u^2*w^2*x^3*z - 
        152404560*a*v*w^2*x^3*z - 167776770*u*v*w^2*x^3*z - 
        145031460*v^2*w^2*x^3*z - 108905160*a*w^3*x^3*z + 
        9954210*u*w^3*x^3*z + 159479600*v*w^3*x^3*z - 31074680*w^4*x^3*z - 
        50803200*a^3*x^4*z - 1689206400*a^2*u*x^4*z + 22579200*a*u^2*x^4*z - 
        93864960*u^3*x^4*z + 2288321910*a^2*v*x^4*z - 427412370*a*u*v*x^4*z + 
        397327455*u^2*v*x^4*z - 49211610*a*v^2*x^4*z - 264361545*u*v^2*x^4*
         z + 137538485*v^3*x^4*z - 487348470*a^2*w*x^4*z + 
        703725330*a*u*w*x^4*z - 94403295*u^2*w*x^4*z - 266171220*a*v*w*x^4*
         z - 62747370*u*v*w*x^4*z - 92272425*v^2*w*x^4*z - 
        74108370*a*w^2*x^4*z - 12506445*u*w^2*x^4*z + 146453685*v*w^2*x^4*z - 
        33221825*w^3*x^4*z - 91699776*a^2*x^5*z + 672465024*a*u*x^5*z - 
        32143104*u^2*x^5*z - 654677436*a*v*x^5*z + 8962884*u*v*x^5*z - 
        19996746*v^2*x^5*z + 30814140*a*w*x^5*z - 41791428*u*w*x^5*z + 
        92247960*v*w*x^5*z - 20488398*w^2*x^5*z + 5136768*a*x^6*z - 
        85696128*u*x^6*z + 103691903*v*x^6*z - 16737791*w*x^6*z - 
        2102976*x^7*z - 274337280*a^6*y*z - 1097349120*a^5*u*y*z - 
        838252800*a^4*u^2*y*z - 736646400*a^3*u^3*y*z - 
        193052160*a^2*u^4*y*z - 58197888*a*u^5*y*z - 2580480*u^6*y*z - 
        1366406496*a^5*v*y*z + 2945973240*a^4*u*v*y*z - 
        926107560*a^3*u^2*v*y*z + 1970060400*a^2*u^3*v*y*z - 
        239190210*a*u^4*v*y*z + 79308684*u^5*v*y*z - 594987120*a^4*v^2*y*z - 
        554858640*a^3*u*v^2*y*z - 1183272300*a^2*u^2*v^2*y*z - 
        256266360*a*u^3*v^2*y*z - 57921255*u^4*v^2*y*z - 
        1178173080*a^3*v^3*y*z + 1970128440*a^2*u*v^3*y*z - 
        411170760*a*u^2*v^3*y*z + 205943850*u^3*v^3*y*z + 
        32564700*a^2*v^4*y*z - 193163040*a*u*v^4*y*z - 43193430*u^2*v^4*y*z - 
        147918582*a*v^5*y*z + 77901054*u*v^5*y*z + 9952509*v^6*y*z + 
        3561104736*a^5*w*y*z - 812238840*a^4*u*w*y*z + 5650805160*a^3*u^2*w*y*
         z - 984478320*a^2*u^3*w*y*z + 930678210*a*u^4*w*y*z - 
        70744716*u^5*w*y*z - 762048000*a^4*v*w*y*z - 3048192000*a^3*u*v*w*y*
         z - 1981324800*a^2*u^2*v*w*y*z - 844462080*a*u^3*v*w*y*z - 
        88058880*u^4*v*w*y*z + 5831080920*a^3*v^2*w*y*z - 
        2351938680*a^2*u*v^2*w*y*z + 3467934540*a*u^2*v^2*w*y*z - 
        252112770*u^3*v^2*w*y*z - 982588320*a^2*v^3*w*y*z - 
        780769080*a*u*v^3*w*y*z - 219754080*u^2*v^3*w*y*z + 
        961200450*a*v^4*w*y*z - 116541390*u*v^4*w*y*z - 72311484*v^5*w*y*z - 
        2605614480*a^4*w^2*y*z - 2417128560*a^3*u*w^2*y*z - 
        2413594260*a^2*u^2*w^2*y*z - 501265800*a*u^3*w^2*y*z - 
        94327065*u^4*w^2*y*z - 2706684120*a^3*v*w^2*y*z + 
        6832780920*a^2*u*v*w^2*y*z - 944708940*a*u^2*v*w^2*y*z + 
        652893570*u^3*v*w^2*y*z - 2286144000*a^2*v^2*w^2*y*z - 
        799303680*a*u*v^2*w^2*y*z - 436181760*u^2*v^2*w^2*y*z - 
        634742640*a*v^3*w^2*y*z + 649323780*u*v^3*w^2*y*z - 
        74986275*v^4*w^2*y*z + 4277168280*a^3*w^3*y*z - 
        329185080*a^2*u*w^3*y*z + 2113642440*a*u^2*w^3*y*z - 
        85628970*u^3*w^3*y*z - 241768800*a^2*v*w^3*y*z - 
        1569725640*a*u*v*w^3*y*z - 188929440*u^2*v*w^3*y*z + 
        2126098800*a*v^2*w^3*y*z - 216932100*u*v^2*w^3*y*z - 
        77414400*v^3*w^3*y*z - 1914823260*a^2*w^4*y*z - 
        368776800*a*u*w^4*y*z - 251626410*u^2*w^4*y*z - 
        408856770*a*v*w^4*y*z + 497565390*u*v*w^4*y*z - 
        249025245*v^2*w^4*y*z + 762185718*a*w^5*y*z + 2343810*u*w^5*y*z + 
        6855996*v*w^5*y*z - 98229117*w^6*y*z + 1371686400*a^5*x*y*z - 
        762048000*a^4*u*x*y*z + 3734035200*a^3*u^2*x*y*z - 
        360702720*a^2*u^3*x*y*z + 626855040*a*u^4*x*y*z - 
        35941248*u^5*x*y*z - 762048000*a^4*v*x*y*z - 3048192000*a^3*u*v*x*y*
         z - 1981324800*a^2*u^2*v*x*y*z - 844462080*a*u^3*v*x*y*z - 
        88058880*u^4*v*x*y*z + 4051540080*a^3*v^2*x*y*z - 
        2487360960*a^2*u*v^2*x*y*z + 3267481140*a*u^2*v^2*x*y*z - 
        231296940*u^3*v^2*x*y*z - 355236840*a^2*v^3*x*y*z - 
        765875880*a*u*v^3*x*y*z - 190069110*u^2*v^3*x*y*z + 
        682636500*a*v^4*x*y*z - 129781260*u*v^4*x*y*z - 38319498*v^5*x*y*z - 
        762048000*a^4*w*x*y*z - 3048192000*a^3*u*w*x*y*z - 
        1981324800*a^2*u^2*w*x*y*z - 844462080*a*u^3*w*x*y*z - 
        88058880*u^4*w*x*y*z - 3683201760*a^3*v*w*x*y*z + 
        13082912640*a^2*u*v*w*x*y*z - 2402968680*a*u^2*v*w*x*y*z + 
        1222545240*u^3*v*w*x*y*z - 1986790680*a^2*v^2*w*x*y*z - 
        2090392920*a*u*v^2*w*x*y*z - 512789130*u^2*v^2*w*x*y*z - 
        1067482080*a*v^3*w*x*y*z + 1236357360*u*v^3*w*x*y*z - 
        73816470*v^4*w*x*y*z + 4051540080*a^3*w^2*x*y*z - 
        2487360960*a^2*u*w^2*x*y*z + 3267481140*a*u^2*w^2*x*y*z - 
        231296940*u^3*w^2*x*y*z - 1986790680*a^2*v*w^2*x*y*z - 
        2090392920*a*u*v*w^2*x*y*z - 512789130*u^2*v*w^2*x*y*z + 
        3406377240*a*v^2*w^2*x*y*z - 627124680*u*v^2*w^2*x*y*z - 
        200884320*v^3*w^2*x*y*z - 355236840*a^2*w^3*x*y*z - 
        765875880*a*u*w^3*x*y*z - 190069110*u^2*w^3*x*y*z - 
        1067482080*a*v*w^3*x*y*z + 1236357360*u*v*w^3*x*y*z - 
        200884320*v^2*w^3*x*y*z + 682636500*a*w^4*x*y*z - 
        129781260*u*w^4*x*y*z - 73816470*v*w^4*x*y*z - 38319498*w^5*x*y*z - 
        762048000*a^4*x^2*y*z - 2286144000*a^3*u*x^2*y*z - 
        1463132160*a^2*u^2*x^2*y*z - 527224320*a*u^3*x^2*y*z - 
        58625280*u^4*x^2*y*z - 2706684120*a^3*v*x^2*y*z + 
        6832780920*a^2*u*v*x^2*y*z - 944708940*a*u^2*v*x^2*y*z + 
        652893570*u^3*v*x^2*y*z - 1447947900*a^2*v^2*x^2*y*z - 
        793142280*a*u*v^2*x^2*y*z - 411626880*u^2*v^2*x^2*y*z - 
        694141560*a*v^3*x^2*y*z + 675867780*u*v^3*x^2*y*z - 
        47639340*v^4*x^2*y*z + 5831080920*a^3*w*x^2*y*z - 
        2351938680*a^2*u*w*x^2*y*z + 3467934540*a*u^2*w*x^2*y*z - 
        252112770*u^3*w*x^2*y*z - 1986790680*a^2*v*w*x^2*y*z - 
        2090392920*a*u*v*w*x^2*y*z - 512789130*u^2*v*w*x^2*y*z + 
        3736359900*a*v^2*w*x^2*y*z - 630923580*u*v^2*w*x^2*y*z - 
        240920190*v^3*w*x^2*y*z - 162127980*a^2*w^2*x^2*y*z - 
        1268779680*a*u*w^2*x^2*y*z - 147531510*u^2*w^2*x^2*y*z - 
        1687599900*a*v*w^2*x^2*y*z + 1471346100*u*v*w^2*x^2*y*z - 
        158977350*v^2*w^2*x^2*y*z + 1105385400*a*w^3*x^2*y*z - 
        237339900*u*w^3*x^2*y*z - 165370590*v*w^3*x^2*y*z - 
        20398770*w^4*x^2*y*z + 2159136000*a^3*x^3*y*z - 
        284497920*a^2*u*x^3*y*z + 1436037120*a*u^2*x^3*y*z - 
        38223360*u^3*x^3*y*z - 241768800*a^2*v*x^3*y*z - 
        1569725640*a*u*v*x^3*y*z - 188929440*u^2*v*x^3*y*z + 
        1584670500*a*v^2*x^3*y*z - 231531300*u*v^2*x^3*y*z - 
        36540210*v^3*x^3*y*z - 982588320*a^2*w*x^3*y*z - 
        780769080*a*u*w*x^3*y*z - 219754080*u^2*w*x^3*y*z - 
        1067482080*a*v*w*x^3*y*z + 1236357360*u*v*w*x^3*y*z - 
        240920190*v^2*w*x^3*y*z + 1021584060*a*w^2*x^3*y*z - 
        237778380*u*w^2*x^3*y*z - 165370590*v*w^2*x^3*y*z + 
        7536270*w^3*x^3*y*z - 696003840*a^2*x^4*y*z - 350542080*a*u*x^4*y*z - 
        151280640*u^2*x^4*y*z - 408856770*a*v*x^4*y*z + 
        497565390*u*v*x^4*y*z - 164666145*v^2*x^4*y*z + 
        961200450*a*w*x^4*y*z - 116541390*u*w*x^4*y*z - 
        73816470*v*w*x^4*y*z - 11380425*w^2*x^4*y*z + 359404416*a*x^5*y*z + 
        3112704*u*x^5*y*z + 6855996*v*x^5*y*z - 72311484*w*x^5*y*z - 
        40223232*x^6*y*z - 205752960*a^5*y^2*z - 838252800*a^4*u*y^2*z - 
        914457600*a^3*u^2*y^2*z - 462309120*a^2*u^3*y^2*z - 
        116282880*a*u^4*y^2*z - 11644416*u^5*y^2*z + 3895051860*a^4*v*y^2*z - 
        807929640*a^3*u*v*y^2*z + 2781940140*a^2*u^2*v*y^2*z - 
        134685180*a*u^3*v*y^2*z + 125224785*u^4*v*y^2*z - 
        524157480*a^3*v^2*y^2*z - 1255689540*a^2*u*v^2*y^2*z - 
        514870020*a*u^2*v^2*y^2*z - 102092130*u^3*v^2*y^2*z + 
        1725040800*a^2*v^3*y^2*z - 347689440*a*u*v^3*y^2*z + 
        277693920*u^2*v^3*y^2*z - 212030280*a*v^4*y^2*z - 
        52898580*u*v^4*y^2*z + 65297169*v^5*y^2*z - 2523365460*a^4*w*y^2*z + 
        3856121640*a^3*u*w*y^2*z - 190976940*a^2*u^2*w*y^2*z + 
        970115580*a*u^3*w*y^2*z - 11764305*u^4*w*y^2*z - 
        2286144000*a^3*v*w*y^2*z - 1981324800*a^2*u*v*w*y^2*z - 
        1341204480*a*u^2*v*w*y^2*z - 182407680*u^3*v*w*y^2*z - 
        2655102240*a^2*v^2*w*y^2*z + 3168437580*a*u*v^2*w*y^2*z - 
        186059160*u^2*v^2*w*y^2*z - 402528420*a*v^3*w*y^2*z - 
        186502680*u*v^3*w*y^2*z - 118275885*v^4*w*y^2*z - 
        314095320*a^3*w^2*y^2*z - 1518165180*a^2*u*w^2*y^2*z - 
        736582140*a*u^2*w^2*y^2*z - 142811550*u^3*w^2*y^2*z + 
        5733776160*a^2*v*w^2*y^2*z - 895841100*a*u*v*w^2*y^2*z + 
        880611480*u^2*v*w^2*y^2*z - 369169920*a*v^2*w^2*y^2*z - 
        404248320*u*v^2*w^2*y^2*z + 487754190*v^3*w^2*y^2*z - 
        1039197600*a^2*w^3*y^2*z + 1510518240*a*u*w^3*y^2*z - 
        27387360*u^2*w^3*y^2*z - 1332683100*a*v*w^3*y^2*z - 
        191053800*u*v*w^3*y^2*z - 218094030*v^2*w^3*y^2*z + 
        30267720*a*w^4*y^2*z - 159910380*u*w^4*y^2*z + 389105325*v*w^4*y^2*
         z - 35266833*w^5*y^2*z - 762048000*a^4*x*y^2*z + 
        5410540800*a^3*u*x*y^2*z - 152409600*a^2*u^2*x*y^2*z + 
        1005903360*a*u^3*x*y^2*z - 18264960*u^4*x*y^2*z - 
        2286144000*a^3*v*x*y^2*z - 1981324800*a^2*u*v*x*y^2*z - 
        1341204480*a*u^2*v*x*y^2*z - 182407680*u^3*v*x*y^2*z - 
        1697303160*a^2*v^2*x*y^2*z + 3475812060*a*u*v^2*x*y^2*z - 
        186138540*u^2*v^2*x*y^2*z - 504601020*a*v^3*x*y^2*z - 
        224136990*u*v^3*x*y^2*z - 75682530*v^4*x*y^2*z - 
        2286144000*a^3*w*x*y^2*z - 1981324800*a^2*u*w*x*y^2*z - 
        1341204480*a*u^2*w*x*y^2*z - 182407680*u^3*w*x*y^2*z + 
        6930509040*a^2*v*w*x*y^2*z - 2318372280*a*u*v*w*x*y^2*z + 
        1418823000*u^2*v*w*x*y^2*z - 821926980*a*v^2*w*x*y^2*z - 
        509848290*u*v^2*w*x*y^2*z + 670370400*v^3*w*x*y^2*z - 
        1697303160*a^2*w^2*x*y^2*z + 3475812060*a*u*w^2*x*y^2*z - 
        186138540*u^2*w^2*x*y^2*z - 821926980*a*v*w^2*x*y^2*z - 
        509848290*u*v*w^2*x*y^2*z - 469018620*v^2*w^2*x*y^2*z - 
        504601020*a*w^3*x*y^2*z - 224136990*u*w^3*x*y^2*z + 
        670370400*v*w^3*x*y^2*z - 75682530*w^4*x*y^2*z - 
        1066867200*a^3*x^2*y^2*z - 2286144000*a^2*u*x^2*y^2*z - 
        718018560*a*u^2*x^2*y^2*z - 146119680*u^3*x^2*y^2*z + 
        5733776160*a^2*v*x^2*y^2*z - 895841100*a*u*v*x^2*y^2*z + 
        880611480*u^2*v*x^2*y^2*z - 474197220*a*v^2*x^2*y^2*z - 
        447901650*u*v^2*x^2*y^2*z + 420689430*v^3*x^2*y^2*z - 
        2655102240*a^2*w*x^2*y^2*z + 3168437580*a*u*w*x^2*y^2*z - 
        186059160*u^2*w*x^2*y^2*z - 821926980*a*v*w*x^2*y^2*z - 
        509848290*u*v*w*x^2*y^2*z - 512002890*v^2*w*x^2*y^2*z - 
        664879320*a*w^2*x^2*y^2*z - 146131020*u*w^2*x^2*y^2*z + 
        922193370*v*w^2*x^2*y^2*z - 180840870*w^3*x^2*y^2*z - 
        546134400*a^2*x^3*y^2*z + 1975680000*a*u*x^3*y^2*z - 
        23063040*u^2*x^3*y^2*z - 1332683100*a*v*x^3*y^2*z - 
        191053800*u*v*x^3*y^2*z - 150091830*v^2*x^3*y^2*z - 
        402528420*a*w*x^3*y^2*z - 186502680*u*w*x^3*y^2*z + 
        670370400*v*w*x^3*y^2*z - 169252650*w^2*x^3*y^2*z - 
        151704000*a*x^4*y^2*z - 233291520*u*x^4*y^2*z + 
        389105325*v*x^4*y^2*z - 118275885*w*x^4*y^2*z - 13930560*x^5*y^2*z - 
        419126400*a^4*y^3*z - 736646400*a^3*u*y^3*z - 462309120*a^2*u^2*y^3*
         z - 159183360*a*u^3*y^3*z - 19192320*u^4*y^3*z - 
        2701119960*a^3*v*y^3*z + 1948438800*a^2*u*v*y^3*z - 
        139311900*a*u^2*v*y^3*z + 135656640*u^3*v*y^3*z - 
        388315620*a^2*v^2*y^3*z - 257581800*a*u*v^2*y^3*z - 
        101664990*u^2*v^2*y^3*z - 464824080*a*v^3*y^3*z + 
        200517030*u*v^3*y^3*z - 3102750*v^4*y^3*z + 4022003160*a^3*w*y^3*z - 
        383700240*a^2*u*w*y^3*z + 1033448220*a*u^2*w*y^3*z + 
        4334400*u^3*w*y^3*z - 284497920*a^2*v*w*y^3*z - 
        844462080*a*u*v*w*y^3*z - 182407680*u^2*v*w*y^3*z + 
        2079792540*a*v^2*w*y^3*z - 208734750*u*v^2*w*y^3*z - 
        81746280*v^3*w*y^3*z - 1013852700*a^2*w^2*y^3*z - 
        542850840*a*u*w^2*y^3*z - 150173730*u^2*w^2*y^3*z - 
        1355000220*a*v*w^2*y^3*z + 640642590*u*v*w^2*y^3*z - 
        193294080*v^2*w^2*y^3*z + 996564240*a*w^3*y^3*z - 
        41011110*u*w^3*y^3*z + 11105640*v*w^3*y^3*z - 101608290*w^4*y^3*z + 
        2159136000*a^3*x*y^3*z - 939859200*a^2*u*x*y^3*z + 
        947197440*a*u^2*x*y^3*z + 5483520*u^3*x*y^3*z - 
        284497920*a^2*v*x*y^3*z - 844462080*a*u*v*x*y^3*z - 
        182407680*u^2*v*x*y^3*z + 1510892460*a*v^2*x*y^3*z - 
        244403460*u*v^2*x*y^3*z - 39533130*v^3*x*y^3*z - 
        284497920*a^2*w*x*y^3*z - 844462080*a*u*w*x*y^3*z - 
        182407680*u^2*w*x*y^3*z - 1655743320*a*v*w*x*y^3*z + 
        1186504200*u*v*w*x*y^3*z - 187226550*v^2*w*x*y^3*z + 
        1510892460*a*w^2*x*y^3*z - 244403460*u*w^2*x*y^3*z - 
        187226550*v*w^2*x*y^3*z - 39533130*w^3*x*y^3*z - 
        546134400*a^2*x^2*y^3*z - 484323840*a*u*x^2*y^3*z - 
        139184640*u^2*x^2*y^3*z - 1355000220*a*v*x^2*y^3*z + 
        640642590*u*v*x^2*y^3*z - 130343220*v^2*x^2*y^3*z + 
        2079792540*a*w*x^2*y^3*z - 208734750*u*w*x^2*y^3*z - 
        187226550*v*w*x^2*y^3*z - 24747030*w^2*x^2*y^3*z + 
        825269760*a*x^3*y^3*z - 77414400*u*x^3*y^3*z + 11105640*v*x^3*y^3*z - 
        81746280*w*x^3*y^3*z - 69874560*x^4*y^3*z - 50803200*a^3*y^4*z - 
        193052160*a^2*u*y^4*z - 116282880*a*u^2*y^4*z - 19192320*u^3*y^4*z + 
        2069294850*a^2*v*y^4*z - 224750610*a*u*v*y^4*z + 
        125954325*u^2*v*y^4*z - 67338810*a*v^2*y^4*z - 60493545*u*v^2*y^4*z + 
        121117185*v^3*y^4*z - 1764475650*a^2*w*y^4*z + 640207890*a*u*w*y^4*
         z - 20235285*u^2*w*y^4*z - 350542080*a*v*w*y^4*z - 
        88058880*u*v*w*y^4*z - 250627545*v^2*w*y^4*z + 28107450*a*w^2*y^4*z - 
        59660055*u*w^2*y^4*z + 378885465*v*w^2*y^4*z - 99747585*w^3*y^4*z - 
        696003840*a^2*x*y^4*z + 902885760*a*u*x*y^4*z - 
        10523520*u^2*x*y^4*z - 350542080*a*v*x*y^4*z - 88058880*u*v*x*y^4*z - 
        162620640*v^2*x*y^4*z - 350542080*a*w*x*y^4*z - 
        88058880*u*w*x*y^4*z + 491762880*v*w*x*y^4*z - 162620640*w^2*x*y^4*
         z - 151704000*a*x^2*y^4*z - 90720000*u*x^2*y^4*z + 
        378885465*v*x^2*y^4*z - 250627545*w*x^2*y^4*z - 69874560*x^3*y^4*z - 
        91699776*a^2*y^5*z - 58197888*a*u*y^5*z - 11644416*u^2*y^5*z - 
        588679938*a*v*y^5*z + 78186780*u*v*y^5*z - 12253563*v^2*y^5*z + 
        695479554*a*w*y^5*z - 36995868*u*w*y^5*z + 3112704*v*w*y^5*z - 
        33614469*w^2*y^5*z + 359404416*a*x*y^5*z - 68568192*u*x*y^5*z + 
        3112704*v*x*y^5*z + 3112704*w*x*y^5*z - 13930560*x^2*y^5*z + 
        5136768*a*y^6*z - 2580480*u*y^6*z + 92213667*v*y^6*z - 
        88375203*w*y^6*z - 40223232*x*y^6*z - 2102976*y^7*z + 
        137168640*a^6*z^2 - 205752960*a^5*u*z^2 + 1257379200*a^4*u^2*z^2 - 
        431827200*a^3*u^3*z^2 + 597572640*a^2*u^4*z^2 - 127713600*a*u^5*z^2 + 
        24274656*u^6*z^2 - 47482848*a^5*v*z^2 - 738113040*a^4*u*v*z^2 - 
        417138120*a^3*u^2*v*z^2 - 413664300*a^2*u^3*v*z^2 - 
        50532930*a*u^4*v*z^2 - 13261941*u^5*v*z^2 + 736034040*a^4*v^2*z^2 - 
        1483982640*a^3*u*v^2*z^2 + 1782300240*a^2*u^2*v^2*z^2 - 
        581066640*a*u^3*v^2*z^2 + 139601700*u^4*v^2*z^2 + 
        204077160*a^3*v^3*z^2 - 278877060*a^2*u*v^3*z^2 + 
        26757360*a*u^2*v^3*z^2 - 35695590*u^3*v^3*z^2 + 
        192636360*a^2*v^4*z^2 - 219066120*a*u*v^4*z^2 + 
        76175820*u^2*v^4*z^2 + 8902194*a*v^5*z^2 + 21063*u*v^5*z^2 + 
        4139912*v^6*z^2 - 295438752*a^5*w*z^2 - 862187760*a^4*u*w*z^2 - 
        1183162680*a^3*u^2*w*z^2 - 579538260*a^2*u^3*w*z^2 - 
        162981630*a*u^4*w*z^2 - 14393547*u^5*w*z^2 - 1196067600*a^4*v*w*z^2 + 
        6036161040*a^3*u*v*w*z^2 - 2870781480*a^2*u^2*v*w*z^2 + 
        2217563460*a*u^3*v*w*z^2 - 277400340*u^4*v*w*z^2 - 
        751063320*a^3*v^2*w*z^2 - 87548580*a^2*u*v^2*w*z^2 - 
        656767440*a*u^2*v^2*w*z^2 - 21011760*u^3*v^2*w*z^2 - 
        663057360*a^2*v^3*w*z^2 + 1066452660*a*u*v^3*w*z^2 - 
        185670450*u^2*v^3*w*z^2 - 74108370*a*v^4*w*z^2 - 
        12506445*u*v^4*w*z^2 - 20488398*v^5*w*z^2 + 1526900760*a^4*w^2*z^2 - 
        1122962400*a^3*u*w^2*z^2 + 3184113240*a^2*u^2*w^2*z^2 - 
        565113780*a*u^3*w^2*z^2 + 216644400*u^4*w^2*z^2 - 
        574794360*a^3*v*w^2*z^2 - 2401392420*a^2*u*v*w^2*z^2 - 
        368410140*a*u^2*v*w^2*z^2 - 201138210*u^3*v*w^2*z^2 + 
        1747554480*a^2*v^2*w^2*z^2 - 955799460*a*u*v^2*w^2*z^2 + 
        528454710*u^2*v^2*w^2*z^2 + 6815760*a*v^3*w^2*z^2 - 
        134696730*u*v^3*w^2*z^2 + 76824510*v^4*w^2*z^2 - 
        580126680*a^3*w^3*z^2 - 679179060*a^2*u*w^3*z^2 - 
        584381700*a*u^2*w^3*z^2 - 66488520*u^3*w^3*z^2 - 
        634601520*a^2*v*w^3*z^2 + 2260421100*a*u*v*w^3*z^2 - 
        246726270*u^2*v*w^3*z^2 - 402206280*a*v^2*w^3*z^2 - 
        15738870*u*v^2*w^3*z^2 - 63423640*v^3*w^3*z^2 + 
        753921000*a^2*w^4*z^2 - 156430260*a*u*w^4*z^2 + 
        227801070*u^2*w^4*z^2 - 49211610*a*v*w^4*z^2 - 
        264361545*u*v*w^4*z^2 + 128940000*v^2*w^4*z^2 - 169007118*a*w^5*z^2 - 
        19031649*u*w^5*z^2 - 19996746*v*w^5*z^2 + 31400810*w^6*z^2 - 
        205752960*a^5*x*z^2 - 2362348800*a^4*u*x*z^2 - 304819200*a^3*u^2*x*
         z^2 - 955100160*a^2*u^3*x*z^2 + 22579200*a*u^4*x*z^2 - 
        32143104*u^5*x*z^2 - 1366609860*a^4*v*x*z^2 + 4233864600*a^3*u*v*x*
         z^2 - 2023978320*a^2*u^2*v*x*z^2 + 1637643420*a*u^3*v*x*z^2 - 
        189698355*u^4*v*x*z^2 - 751063320*a^3*v^2*x*z^2 - 
        87548580*a^2*u*v^2*x*z^2 - 656767440*a*u^2*v^2*x*z^2 - 
        21011760*u^3*v^2*x*z^2 - 756487620*a^2*v^3*x*z^2 + 
        1071156240*a*u*v^3*x*z^2 - 198802170*u^2*v^3*x*z^2 - 
        59254020*a*v^4*x*z^2 - 9120930*u*v^4*x*z^2 - 24263841*v^5*x*z^2 + 
        4262392260*a^4*w*x*z^2 - 2785973400*a^3*u*w*x*z^2 + 
        5925664080*a^2*u^2*w*x*z^2 - 1452493980*a*u^3*w*x*z^2 + 
        399967155*u^4*w*x*z^2 - 807876720*a^3*v*w*x*z^2 - 
        1930937400*a^2*u*v*w*x*z^2 - 861314580*a*u^2*v*w*x*z^2 - 
        182743470*u^3*v*w*x*z^2 + 3266392500*a^2*v^2*w*x*z^2 - 
        1743816060*a*u*v^2*w*x*z^2 + 963842670*u^2*v^2*w*x*z^2 - 
        152404560*a*v^3*w*x*z^2 - 167776770*u*v^3*w*x*z^2 + 
        146453685*v^4*w*x*z^2 - 574794360*a^3*w^2*x*z^2 - 
        2401392420*a^2*u*w^2*x*z^2 - 368410140*a*u^2*w^2*x*z^2 - 
        201138210*u^3*w^2*x*z^2 - 1839140100*a^2*v*w^2*x*z^2 + 
        3567802140*a*u*v*w^2*x*z^2 - 529019190*u^2*v*w^2*x*z^2 - 
        546735420*a*v^2*w^2*x*z^2 - 162138690*u*v^2*w^2*x*z^2 - 
        144319350*v^3*w^2*x*z^2 + 1940519700*a^2*w^3*x*z^2 - 
        701573040*a*u*w^3*x*z^2 + 531913410*u^2*w^3*x*z^2 - 
        239823360*a*v*w^3*x*z^2 - 205047570*u*v*w^3*x*z^2 + 
        321082230*v^2*w^3*x*z^2 - 240816240*a*w^4*x*z^2 - 
        82448520*u*w^4*x*z^2 - 92272425*v*w^4*x*z^2 + 73954965*w^5*x*z^2 + 
        1257379200*a^4*x^2*z^2 - 304819200*a^3*u*x^2*z^2 + 
        2103252480*a^2*u^2*x^2*z^2 - 319495680*a*u^3*x^2*z^2 + 
        134043840*u^4*x^2*z^2 - 533433600*a^3*v*x^2*z^2 - 
        1463132160*a^2*u*v*x^2*z^2 - 443681280*a*u^2*v*x^2*z^2 - 
        130717440*u^3*v*x^2*z^2 + 1747554480*a^2*v^2*x^2*z^2 - 
        955799460*a*u*v^2*x^2*z^2 + 528454710*u^2*v^2*x^2*z^2 + 
        26284860*a*v^3*x^2*z^2 - 130907070*u*v^3*x^2*z^2 + 
        78431640*v^4*x^2*z^2 - 533433600*a^3*w*x^2*z^2 - 
        1463132160*a^2*u*w*x^2*z^2 - 443681280*a*u^2*w*x^2*z^2 - 
        130717440*u^3*w*x^2*z^2 - 1727157600*a^2*v*w*x^2*z^2 + 
        3798091080*a*u*v*w*x^2*z^2 - 544522860*u^2*v*w*x^2*z^2 - 
        546735420*a*v^2*w*x^2*z^2 - 162138690*u*v^2*w*x^2*z^2 - 
        145031460*v^3*w*x^2*z^2 + 1747554480*a^2*w^2*x^2*z^2 - 
        955799460*a*u*w^2*x^2*z^2 + 528454710*u^2*w^2*x^2*z^2 - 
        546735420*a*v*w^2*x^2*z^2 - 162138690*u*v*w^2*x^2*z^2 + 
        386328600*v^2*w^2*x^2*z^2 + 26284860*a*w^3*x^2*z^2 - 
        130907070*u*w^3*x^2*z^2 - 145031460*v*w^3*x^2*z^2 + 
        78431640*w^4*x^2*z^2 - 431827200*a^3*x^3*z^2 - 955100160*a^2*u*x^3*
         z^2 - 319495680*a*u^2*x^3*z^2 - 56528640*u^3*x^3*z^2 - 
        600696180*a^2*v*x^3*z^2 + 1550756760*a*u*v*x^3*z^2 - 
        156239370*u^2*v*x^3*z^2 - 402206280*a*v^2*x^3*z^2 - 
        15738870*u*v^2*x^3*z^2 - 68917030*v^3*x^3*z^2 + 
        1794571380*a^2*w*x^3*z^2 - 641943960*a*u*w*x^3*z^2 + 
        409448970*u^2*w*x^3*z^2 - 260535240*a*v*w*x^3*z^2 - 
        238894320*u*v*w*x^3*z^2 + 321082230*v^2*w*x^3*z^2 + 
        6815760*a*w^2*x^3*z^2 - 134696730*u*w^2*x^3*z^2 - 
        144319350*v*w^2*x^3*z^2 + 94560550*w^3*x^3*z^2 + 
        597572640*a^2*x^4*z^2 + 22579200*a*u*x^4*z^2 + 
        134043840*u^2*x^4*z^2 - 51196530*a*v*x^4*z^2 - 
        159075945*u*v*x^4*z^2 + 128940000*v^2*x^4*z^2 - 
        214955790*a*w*x^4*z^2 - 50829975*u*w*x^4*z^2 - 83433630*v*w*x^4*z^2 + 
        76824510*w^2*x^4*z^2 - 127713600*a*x^5*z^2 - 32143104*u*x^5*z^2 - 
        17773665*v*x^5*z^2 + 66222177*w*x^5*z^2 + 24274656*x^6*z^2 - 
        205752960*a^5*y*z^2 + 3734035200*a^4*u*y*z^2 - 533433600*a^3*u^2*y*
         z^2 + 1640943360*a^2*u^3*y*z^2 - 204341760*a*u^4*y*z^2 + 
        62173440*u^5*y*z^2 - 594987120*a^4*v*y*z^2 - 554858640*a^3*u*v*y*
         z^2 - 1183272300*a^2*u^2*v*y*z^2 - 256266360*a*u^3*v*y*z^2 - 
        57921255*u^4*v*y*z^2 - 1182489840*a^3*v^2*y*z^2 + 
        2735706960*a^2*u*v^2*y*z^2 - 668409840*a*u^2*v^2*y*z^2 + 
        278856900*u^3*v^2*y*z^2 - 339062220*a^2*v^3*y*z^2 - 
        51619680*a*u*v^3*y*z^2 - 89725860*u^2*v^3*y*z^2 - 
        176074920*a*v^4*y*z^2 + 121082220*u*v^4*y*z^2 - 4830441*v^5*y*z^2 - 
        2605614480*a^4*w*y*z^2 - 2417128560*a^3*u*w*y*z^2 - 
        2413594260*a^2*u^2*w*y*z^2 - 501265800*a*u^3*w*y*z^2 - 
        94327065*u^4*w*y*z^2 + 4051540080*a^3*v*w*y*z^2 - 
        2487360960*a^2*u*v*w*y*z^2 + 3267481140*a*u^2*v*w*y*z^2 - 
        231296940*u^3*v*w*y*z^2 - 162127980*a^2*v^2*w*y*z^2 - 
        1268779680*a*u*v^2*w*y*z^2 - 147531510*u^2*v^2*w*y*z^2 + 
        1021584060*a*v^3*w*y*z^2 - 237778380*u*v^3*w*y*z^2 - 
        11380425*v^4*w*y*z^2 - 354291840*a^3*w^2*y*z^2 + 
        5878519920*a^2*u*w^2*y*z^2 - 429774660*a*u^2*w^2*y*z^2 + 
        499743720*u^3*w^2*y*z^2 - 1447947900*a^2*v*w^2*y*z^2 - 
        793142280*a*u*v*w^2*y*z^2 - 411626880*u^2*v*w^2*y*z^2 - 
        885257100*a*v^2*w^2*y*z^2 + 905056740*u*v^2*w^2*y*z^2 - 
        128508450*v^3*w^2*y*z^2 - 1083812940*a^2*w^3*y*z^2 - 
        1389621240*a*u*w^3*y*z^2 - 208238310*u^2*w^3*y*z^2 + 
        1584670500*a*v*w^3*y*z^2 - 231531300*u*v*w^3*y*z^2 - 
        21875070*v^2*w^3*y*z^2 + 26589780*a*w^4*y*z^2 + 
        406173600*u*w^4*y*z^2 - 164666145*v*w^4*y*z^2 - 36578829*w^5*y*z^2 - 
        762048000*a^4*x*y*z^2 - 2286144000*a^3*u*x*y*z^2 - 
        1463132160*a^2*u^2*x*y*z^2 - 527224320*a*u^3*x*y*z^2 - 
        58625280*u^4*x*y*z^2 + 5831080920*a^3*v*x*y*z^2 - 
        2351938680*a^2*u*v*x*y*z^2 + 3467934540*a*u^2*v*x*y*z^2 - 
        252112770*u^3*v*x*y*z^2 - 162127980*a^2*v^2*x*y*z^2 - 
        1268779680*a*u*v^2*x*y*z^2 - 147531510*u^2*v^2*x*y*z^2 + 
        1105385400*a*v^3*x*y*z^2 - 237339900*u*v^3*x*y*z^2 - 
        20398770*v^4*x*y*z^2 - 2706684120*a^3*w*x*y*z^2 + 
        6832780920*a^2*u*w*x*y*z^2 - 944708940*a*u^2*w*x*y*z^2 + 
        652893570*u^3*w*x*y*z^2 - 1986790680*a^2*v*w*x*y*z^2 - 
        2090392920*a*u*v*w*x*y*z^2 - 512789130*u^2*v*w*x*y*z^2 - 
        1687599900*a*v^2*w*x*y*z^2 + 1471346100*u*v^2*w*x*y*z^2 - 
        165370590*v^3*w*x*y*z^2 - 1447947900*a^2*w^2*x*y*z^2 - 
        793142280*a*u*w^2*x*y*z^2 - 411626880*u^2*w^2*x*y*z^2 + 
        3736359900*a*v*w^2*x*y*z^2 - 630923580*u*v*w^2*x*y*z^2 - 
        158977350*v^2*w^2*x*y*z^2 - 694141560*a*w^3*x*y*z^2 + 
        675867780*u*w^3*x*y*z^2 - 240920190*v*w^3*x*y*z^2 - 
        47639340*w^4*x*y*z^2 - 1066867200*a^3*x^2*y*z^2 + 
        5364817920*a^2*u*x^2*y*z^2 - 443681280*a*u^2*x^2*y*z^2 + 
        383927040*u^3*x^2*y*z^2 - 2286144000*a^2*v*x^2*y*z^2 - 
        799303680*a*u*v*x^2*y*z^2 - 436181760*u^2*v*x^2*y*z^2 - 
        885257100*a*v^2*x^2*y*z^2 + 905056740*u*v^2*x^2*y*z^2 - 
        141003450*v^3*x^2*y*z^2 - 2286144000*a^2*w*x^2*y*z^2 - 
        799303680*a*u*w*x^2*y*z^2 - 436181760*u^2*w*x^2*y*z^2 + 
        3406377240*a*v*w*x^2*y*z^2 - 627124680*u*v*w*x^2*y*z^2 - 
        158977350*v^2*w*x^2*y*z^2 - 885257100*a*w^2*x^2*y*z^2 + 
        905056740*u*w^2*x^2*y*z^2 - 158977350*v*w^2*x^2*y*z^2 - 
        141003450*w^3*x^2*y*z^2 - 546134400*a^2*x^3*y*z^2 - 
        1250887680*a*u*x^3*y*z^2 - 130717440*u^2*x^3*y*z^2 + 
        2126098800*a*v*x^3*y*z^2 - 216932100*u*v*x^3*y*z^2 - 
        21875070*v^2*x^3*y*z^2 - 634742640*a*w*x^3*y*z^2 + 
        649323780*u*w*x^3*y*z^2 - 200884320*v*w*x^3*y*z^2 - 
        128508450*w^2*x^3*y*z^2 - 151704000*a*x^4*y*z^2 + 
        361549440*u*x^4*y*z^2 - 249025245*v*x^4*y*z^2 - 
        74986275*w*x^4*y*z^2 - 13930560*x^5*y*z^2 + 1257379200*a^4*y^2*z^2 - 
        533433600*a^3*u*y^2*z^2 + 1539336960*a^2*u^2*y^2*z^2 + 
        12983040*a*u^3*y^2*z^2 + 68443200*u^4*y^2*z^2 - 
        524157480*a^3*v*y^2*z^2 - 1255689540*a^2*u*v*y^2*z^2 - 
        514870020*a*u^2*v*y^2*z^2 - 102092130*u^3*v*y^2*z^2 + 
        1585195920*a^2*v^2*y^2*z^2 - 643658400*a*u*v^2*y^2*z^2 + 
        332628660*u^2*v^2*y^2*z^2 + 23665320*a*v^3*y^2*z^2 - 
        93507750*u*v^3*y^2*z^2 + 70854840*v^4*y^2*z^2 - 
        314095320*a^3*w*y^2*z^2 - 1518165180*a^2*u*w*y^2*z^2 - 
        736582140*a*u^2*w*y^2*z^2 - 142811550*u^3*w*y^2*z^2 - 
        1697303160*a^2*v*w*y^2*z^2 + 3475812060*a*u*v*w*y^2*z^2 - 
        186138540*u^2*v*w*y^2*z^2 - 664879320*a*v^2*w*y^2*z^2 - 
        146131020*u*v^2*w*y^2*z^2 - 169252650*v^3*w*y^2*z^2 + 
        2291564520*a^2*w^2*y^2*z^2 - 486739260*a*u*w^2*y^2*z^2 + 
        501613560*u^2*w^2*y^2*z^2 - 474197220*a*v*w^2*y^2*z^2 - 
        447901650*u*v*w^2*y^2*z^2 + 506669310*v^2*w^2*y^2*z^2 - 
        352801260*a*w^3*y^2*z^2 - 138938940*u*w^3*y^2*z^2 - 
        150091830*v*w^3*y^2*z^2 + 148689450*w^4*y^2*z^2 - 
        1066867200*a^3*x*y^2*z^2 - 2286144000*a^2*u*x*y^2*z^2 - 
        718018560*a*u^2*x*y^2*z^2 - 146119680*u^3*x*y^2*z^2 - 
        2655102240*a^2*v*x*y^2*z^2 + 3168437580*a*u*v*x*y^2*z^2 - 
        186059160*u^2*v*x*y^2*z^2 - 664879320*a*v^2*x*y^2*z^2 - 
        146131020*u*v^2*x*y^2*z^2 - 180840870*v^3*x*y^2*z^2 + 
        5733776160*a^2*w*x*y^2*z^2 - 895841100*a*u*w*x*y^2*z^2 + 
        880611480*u^2*w*x*y^2*z^2 - 821926980*a*v*w*x*y^2*z^2 - 
        509848290*u*v*w*x*y^2*z^2 + 922193370*v^2*w*x*y^2*z^2 - 
        474197220*a*w^2*x*y^2*z^2 - 447901650*u*w^2*x*y^2*z^2 - 
        512002890*v*w^2*x*y^2*z^2 + 420689430*w^3*x*y^2*z^2 + 
        2842439040*a^2*x^2*y^2*z^2 - 369169920*a*u*x^2*y^2*z^2 + 
        474284160*u^2*x^2*y^2*z^2 - 369169920*a*v*x^2*y^2*z^2 - 
        404248320*u*v*x^2*y^2*z^2 + 506669310*v^2*x^2*y^2*z^2 - 
        369169920*a*w*x^2*y^2*z^2 - 404248320*u*w*x^2*y^2*z^2 - 
        469018620*v*w*x^2*y^2*z^2 + 506669310*w^2*x^2*y^2*z^2 - 
        508596480*a*x^3*y^2*z^2 - 193294080*u*x^3*y^2*z^2 - 
        218094030*v*x^3*y^2*z^2 + 487754190*w*x^3*y^2*z^2 + 
        196721280*x^4*y^2*z^2 - 431827200*a^3*y^3*z^2 + 
        1640943360*a^2*u*y^3*z^2 + 12983040*a*u^2*y^3*z^2 + 
        83623680*u^3*y^3*z^2 - 388315620*a^2*v*y^3*z^2 - 
        257581800*a*u*v*y^3*z^2 - 101664990*u^2*v*y^3*z^2 - 
        446322240*a*v^2*y^3*z^2 + 277236540*u*v^2*y^3*z^2 - 
        43235640*v^3*y^3*z^2 - 1013852700*a^2*w*y^3*z^2 - 
        542850840*a*u*w*y^3*z^2 - 150173730*u^2*w*y^3*z^2 + 
        1510892460*a*v*w*y^3*z^2 - 244403460*u*v*w*y^3*z^2 - 
        24747030*v^2*w*y^3*z^2 - 343729260*a*w^2*y^3*z^2 + 
        404316360*u*w^2*y^3*z^2 - 130343220*v*w^2*y^3*z^2 - 
        60851070*w^3*y^3*z^2 - 546134400*a^2*x*y^3*z^2 - 
        484323840*a*u*x*y^3*z^2 - 139184640*u^2*x*y^3*z^2 + 
        2079792540*a*v*x*y^3*z^2 - 208734750*u*v*x*y^3*z^2 - 
        24747030*v^2*x*y^3*z^2 - 1355000220*a*w*x*y^3*z^2 + 
        640642590*u*w*x*y^3*z^2 - 187226550*v*w*x*y^3*z^2 - 
        130343220*w^2*x*y^3*z^2 - 508596480*a*x^2*y^3*z^2 + 
        462954240*u*x^2*y^3*z^2 - 193294080*v*x^2*y^3*z^2 - 
        193294080*w*x^2*y^3*z^2 - 59109120*x^3*y^3*z^2 + 
        597572640*a^2*y^4*z^2 - 204341760*a*u*y^4*z^2 + 
        68443200*u^2*y^4*z^2 - 67338810*a*v*y^4*z^2 - 60493545*u*v*y^4*z^2 + 
        119498400*v^2*y^4*z^2 + 28107450*a*w*y^4*z^2 - 59660055*u*w*y^4*z^2 - 
        162620640*v*w*y^4*z^2 + 141301440*w^2*y^4*z^2 - 
        151704000*a*x*y^4*z^2 - 90720000*u*x*y^4*z^2 - 
        250627545*v*x*y^4*z^2 + 378885465*w*x*y^4*z^2 + 
        196721280*x^2*y^4*z^2 - 127713600*a*y^5*z^2 + 62173440*u*y^5*z^2 - 
        12253563*v*y^5*z^2 - 33614469*w*y^5*z^2 - 13930560*x*y^5*z^2 + 
        24274656*y^6*z^2 + 45722880*a^5*z^3 - 419126400*a^4*u*z^3 - 
        431827200*a^3*u^2*z^3 - 262483200*a^2*u^3*z^3 - 53766720*a*u^4*z^3 - 
        6769728*u^5*z^3 + 887041260*a^4*v*z^3 - 986824440*a^3*u*v*z^3 + 
        1668612960*a^2*u^2*v*z^3 - 469115640*a*u^3*v*z^3 + 
        120886395*u^4*v*z^3 + 204077160*a^3*v^2*z^3 - 278877060*a^2*u*v^2*
         z^3 + 26757360*a*u^2*v^2*z^3 - 35695590*u^3*v^2*z^3 + 
        218235780*a^2*v^3*z^3 - 235161780*a*u*v^3*z^3 + 
        83274870*u^2*v^3*z^3 + 32906580*a*v^4*z^3 - 10948560*u*v^4*z^3 + 
        5273317*v^5*z^3 - 391710060*a^4*w*z^3 + 2409314040*a^3*u*w*z^3 - 
        573804000*a^2*u^2*w*z^3 + 892475640*a*u^3*w*z^3 - 
        75526395*u^4*w*z^3 - 614612880*a^3*v*w*z^3 - 990246600*a^2*u*v*w*
         z^3 - 422312940*a*u^2*v*w*z^3 - 83207250*u^3*v*w*z^3 - 
        756487620*a^2*v^2*w*z^3 + 1071156240*a*u*v^2*w*z^3 - 
        198802170*u^2*v^2*w*z^3 - 108905160*a*v^3*w*z^3 + 
        9954210*u*v^3*w*z^3 - 33221825*v^4*w*z^3 - 580126680*a^3*w^2*z^3 - 
        679179060*a^2*u*w^2*z^3 - 584381700*a*u^2*w^2*z^3 - 
        66488520*u^3*w^2*z^3 + 1940519700*a^2*v*w^2*z^3 - 
        701573040*a*u*v*w^2*z^3 + 531913410*u^2*v*w^2*z^3 + 
        26284860*a*v^2*w^2*z^3 - 130907070*u*v^2*w^2*z^3 + 
        94560550*v^3*w^2*z^3 - 272743380*a^2*w^3*z^3 + 
        994538580*a*u*w^3*z^3 - 68101950*u^2*w^3*z^3 - 
        444935400*a*v*w^3*z^3 - 80488590*u*v*w^3*z^3 - 68917030*v^2*w^3*z^3 - 
        80979360*a*w^4*z^3 - 87792390*u*w^4*z^3 + 137538485*v*w^4*z^3 - 
        5915161*w^5*z^3 - 419126400*a^4*x*z^3 + 3835641600*a^3*u*x*z^3 - 
        955100160*a^2*u^2*x*z^3 + 933649920*a*u^3*x*z^3 - 
        93864960*u^4*x*z^3 - 407211840*a^3*v*x*z^3 - 423133200*a^2*u*v*x*
         z^3 - 423565380*a*u^2*v*x*z^3 - 46845120*u^3*v*x*z^3 - 
        663057360*a^2*v^2*x*z^3 + 1066452660*a*u*v^2*x*z^3 - 
        185670450*u^2*v^2*x*z^3 - 108905160*a*v^3*x*z^3 + 
        9954210*u*v^3*x*z^3 - 31074680*v^4*x*z^3 - 2844192960*a^3*w*x*z^3 - 
        222067440*a^2*u*w*x*z^3 - 1354546620*a*u^2*w*x*z^3 + 
        15395520*u^3*w*x*z^3 + 2313722880*a^2*v*w*x*z^3 - 
        1189752480*a*u*v*w*x*z^3 + 713910960*u^2*v*w*x*z^3 - 
        152404560*a*v^2*w*x*z^3 - 167776770*u*v^2*w*x*z^3 + 
        159479600*v^3*w*x*z^3 - 634601520*a^2*w^2*x*z^3 + 
        2260421100*a*u*w^2*x*z^3 - 246726270*u^2*w^2*x*z^3 - 
        239823360*a*v*w^2*x*z^3 - 205047570*u*v*w^2*x*z^3 - 
        145031460*v^2*w^2*x*z^3 - 444935400*a*w^3*x*z^3 - 
        80488590*u*w^3*x*z^3 + 234259760*v*w^3*x*z^3 - 21153860*w^4*x*z^3 - 
        431827200*a^3*x^2*z^3 - 955100160*a^2*u*x^2*z^3 - 
        319495680*a*u^2*x^2*z^3 - 56528640*u^3*x^2*z^3 + 
        1794571380*a^2*v*x^2*z^3 - 641943960*a*u*v*x^2*z^3 + 
        409448970*u^2*v*x^2*z^3 + 6815760*a*v^2*x^2*z^3 - 
        134696730*u*v^2*x^2*z^3 + 94560550*v^3*x^2*z^3 - 
        600696180*a^2*w*x^2*z^3 + 1550756760*a*u*w*x^2*z^3 - 
        156239370*u^2*w*x^2*z^3 - 260535240*a*v*w*x^2*z^3 - 
        238894320*u*v*w*x^2*z^3 - 144319350*v^2*w*x^2*z^3 - 
        402206280*a*w^2*x^2*z^3 - 15738870*u*w^2*x^2*z^3 + 
        321082230*v*w^2*x^2*z^3 - 68917030*w^3*x^2*z^3 - 
        262483200*a^2*x^3*z^3 + 933649920*a*u*x^3*z^3 - 
        56528640*u^2*x^3*z^3 - 401909760*a*v*x^3*z^3 - 38223360*u*v*x^3*z^3 - 
        63423640*v^2*x^3*z^3 - 401909760*a*w*x^3*z^3 - 38223360*u*w*x^3*z^3 + 
        226840880*v*w*x^3*z^3 - 63423640*w^2*x^3*z^3 - 53766720*a*x^4*z^3 - 
        93864960*u*x^4*z^3 + 124573225*v*x^4*z^3 - 20184745*w*x^4*z^3 - 
        6769728*x^5*z^3 - 419126400*a^4*y*z^3 - 2514758400*a^3*u*y*z^3 - 
        447068160*a^2*u^2*y*z^3 - 401909760*a*u^3*y*z^3 - 
        10846080*u^4*y*z^3 - 1178173080*a^3*v*y*z^3 + 1970128440*a^2*u*v*y*
         z^3 - 411170760*a*u^2*v*y*z^3 + 205943850*u^3*v*y*z^3 - 
        339062220*a^2*v^2*y*z^3 - 51619680*a*u*v^2*y*z^3 - 
        89725860*u^2*v^2*y*z^3 - 246752100*a*v^3*y*z^3 + 
        136292100*u*v^3*y*z^3 - 10261860*v^4*y*z^3 + 4277168280*a^3*w*y*z^3 - 
        329185080*a^2*u*w*y*z^3 + 2113642440*a*u^2*w*y*z^3 - 
        85628970*u^3*w*y*z^3 - 355236840*a^2*v*w*y*z^3 - 
        765875880*a*u*v*w*y*z^3 - 190069110*u^2*v*w*y*z^3 + 
        1105385400*a*v^2*w*y*z^3 - 237339900*u*v^2*w*y*z^3 + 
        7536270*v^3*w*y*z^3 - 1083812940*a^2*w^2*y*z^3 - 
        1389621240*a*u*w^2*y*z^3 - 208238310*u^2*w^2*y*z^3 - 
        694141560*a*v*w^2*y*z^3 + 675867780*u*v*w^2*y*z^3 - 
        141003450*v^2*w^2*y*z^3 + 1088653860*a*w^3*y*z^3 + 
        4981620*u*w^3*y*z^3 - 36540210*v*w^3*y*z^3 - 111647550*w^4*y*z^3 + 
        2159136000*a^3*x*y*z^3 - 284497920*a^2*u*x*y*z^3 + 
        1436037120*a*u^2*x*y*z^3 - 38223360*u^3*x*y*z^3 - 
        982588320*a^2*v*x*y*z^3 - 780769080*a*u*v*x*y*z^3 - 
        219754080*u^2*v*x*y*z^3 + 1021584060*a*v^2*x*y*z^3 - 
        237778380*u*v^2*x*y*z^3 + 7536270*v^3*x*y*z^3 - 
        241768800*a^2*w*x*y*z^3 - 1569725640*a*u*w*x*y*z^3 - 
        188929440*u^2*w*x*y*z^3 - 1067482080*a*v*w*x*y*z^3 + 
        1236357360*u*v*w*x*y*z^3 - 165370590*v^2*w*x*y*z^3 + 
        1584670500*a*w^2*x*y*z^3 - 231531300*u*w^2*x*y*z^3 - 
        240920190*v*w^2*x*y*z^3 - 36540210*w^3*x*y*z^3 - 
        546134400*a^2*x^2*y*z^3 - 1250887680*a*u*x^2*y*z^3 - 
        130717440*u^2*x^2*y*z^3 - 634742640*a*v*x^2*y*z^3 + 
        649323780*u*v*x^2*y*z^3 - 128508450*v^2*x^2*y*z^3 + 
        2126098800*a*w*x^2*y*z^3 - 216932100*u*w*x^2*y*z^3 - 
        200884320*v*w*x^2*y*z^3 - 21875070*w^2*x^2*y*z^3 + 
        825269760*a*x^3*y*z^3 + 6773760*u*x^3*y*z^3 - 77414400*v*x^3*y*z^3 - 
        77414400*w*x^3*y*z^3 - 69874560*x^4*y*z^3 - 431827200*a^3*y^2*z^3 - 
        447068160*a^2*u*y^2*z^3 - 395700480*a*u^2*y^2*z^3 - 
        48867840*u^3*y^2*z^3 + 1725040800*a^2*v*y^2*z^3 - 
        347689440*a*u*v*y^2*z^3 + 277693920*u^2*v*y^2*z^3 + 
        23665320*a*v^2*y^2*z^3 - 93507750*u*v^2*y^2*z^3 + 
        88741170*v^3*y^2*z^3 - 1039197600*a^2*w*y^2*z^3 + 
        1510518240*a*u*w*y^2*z^3 - 27387360*u^2*w*y^2*z^3 - 
        504601020*a*v*w*y^2*z^3 - 224136990*u*v*w*y^2*z^3 - 
        180840870*v^2*w*y^2*z^3 - 352801260*a*w^2*y^2*z^3 - 
        138938940*u*w^2*y^2*z^3 + 420689430*v*w^2*y^2*z^3 - 
        63687330*w^3*y^2*z^3 - 546134400*a^2*x*y^2*z^3 + 
        1975680000*a*u*x*y^2*z^3 - 23063040*u^2*x*y^2*z^3 - 
        402528420*a*v*x*y^2*z^3 - 186502680*u*v*x*y^2*z^3 - 
        169252650*v^2*x*y^2*z^3 - 1332683100*a*w*x*y^2*z^3 - 
        191053800*u*w*x*y^2*z^3 + 670370400*v*w*x*y^2*z^3 - 
        150091830*w^2*x*y^2*z^3 - 508596480*a*x^2*y^2*z^3 - 
        193294080*u*x^2*y^2*z^3 + 487754190*v*x^2*y^2*z^3 - 
        218094030*w*x^2*y^2*z^3 - 59109120*x^3*y^2*z^3 - 
        262483200*a^2*y^3*z^3 - 401909760*a*u*y^3*z^3 - 
        48867840*u^2*y^3*z^3 - 464824080*a*v*y^3*z^3 + 
        200517030*u*v*y^3*z^3 - 43235640*v^2*y^3*z^3 + 
        996564240*a*w*y^3*z^3 - 41011110*u*w*y^3*z^3 - 39533130*v*w*y^3*z^3 - 
        60851070*w^2*y^3*z^3 + 825269760*a*x*y^3*z^3 - 77414400*u*x*y^3*z^3 - 
        81746280*v*x*y^3*z^3 + 11105640*w*x*y^3*z^3 - 59109120*x^2*y^3*z^3 - 
        53766720*a*y^4*z^3 - 10846080*u*y^4*z^3 + 121117185*v*y^4*z^3 - 
        99747585*w*y^4*z^3 - 69874560*x*y^4*z^3 - 6769728*y^5*z^3 + 
        133358400*a^4*z^4 - 50803200*a^3*u*z^4 + 597572640*a^2*u^2*z^4 - 
        53766720*a*u^3*z^4 + 36741600*u^4*z^4 - 192374280*a^3*v*z^4 - 
        93936780*a^2*u*v*z^4 - 181586160*a*u^2*v*z^4 - 4732560*u^3*v*z^4 + 
        192636360*a^2*v^2*z^4 - 219066120*a*u*v^2*z^4 + 
        76175820*u^2*v^2*z^4 + 32906580*a*v^3*z^4 - 10948560*u*v^3*z^4 + 
        6558440*v^4*z^4 - 125145720*a^3*w*z^4 - 795119220*a^2*u*w*z^4 - 
        174459600*a*u^2*w*z^4 - 75988080*u^3*w*z^4 - 373116240*a^2*v*w*z^4 + 
        1010395260*a*u*v*w*z^4 - 129532410*u^2*v*w*z^4 - 
        59254020*a*v^2*w*z^4 - 9120930*u*v^2*w*z^4 - 31074680*v^3*w*z^4 + 
        753921000*a^2*w^2*z^4 - 156430260*a*u*w^2*z^4 + 
        227801070*u^2*w^2*z^4 - 240816240*a*v*w^2*z^4 - 
        82448520*u*v*w^2*z^4 + 78431640*v^2*w^2*z^4 - 80979360*a*w^3*z^4 - 
        87792390*u*w^3*z^4 - 21153860*v*w^3*z^4 + 48402620*w^4*z^4 - 
        50803200*a^3*x*z^4 - 1689206400*a^2*u*x*z^4 + 22579200*a*u^2*x*z^4 - 
        93864960*u^3*x*z^4 - 487348470*a^2*v*x*z^4 + 703725330*a*u*v*x*z^4 - 
        94403295*u^2*v*x*z^4 - 74108370*a*v^2*x*z^4 - 12506445*u*v^2*x*z^4 - 
        33221825*v^3*x*z^4 + 2288321910*a^2*w*x*z^4 - 427412370*a*u*w*x*z^4 + 
        397327455*u^2*w*x*z^4 - 266171220*a*v*w*x*z^4 - 
        62747370*u*v*w*x*z^4 + 146453685*v^2*w*x*z^4 - 49211610*a*w^2*x*z^4 - 
        264361545*u*w^2*x*z^4 - 92272425*v*w^2*x*z^4 + 137538485*w^3*x*z^4 + 
        597572640*a^2*x^2*z^4 + 22579200*a*u*x^2*z^4 + 
        134043840*u^2*x^2*z^4 - 214955790*a*v*x^2*z^4 - 
        50829975*u*v*x^2*z^4 + 76824510*v^2*x^2*z^4 - 51196530*a*w*x^2*z^4 - 
        159075945*u*w*x^2*z^4 - 83433630*v*w*x^2*z^4 + 
        128940000*w^2*x^2*z^4 - 53766720*a*x^3*z^4 - 93864960*u*x^3*z^4 - 
        20184745*v*x^3*z^4 + 124573225*w*x^3*z^4 + 36741600*x^4*z^4 - 
        50803200*a^3*y*z^4 + 1994025600*a^2*u*y*z^4 - 61810560*a*u^2*y*z^4 + 
        115234560*u^3*y*z^4 + 32564700*a^2*v*y*z^4 - 193163040*a*u*v*y*z^4 - 
        43193430*u^2*v*y*z^4 - 176074920*a*v^2*y*z^4 + 
        121082220*u*v^2*y*z^4 - 10261860*v^3*y*z^4 - 1914823260*a^2*w*y*z^4 - 
        368776800*a*u*w*y*z^4 - 251626410*u^2*w*y*z^4 + 
        682636500*a*v*w*y*z^4 - 129781260*u*v*w*y*z^4 - 
        20398770*v^2*w*y*z^4 + 26589780*a*w^2*y*z^4 + 406173600*u*w^2*y*z^4 - 
        47639340*v*w^2*y*z^4 - 111647550*w^3*y*z^4 - 696003840*a^2*x*y*z^4 - 
        350542080*a*u*x*y*z^4 - 151280640*u^2*x*y*z^4 + 
        961200450*a*v*x*y*z^4 - 116541390*u*v*x*y*z^4 - 
        11380425*v^2*x*y*z^4 - 408856770*a*w*x*y*z^4 + 
        497565390*u*w*x*y*z^4 - 73816470*v*w*x*y*z^4 - 
        164666145*w^2*x*y*z^4 - 151704000*a*x^2*y*z^4 + 
        361549440*u*x^2*y*z^4 - 74986275*v*x^2*y*z^4 - 
        249025245*w*x^2*y*z^4 - 69874560*x^3*y*z^4 + 597572640*a^2*y^2*z^4 - 
        61810560*a*u*y^2*z^4 + 115416000*u^2*y^2*z^4 - 
        212030280*a*v*y^2*z^4 - 52898580*u*v*y^2*z^4 + 70854840*v^2*y^2*z^4 + 
        30267720*a*w*y^2*z^4 - 159910380*u*w*y^2*z^4 - 75682530*v*w*y^2*z^4 + 
        148689450*w^2*y^2*z^4 - 151704000*a*x*y^2*z^4 - 
        233291520*u*x*y^2*z^4 - 118275885*v*x*y^2*z^4 + 
        389105325*w*x*y^2*z^4 + 196721280*x^2*y^2*z^4 - 53766720*a*y^3*z^4 + 
        115234560*u*y^3*z^4 - 3102750*v*y^3*z^4 - 101608290*w*y^3*z^4 - 
        69874560*x*y^3*z^4 + 36741600*y^4*z^4 - 12700800*a^3*z^5 - 
        91699776*a^2*u*z^5 - 127713600*a*u^2*z^5 - 6769728*u^3*z^5 + 
        222737382*a^2*v*z^5 - 106355886*a*u*v*z^5 + 62112267*u^2*v*z^5 + 
        8902194*a*v^2*z^5 + 21063*u*v^2*z^5 + 5273317*v^3*z^5 - 
        67533606*a^2*w*z^5 + 407562414*a*u*w*z^5 - 13869387*u^2*w*z^5 - 
        16097508*a*v*w*z^5 - 75132582*u*v*w*z^5 - 24263841*v^2*w*z^5 - 
        169007118*a*w^2*z^5 - 19031649*u*w^2*z^5 + 73954965*v*w^2*z^5 - 
        5915161*w^3*z^5 - 91699776*a^2*x*z^5 + 672465024*a*u*x*z^5 - 
        32143104*u^2*x*z^5 + 30814140*a*v*x*z^5 - 41791428*u*v*x*z^5 - 
        20488398*v^2*x*z^5 - 654677436*a*w*x*z^5 + 8962884*u*w*x*z^5 + 
        92247960*v*w*x*z^5 - 19996746*w^2*x*z^5 - 127713600*a*x^2*z^5 - 
        32143104*u*x^2*z^5 + 66222177*v*x^2*z^5 - 17773665*w*x^2*z^5 - 
        6769728*x^3*z^5 - 91699776*a^2*y*z^5 - 565665408*a*u*y*z^5 - 
        13724928*u^2*y*z^5 - 147918582*a*v*y*z^5 + 77901054*u*v*y*z^5 - 
        4830441*v^2*y*z^5 + 762185718*a*w*y*z^5 + 2343810*u*w*y*z^5 - 
        38319498*v*w*y*z^5 - 36578829*w^2*y*z^5 + 359404416*a*x*y*z^5 + 
        3112704*u*x*y*z^5 - 72311484*v*x*y*z^5 + 6855996*w*x*y*z^5 - 
        13930560*x^2*y*z^5 - 127713600*a*y^2*z^5 - 13724928*u*y^2*z^5 + 
        65297169*v*y^2*z^5 - 35266833*w*y^2*z^5 - 13930560*x*y^2*z^5 - 
        6769728*y^3*z^5 + 26332992*a^2*z^6 + 5136768*a*u*z^6 + 
        24274656*u^2*z^6 - 37286886*a*v*z^6 + 3518697*u*v*z^6 + 
        4139912*v^2*z^6 - 4315290*a*w*z^6 - 46322409*u*w*z^6 - 
        10346770*v*w*z^6 + 31400810*w^2*z^6 + 5136768*a*x*z^6 - 
        85696128*u*x*z^6 - 16737791*v*x*z^6 + 103691903*w*x*z^6 + 
        24274656*x^2*z^6 + 5136768*a*y*z^6 + 89534592*u*y*z^6 + 
        9952509*v*y*z^6 - 98229117*w*y*z^6 - 40223232*x*y*z^6 + 
        24274656*y^2*z^6 - 3782016*a*z^7 - 2102976*u*z^7 + 6088631*v*z^7 - 
        1039991*w*z^7 - 2102976*x*z^7 - 2102976*y*z^7 + 630288*z^8)*Ls[2])/
      (6531840*Sqrt[3]*a^8) - ((-v + w)*(x - z)*(435456*a^5*u - 
        90720*a^4*u^2 + 12096*a^3*u^3 - 93744*a^2*u^4 - 1872*a*u^5 - 
        2229*u^6 - 435456*a^5*v - 362880*a^4*u*v + 36288*a^3*u^2*v + 
        151200*a^2*u^3*v + 46512*a*u^4*v + 5616*u^5*v + 90720*a^4*v^2 + 
        1028160*a^3*u*v^2 - 580608*a^2*u^2*v^2 + 128448*a*u^3*v^2 - 
        44781*u^4*v^2 - 350784*a^3*v^3 - 332640*a^2*u*v^3 + 92160*a*u^2*v^3 + 
        3132*u^3*v^3 + 97776*a^2*v^4 + 185808*a*u*v^4 - 34839*u^2*v^4 - 
        42096*a*v^5 - 21564*u*v^5 + 4441*v^6 - 435456*a^5*w - 
        362880*a^4*u*w + 36288*a^3*u^2*w + 151200*a^2*u^3*w + 46512*a*u^4*w + 
        5616*u^5*w + 2721600*a^4*v*w - 2274048*a^3*u*v*w + 
        1620864*a^2*u^2*v*w - 885600*a*u^3*v*w + 98562*u^4*v*w - 
        1802304*a^3*v^2*w + 659232*a^2*u*v^2*w - 165024*a*u^2*v^2*w + 
        86160*u^3*v^2*w + 1507968*a^2*v^3*w - 561504*a*u*v^3*w + 
        98712*u^2*v^3*w - 448272*a*v^4*w + 66840*u*v^4*w + 70710*v^5*w + 
        90720*a^4*w^2 + 1028160*a^3*u*w^2 - 580608*a^2*u^2*w^2 + 
        128448*a*u^3*w^2 - 44781*u^4*w^2 - 1802304*a^3*v*w^2 + 
        659232*a^2*u*v*w^2 - 165024*a*u^2*v*w^2 + 86160*u^3*v*w^2 + 
        489888*a^2*v^2*w^2 + 140256*a*u*v^2*w^2 - 73638*u^2*v^2*w^2 - 
        341952*a*v^3*w^2 + 30180*u*v^3*w^2 + 36411*v^4*w^2 - 350784*a^3*w^3 - 
        332640*a^2*u*w^3 + 92160*a*u^2*w^3 + 3132*u^3*w^3 + 
        1507968*a^2*v*w^3 - 561504*a*u*v*w^3 + 98712*u^2*v*w^3 - 
        341952*a*v^2*w^3 + 30180*u*v^2*w^3 + 92716*v^3*w^3 + 97776*a^2*w^4 + 
        185808*a*u*w^4 - 34839*u^2*w^4 - 448272*a*v*w^4 + 66840*u*v*w^4 + 
        36411*v^2*w^4 - 42096*a*w^5 - 21564*u*w^5 + 70710*v*w^5 + 4441*w^6 - 
        435456*a^5*x - 362880*a^4*u*x + 36288*a^3*u^2*x + 151200*a^2*u^3*x + 
        46512*a*u^4*x + 5616*u^5*x + 1270080*a^4*v*x - 1016064*a^3*u*v*x + 
        883008*a^2*u^2*v*x - 525024*a*u^3*v*x + 44334*u^4*v*x - 
        592704*a^3*v^2*x - 90720*a^2*u*v^2*x + 2592*a*u^2*v^2*x + 
        41352*u^3*v^2*x + 713664*a^2*v^3*x - 301536*a*u*v^3*x + 
        84096*u^2*v^3*x - 170832*a*v^4*x + 19104*u*v^4*x + 31250*v^5*x - 
        544320*a^4*w*x + 2540160*a^3*u*w*x - 1959552*a^2*u^2*w*x + 
        570240*a*u^3*w*x - 136098*u^4*w*x - 556416*a^3*v*w*x - 
        157248*a^2*u*v*w*x + 262656*a*u^2*v*w*x + 48984*u^3*v*w*x - 
        616896*a^2*v^2*w*x + 1007424*a*u*v^2*w*x - 292716*u^2*v^2*w*x + 
        22080*a*v^3*w*x - 86256*u*v^3*w*x - 29698*v^4*w*x - 84672*a^3*w^2*x - 
        610848*a^2*u*w^2*x + 345600*a*u^2*w^2*x - 7788*u^3*w^2*x + 
        616896*a^2*v*w^2*x - 451872*a*u*v*w^2*x + 43056*u^2*v*w^2*x + 
        5760*a*v^2*w^2*x - 32796*u*v^2*w^2*x + 44348*v^3*w^2*x - 
        181440*a^2*w^3*x + 407232*a*u*w^3*x - 117612*u^2*w^3*x - 
        49920*a*v*w^3*x + 20712*u*v*w^3*x - 43268*v^2*w^3*x + 19536*a*w^4*x - 
        37692*u*w^4*x + 16186*v*w^4*x - 6146*w^5*x + 90720*a^4*x^2 + 
        1028160*a^3*u*x^2 - 580608*a^2*u^2*x^2 + 128448*a*u^3*x^2 - 
        44781*u^4*x^2 - 592704*a^3*v*x^2 - 90720*a^2*u*v*x^2 + 
        2592*a*u^2*v*x^2 + 41352*u^3*v*x^2 - 243936*a^2*v^2*x^2 + 
        629472*a*u*v^2*x^2 - 149526*u^2*v^2*x^2 - 74496*a*v^3*x^2 - 
        37668*u*v^3*x^2 - 9973*v^4*x^2 - 84672*a^3*w*x^2 - 
        610848*a^2*u*w*x^2 + 345600*a*u^2*w*x^2 - 7788*u^3*w*x^2 + 
        1274112*a^2*v*w*x^2 - 848544*a*u*v*w*x^2 + 168120*u^2*v*w*x^2 - 
        215232*a*v^2*w*x^2 + 10428*u*v^2*w*x^2 + 97828*v^3*w*x^2 - 
        74592*a^2*w^2*x^2 + 235488*a*u*w^2*x^2 - 91530*u^2*w^2*x^2 - 
        133152*a*v*w^2*x^2 + 57768*u*v*w^2*x^2 - 27054*v^2*w^2*x^2 - 
        25824*a*w^3*x^2 - 9960*u*w^3*x^2 + 47068*v*w^3*x^2 - 2089*w^4*x^2 - 
        350784*a^3*x^3 - 332640*a^2*u*x^3 + 92160*a*u^2*x^3 + 3132*u^3*x^3 + 
        713664*a^2*v*x^3 - 301536*a*u*v*x^3 + 84096*u^2*v*x^3 - 
        74496*a*v^2*x^3 - 37668*u*v^2*x^3 + 51572*v^3*x^3 - 
        181440*a^2*w*x^3 + 407232*a*u*w*x^3 - 117612*u^2*w*x^3 - 
        209280*a*v*w*x^3 + 51768*u*v*w*x^3 - 29124*v^2*w*x^3 - 
        25824*a*w^2*x^3 - 9960*u*w^2*x^3 + 32532*v*w^2*x^3 - 5660*w^3*x^3 + 
        97776*a^2*x^4 + 185808*a*u*x^4 - 34839*u^2*x^4 - 170832*a*v*x^4 + 
        19104*u*v*x^4 - 9973*v^2*x^4 + 19536*a*w*x^4 - 37692*u*w*x^4 + 
        48590*v*w*x^4 - 2089*w^2*x^4 - 42096*a*x^5 - 21564*u*x^5 + 
        31250*v*x^5 - 6146*w*x^5 + 4441*x^6 + 1306368*a^5*y - 
        544320*a^4*u*y + 181440*a^3*u^2*y - 266112*a^2*u^3*y + 
        10800*a*u^4*y - 7218*u^5*y - 1088640*a^4*v*y + 72576*a^3*u*v*y + 
        54432*a^2*u^2*v*y + 95040*a*u^3*v*y + 8172*u^4*v*y + 
        2140992*a^3*v^2*y - 883008*a^2*u*v^2*y + 316224*a*u^2*v^2*y - 
        78444*u^3*v^2*y - 1046304*a^2*v^3*y + 193536*a*u*v^3*y - 
        27396*u^2*v^3*y + 428688*a*v^4*y - 56562*u*v^4*y - 58800*v^5*y - 
        1088640*a^4*w*y + 72576*a^3*u*w*y + 54432*a^2*u^2*w*y + 
        95040*a*u^3*w*y + 8172*u^4*w*y - 290304*a^3*v*w*y + 
        1257984*a^2*u*v*w*y - 450144*a*u^2*v*w*y + 48744*u^3*v*w*y - 
        756000*a^2*v^2*w*y - 139968*a*u*v^2*w*y + 7344*u^2*v^2*w*y + 
        50400*a*v^3*w*y + 101904*u*v^3*w*y - 31428*v^4*w*y + 
        2140992*a^3*w^2*y - 883008*a^2*u*w^2*y + 316224*a*u^2*w^2*y - 
        78444*u^3*w^2*y - 756000*a^2*v*w^2*y - 139968*a*u*v*w^2*y + 
        7344*u^2*v*w^2*y + 920160*a*v^2*w^2*y - 108468*u*v^2*w^2*y - 
        113100*v^3*w^2*y - 1046304*a^2*w^3*y + 193536*a*u*w^3*y - 
        27396*u^2*w^3*y + 50400*a*v*w^3*y + 101904*u*v*w^3*y - 
        113100*v^2*w^3*y + 428688*a*w^4*y - 56562*u*w^4*y - 31428*v*w^4*y - 
        58800*w^5*y - 1088640*a^4*x*y + 72576*a^3*u*x*y + 54432*a^2*u^2*x*y + 
        95040*a*u^3*x*y + 8172*u^4*x*y - 580608*a^3*v*x*y + 
        1959552*a^2*u*v*x*y - 726624*a*u^2*v*x*y + 84312*u^3*v*x*y - 
        441504*a^2*v^2*x*y - 336960*a*u*v^2*x*y + 44712*u^2*v^2*x*y - 
        106272*a*v^3*x*y + 166752*u*v^3*x*y - 3468*v^4*x*y + 
        1088640*a^3*w*x*y - 943488*a^2*u*w*x*y + 300672*a*u^2*w*x*y - 
        92664*u^3*w*x*y - 278208*a^2*v*w*x*y - 276480*a*u*v*w*x*y + 
        36504*u^2*v*w*x*y + 689472*a*v^2*w*x*y - 140616*u*v^2*w*x*y - 
        62880*v^3*w*x*y - 332640*a^2*w^2*x*y + 138240*a*u*w^2*x*y + 
        2484*u^2*w^2*x*y - 266976*a*v*w^2*x*y + 231552*u*v*w^2*x*y - 
        45756*v^2*w^2*x*y + 188352*a*w^3*x*y - 73800*u*w^3*x*y - 
        4632*v*w^3*x*y - 11712*w^4*x*y + 2140992*a^3*x^2*y - 
        883008*a^2*u*x^2*y + 316224*a*u^2*x^2*y - 78444*u^3*x^2*y - 
        441504*a^2*v*x^2*y - 336960*a*u*v*x^2*y + 44712*u^2*v*x^2*y + 
        735840*a*v^2*x^2*y - 125268*u*v^2*x^2*y - 71364*v^3*x^2*y - 
        332640*a^2*w*x^2*y + 138240*a*u*w*x^2*y + 2484*u^2*w*x^2*y - 
        264672*a*v*w*x^2*y + 198480*u*v*w*x^2*y - 44628*v^2*w*x^2*y + 
        334944*a*w^2*x^2*y - 108204*u*w^2*x^2*y - 31344*v*w^2*x^2*y - 
        18480*w^3*x^2*y - 1046304*a^2*x^3*y + 193536*a*u*x^3*y - 
        27396*u^2*x^3*y - 106272*a*v*x^3*y + 166752*u*v*x^3*y - 
        71364*v^2*x^3*y + 188352*a*w*x^3*y - 73800*u*w*x^3*y - 
        5160*v*w*x^3*y - 18480*w^2*x^3*y + 428688*a*x^4*y - 56562*u*x^4*y - 
        3468*v*x^4*y - 11712*w*x^4*y - 58800*x^5*y - 816480*a^4*y^2 + 
        762048*a^3*u*y^2 + 18144*a^2*u^2*y^2 + 54432*a*u^3*y^2 - 
        3699*u^4*y^2 - 108864*a^3*v*y^2 - 417312*a^2*u*v*y^2 - 
        75168*a*u^2*v*y^2 - 5616*u^3*v*y^2 - 435456*a^2*v^2*y^2 + 
        445824*a*u*v^2*y^2 - 26622*u^2*v^2*y^2 + 25920*a*v^3*y^2 - 
        53676*u*v^3*y^2 - 15759*v^4*y^2 - 108864*a^3*w*y^2 - 
        417312*a^2*u*w*y^2 - 75168*a*u^2*w*y^2 - 5616*u^3*w*y^2 + 
        1596672*a^2*v*w*y^2 - 251424*a*u*v*w*y^2 + 100764*u^2*v*w*y^2 - 
        381024*a*v^2*w*y^2 - 27216*u*v^2*w*y^2 + 133560*v^3*w*y^2 - 
        435456*a^2*w^2*y^2 + 445824*a*u*w^2*y^2 - 26622*u^2*w^2*y^2 - 
        381024*a*v*w^2*y^2 - 27216*u*v*w^2*y^2 - 20790*v^2*w^2*y^2 + 
        25920*a*w^3*y^2 - 53676*u*w^3*y^2 + 133560*v*w^3*y^2 - 
        15759*w^4*y^2 - 108864*a^3*x*y^2 - 417312*a^2*u*x*y^2 - 
        75168*a*u^2*x*y^2 - 5616*u^3*x*y^2 + 1052352*a^2*v*x*y^2 - 
        282528*a*u*v*x*y^2 + 110916*u^2*v*x*y^2 - 178848*a*v^2*x*y^2 - 
        30024*u*v^2*x*y^2 + 82080*v^3*x*y^2 - 217728*a^2*w*x*y^2 + 
        642816*a*u*w*x*y^2 - 52812*u^2*w*x*y^2 - 300672*a*v*w*x*y^2 - 
        56376*u*v*w*x*y^2 - 48492*v^2*w*x*y^2 - 88128*a*w^2*x*y^2 - 
        67716*u*w^2*x*y^2 + 142992*v*w^2*x*y^2 - 10476*w^3*x*y^2 - 
        435456*a^2*x^2*y^2 + 445824*a*u*x^2*y^2 - 26622*u^2*x^2*y^2 - 
        178848*a*v*x^2*y^2 - 30024*u*v*x^2*y^2 - 46566*v^2*x^2*y^2 - 
        88128*a*w*x^2*y^2 - 67716*u*w*x^2*y^2 + 158040*v*w*x^2*y^2 - 
        26586*w^2*x^2*y^2 + 25920*a*x^3*y^2 - 53676*u*x^3*y^2 + 
        82080*v*x^3*y^2 - 10476*w*x^3*y^2 - 15759*x^4*y^2 + 979776*a^3*y^3 - 
        217728*a^2*u*y^3 + 33696*a*u^2*y^3 - 5724*u^3*y^3 - 
        272160*a^2*v*y^3 - 5184*a*u*v*y^3 - 4536*u^2*v*y^3 + 
        331776*a*v^2*y^3 - 35532*u*v^2*y^3 - 38124*v^3*y^3 - 
        272160*a^2*w*y^3 - 5184*a*u*w*y^3 - 4536*u^2*w*y^3 - 
        272160*a*v*w*y^3 + 90504*u*v*w*y^3 - 15120*v^2*w*y^3 + 
        331776*a*w^2*y^3 - 35532*u*w^2*y^3 - 15120*v*w^2*y^3 - 
        38124*w^3*y^3 - 272160*a^2*x*y^3 - 5184*a*u*x*y^3 - 4536*u^2*x*y^3 - 
        168480*a*v*x*y^3 + 97848*u*v*x*y^3 - 17928*v^2*x*y^3 + 
        248832*a*w*x*y^3 - 51192*u*w*x*y^3 - 16632*v*w*x*y^3 - 
        20196*w^2*x*y^3 + 331776*a*x^2*y^3 - 35532*u*x^2*y^3 - 
        17928*v*x^2*y^3 - 20196*w*x^2*y^3 - 38124*x^3*y^3 - 408240*a^2*y^4 + 
        97200*a*u*y^4 + 405*u^2*y^4 + 19440*a*v*y^4 - 12960*u*v*y^4 - 
        32157*v^2*y^4 + 19440*a*w*y^4 - 12960*u*w*y^4 + 68850*v*w*y^4 - 
        32157*w^2*y^4 + 19440*a*x*y^4 - 12960*u*x*y^4 + 43902*v*x*y^4 - 
        20898*w*x*y^4 - 32157*x^2*y^4 + 128304*a*y^5 - 9234*u*y^5 - 
        6804*v*y^5 - 6804*w*y^5 - 6804*x*y^5 - 15309*y^6 - 435456*a^5*z - 
        362880*a^4*u*z + 36288*a^3*u^2*z + 151200*a^2*u^3*z + 46512*a*u^4*z + 
        5616*u^5*z - 544320*a^4*v*z + 2540160*a^3*u*v*z - 
        1959552*a^2*u^2*v*z + 570240*a*u^3*v*z - 136098*u^4*v*z - 
        84672*a^3*v^2*z - 610848*a^2*u*v^2*z + 345600*a*u^2*v^2*z - 
        7788*u^3*v^2*z - 181440*a^2*v^3*z + 407232*a*u*v^3*z - 
        117612*u^2*v^3*z + 19536*a*v^4*z - 37692*u*v^4*z - 6146*v^5*z + 
        1270080*a^4*w*z - 1016064*a^3*u*w*z + 883008*a^2*u^2*w*z - 
        525024*a*u^3*w*z + 44334*u^4*w*z - 556416*a^3*v*w*z - 
        157248*a^2*u*v*w*z + 262656*a*u^2*v*w*z + 48984*u^3*v*w*z + 
        616896*a^2*v^2*w*z - 451872*a*u*v^2*w*z + 43056*u^2*v^2*w*z - 
        49920*a*v^3*w*z + 20712*u*v^3*w*z + 16186*v^4*w*z - 
        592704*a^3*w^2*z - 90720*a^2*u*w^2*z + 2592*a*u^2*w^2*z + 
        41352*u^3*w^2*z - 616896*a^2*v*w^2*z + 1007424*a*u*v*w^2*z - 
        292716*u^2*v*w^2*z + 5760*a*v^2*w^2*z - 32796*u*v^2*w^2*z - 
        43268*v^3*w^2*z + 713664*a^2*w^3*z - 301536*a*u*w^3*z + 
        84096*u^2*w^3*z + 22080*a*v*w^3*z - 86256*u*v*w^3*z + 
        44348*v^2*w^3*z - 170832*a*w^4*z + 19104*u*w^4*z - 29698*v*w^4*z + 
        31250*w^5*z + 2721600*a^4*x*z - 2274048*a^3*u*x*z + 
        1620864*a^2*u^2*x*z - 885600*a*u^3*x*z + 98562*u^4*x*z - 
        556416*a^3*v*x*z - 157248*a^2*u*v*x*z + 262656*a*u^2*v*x*z + 
        48984*u^3*v*x*z + 1274112*a^2*v^2*x*z - 848544*a*u*v^2*x*z + 
        168120*u^2*v^2*x*z - 209280*a*v^3*x*z + 51768*u*v^3*x*z + 
        48590*v^4*x*z - 556416*a^3*w*x*z - 157248*a^2*u*w*x*z + 
        262656*a*u^2*w*x*z + 48984*u^3*w*x*z - 443520*a^2*v*w*x*z + 
        651648*a*u*v*w*x*z - 283032*u^2*v*w*x*z - 110400*a*v^2*w*x*z + 
        22128*u*v^2*w*x*z - 38504*v^3*w*x*z + 1274112*a^2*w^2*x*z - 
        848544*a*u*w^2*x*z + 168120*u^2*w^2*x*z - 110400*a*v*w^2*x*z + 
        22128*u*v*w^2*x*z + 123660*v^2*w^2*x*z - 209280*a*w^3*x*z + 
        51768*u*w^3*x*z - 38504*v*w^3*x*z + 48590*w^4*x*z - 
        1802304*a^3*x^2*z + 659232*a^2*u*x^2*z - 165024*a*u^2*x^2*z + 
        86160*u^3*x^2*z - 616896*a^2*v*x^2*z + 1007424*a*u*v*x^2*z - 
        292716*u^2*v*x^2*z - 215232*a*v^2*x^2*z + 10428*u*v^2*x^2*z - 
        29124*v^3*x^2*z + 616896*a^2*w*x^2*z - 451872*a*u*w*x^2*z + 
        43056*u^2*w*x^2*z - 110400*a*v*w*x^2*z + 22128*u*v*w*x^2*z + 
        97428*v^2*w*x^2*z - 133152*a*w^2*x^2*z + 57768*u*w^2*x^2*z - 
        77964*v*w^2*x^2*z + 32532*w^3*x^2*z + 1507968*a^2*x^3*z - 
        561504*a*u*x^3*z + 98712*u^2*x^3*z + 22080*a*v*x^3*z - 
        86256*u*v*x^3*z + 97828*v^2*x^3*z - 49920*a*w*x^3*z + 
        20712*u*w*x^3*z - 38504*v*w*x^3*z + 47068*w^2*x^3*z - 
        448272*a*x^4*z + 66840*u*x^4*z - 29698*v*x^4*z + 16186*w*x^4*z + 
        70710*x^5*z - 1088640*a^4*y*z + 72576*a^3*u*y*z + 54432*a^2*u^2*y*z + 
        95040*a*u^3*y*z + 8172*u^4*y*z + 1088640*a^3*v*y*z - 
        943488*a^2*u*v*y*z + 300672*a*u^2*v*y*z - 92664*u^3*v*y*z - 
        332640*a^2*v^2*y*z + 138240*a*u*v^2*y*z + 2484*u^2*v^2*y*z + 
        188352*a*v^3*y*z - 73800*u*v^3*y*z - 11712*v^4*y*z - 
        580608*a^3*w*y*z + 1959552*a^2*u*w*y*z - 726624*a*u^2*w*y*z + 
        84312*u^3*w*y*z - 278208*a^2*v*w*y*z - 276480*a*u*v*w*y*z + 
        36504*u^2*v*w*y*z - 266976*a*v^2*w*y*z + 231552*u*v^2*w*y*z - 
        4632*v^3*w*y*z - 441504*a^2*w^2*y*z - 336960*a*u*w^2*y*z + 
        44712*u^2*w^2*y*z + 689472*a*v*w^2*y*z - 140616*u*v*w^2*y*z - 
        45756*v^2*w^2*y*z - 106272*a*w^3*y*z + 166752*u*w^3*y*z - 
        62880*v*w^3*y*z - 3468*w^4*y*z - 290304*a^3*x*y*z + 
        1257984*a^2*u*x*y*z - 450144*a*u^2*x*y*z + 48744*u^3*x*y*z - 
        278208*a^2*v*x*y*z - 276480*a*u*v*x*y*z + 36504*u^2*v*x*y*z - 
        264672*a*v^2*x*y*z + 198480*u*v^2*x*y*z - 5160*v^3*x*y*z - 
        278208*a^2*w*x*y*z - 276480*a*u*w*x*y*z + 36504*u^2*w*x*y*z + 
        1118592*a*v*w*x*y*z - 262608*u*v*w*x*y*z - 82464*v^2*w*x*y*z - 
        264672*a*w^2*x*y*z + 198480*u*w^2*x*y*z - 82464*v*w^2*x*y*z - 
        5160*w^3*x*y*z - 756000*a^2*x^2*y*z - 139968*a*u*x^2*y*z + 
        7344*u^2*x^2*y*z + 689472*a*v*x^2*y*z - 140616*u*v*x^2*y*z - 
        44628*v^2*x^2*y*z - 266976*a*w*x^2*y*z + 231552*u*w*x^2*y*z - 
        82464*v*w*x^2*y*z - 31344*w^2*x^2*y*z + 50400*a*x^3*y*z + 
        101904*u*x^3*y*z - 62880*v*x^3*y*z - 4632*w*x^3*y*z - 31428*x^4*y*z - 
        108864*a^3*y^2*z - 417312*a^2*u*y^2*z - 75168*a*u^2*y^2*z - 
        5616*u^3*y^2*z - 217728*a^2*v*y^2*z + 642816*a*u*v*y^2*z - 
        52812*u^2*v*y^2*z - 88128*a*v^2*y^2*z - 67716*u*v^2*y^2*z - 
        10476*v^3*y^2*z + 1052352*a^2*w*y^2*z - 282528*a*u*w*y^2*z + 
        110916*u^2*w*y^2*z - 300672*a*v*w*y^2*z - 56376*u*v*w*y^2*z + 
        142992*v^2*w*y^2*z - 178848*a*w^2*y^2*z - 30024*u*w^2*y^2*z - 
        48492*v*w^2*y^2*z + 82080*w^3*y^2*z + 1596672*a^2*x*y^2*z - 
        251424*a*u*x*y^2*z + 100764*u^2*x*y^2*z - 300672*a*v*x*y^2*z - 
        56376*u*v*x*y^2*z + 158040*v^2*x*y^2*z - 300672*a*w*x*y^2*z - 
        56376*u*w*x*y^2*z - 98136*v*w*x*y^2*z + 158040*w^2*x*y^2*z - 
        381024*a*x^2*y^2*z - 27216*u*x^2*y^2*z - 48492*v*x^2*y^2*z + 
        142992*w*x^2*y^2*z + 133560*x^3*y^2*z - 272160*a^2*y^3*z - 
        5184*a*u*y^3*z - 4536*u^2*y^3*z + 248832*a*v*y^3*z - 
        51192*u*v*y^3*z - 20196*v^2*y^3*z - 168480*a*w*y^3*z + 
        97848*u*w*y^3*z - 16632*v*w*y^3*z - 17928*w^2*y^3*z - 
        272160*a*x*y^3*z + 90504*u*x*y^3*z - 16632*v*x*y^3*z - 
        16632*w*x*y^3*z - 15120*x^2*y^3*z + 19440*a*y^4*z - 12960*u*y^4*z - 
        20898*v*y^4*z + 43902*w*y^4*z + 68850*x*y^4*z - 6804*y^5*z + 
        90720*a^4*z^2 + 1028160*a^3*u*z^2 - 580608*a^2*u^2*z^2 + 
        128448*a*u^3*z^2 - 44781*u^4*z^2 - 84672*a^3*v*z^2 - 
        610848*a^2*u*v*z^2 + 345600*a*u^2*v*z^2 - 7788*u^3*v*z^2 - 
        74592*a^2*v^2*z^2 + 235488*a*u*v^2*z^2 - 91530*u^2*v^2*z^2 - 
        25824*a*v^3*z^2 - 9960*u*v^3*z^2 - 2089*v^4*z^2 - 592704*a^3*w*z^2 - 
        90720*a^2*u*w*z^2 + 2592*a*u^2*w*z^2 + 41352*u^3*w*z^2 + 
        1274112*a^2*v*w*z^2 - 848544*a*u*v*w*z^2 + 168120*u^2*v*w*z^2 - 
        133152*a*v^2*w*z^2 + 57768*u*v^2*w*z^2 + 47068*v^3*w*z^2 - 
        243936*a^2*w^2*z^2 + 629472*a*u*w^2*z^2 - 149526*u^2*w^2*z^2 - 
        215232*a*v*w^2*z^2 + 10428*u*v*w^2*z^2 - 27054*v^2*w^2*z^2 - 
        74496*a*w^3*z^2 - 37668*u*w^3*z^2 + 97828*v*w^3*z^2 - 9973*w^4*z^2 - 
        1802304*a^3*x*z^2 + 659232*a^2*u*x*z^2 - 165024*a*u^2*x*z^2 + 
        86160*u^3*x*z^2 + 616896*a^2*v*x*z^2 - 451872*a*u*v*x*z^2 + 
        43056*u^2*v*x*z^2 - 133152*a*v^2*x*z^2 + 57768*u*v^2*x*z^2 + 
        32532*v^3*x*z^2 - 616896*a^2*w*x*z^2 + 1007424*a*u*w*x*z^2 - 
        292716*u^2*w*x*z^2 - 110400*a*v*w*x*z^2 + 22128*u*v*w*x*z^2 - 
        77964*v^2*w*x*z^2 - 215232*a*w^2*x*z^2 + 10428*u*w^2*x*z^2 + 
        97428*v*w^2*x*z^2 - 29124*w^3*x*z^2 + 489888*a^2*x^2*z^2 + 
        140256*a*u*x^2*z^2 - 73638*u^2*x^2*z^2 + 5760*a*v*x^2*z^2 - 
        32796*u*v*x^2*z^2 - 27054*v^2*x^2*z^2 + 5760*a*w*x^2*z^2 - 
        32796*u*w*x^2*z^2 + 123660*v*w*x^2*z^2 - 27054*w^2*x^2*z^2 - 
        341952*a*x^3*z^2 + 30180*u*x^3*z^2 + 44348*v*x^3*z^2 - 
        43268*w*x^3*z^2 + 36411*x^4*z^2 + 2140992*a^3*y*z^2 - 
        883008*a^2*u*y*z^2 + 316224*a*u^2*y*z^2 - 78444*u^3*y*z^2 - 
        332640*a^2*v*y*z^2 + 138240*a*u*v*y*z^2 + 2484*u^2*v*y*z^2 + 
        334944*a*v^2*y*z^2 - 108204*u*v^2*y*z^2 - 18480*v^3*y*z^2 - 
        441504*a^2*w*y*z^2 - 336960*a*u*w*y*z^2 + 44712*u^2*w*y*z^2 - 
        264672*a*v*w*y*z^2 + 198480*u*v*w*y*z^2 - 31344*v^2*w*y*z^2 + 
        735840*a*w^2*y*z^2 - 125268*u*w^2*y*z^2 - 44628*v*w^2*y*z^2 - 
        71364*w^3*y*z^2 - 756000*a^2*x*y*z^2 - 139968*a*u*x*y*z^2 + 
        7344*u^2*x*y*z^2 - 266976*a*v*x*y*z^2 + 231552*u*v*x*y*z^2 - 
        31344*v^2*x*y*z^2 + 689472*a*w*x*y*z^2 - 140616*u*w*x*y*z^2 - 
        82464*v*w*x*y*z^2 - 44628*w^2*x*y*z^2 + 920160*a*x^2*y*z^2 - 
        108468*u*x^2*y*z^2 - 45756*v*x^2*y*z^2 - 45756*w*x^2*y*z^2 - 
        113100*x^3*y*z^2 - 435456*a^2*y^2*z^2 + 445824*a*u*y^2*z^2 - 
        26622*u^2*y^2*z^2 - 88128*a*v*y^2*z^2 - 67716*u*v*y^2*z^2 - 
        26586*v^2*y^2*z^2 - 178848*a*w*y^2*z^2 - 30024*u*w*y^2*z^2 + 
        158040*v*w*y^2*z^2 - 46566*w^2*y^2*z^2 - 381024*a*x*y^2*z^2 - 
        27216*u*x*y^2*z^2 + 142992*v*x*y^2*z^2 - 48492*w*x*y^2*z^2 - 
        20790*x^2*y^2*z^2 + 331776*a*y^3*z^2 - 35532*u*y^3*z^2 - 
        20196*v*y^3*z^2 - 17928*w*y^3*z^2 - 15120*x*y^3*z^2 - 32157*y^4*z^2 - 
        350784*a^3*z^3 - 332640*a^2*u*z^3 + 92160*a*u^2*z^3 + 3132*u^3*z^3 - 
        181440*a^2*v*z^3 + 407232*a*u*v*z^3 - 117612*u^2*v*z^3 - 
        25824*a*v^2*z^3 - 9960*u*v^2*z^3 - 5660*v^3*z^3 + 713664*a^2*w*z^3 - 
        301536*a*u*w*z^3 + 84096*u^2*w*z^3 - 209280*a*v*w*z^3 + 
        51768*u*v*w*z^3 + 32532*v^2*w*z^3 - 74496*a*w^2*z^3 - 
        37668*u*w^2*z^3 - 29124*v*w^2*z^3 + 51572*w^3*z^3 + 
        1507968*a^2*x*z^3 - 561504*a*u*x*z^3 + 98712*u^2*x*z^3 - 
        49920*a*v*x*z^3 + 20712*u*v*x*z^3 + 47068*v^2*x*z^3 + 
        22080*a*w*x*z^3 - 86256*u*w*x*z^3 - 38504*v*w*x*z^3 + 
        97828*w^2*x*z^3 - 341952*a*x^2*z^3 + 30180*u*x^2*z^3 - 
        43268*v*x^2*z^3 + 44348*w*x^2*z^3 + 92716*x^3*z^3 - 
        1046304*a^2*y*z^3 + 193536*a*u*y*z^3 - 27396*u^2*y*z^3 + 
        188352*a*v*y*z^3 - 73800*u*v*y*z^3 - 18480*v^2*y*z^3 - 
        106272*a*w*y*z^3 + 166752*u*w*y*z^3 - 5160*v*w*y*z^3 - 
        71364*w^2*y*z^3 + 50400*a*x*y*z^3 + 101904*u*x*y*z^3 - 
        4632*v*x*y*z^3 - 62880*w*x*y*z^3 - 113100*x^2*y*z^3 + 
        25920*a*y^2*z^3 - 53676*u*y^2*z^3 - 10476*v*y^2*z^3 + 
        82080*w*y^2*z^3 + 133560*x*y^2*z^3 - 38124*y^3*z^3 + 97776*a^2*z^4 + 
        185808*a*u*z^4 - 34839*u^2*z^4 + 19536*a*v*z^4 - 37692*u*v*z^4 - 
        2089*v^2*z^4 - 170832*a*w*z^4 + 19104*u*w*z^4 + 48590*v*w*z^4 - 
        9973*w^2*z^4 - 448272*a*x*z^4 + 66840*u*x*z^4 + 16186*v*x*z^4 - 
        29698*w*x*z^4 + 36411*x^2*z^4 + 428688*a*y*z^4 - 56562*u*y*z^4 - 
        11712*v*y*z^4 - 3468*w*y*z^4 - 31428*x*y*z^4 - 15759*y^2*z^4 - 
        42096*a*z^5 - 21564*u*z^5 - 6146*v*z^5 + 31250*w*z^5 + 70710*x*z^5 - 
        58800*y*z^5 + 4441*z^6)*lnbar[a]*Ls[2])/(186624*Sqrt[3]*a^8) + 
     ((322486272*a^8 - 429981696*a^7*u + 3595124736*a^6*u^2 + 
        167215104*a^5*u^3 + 3620090880*a^4*u^4 - 720340992*a^3*u^5 + 
        756949536*a^2*u^6 - 125803080*a*u^7 + 18457377*u^8 - 
        429981696*a^7*v - 5518098432*a^6*u*v - 4723826688*a^5*u^2*v - 
        8982005760*a^4*u^3*v - 1145249280*a^3*u^4*v - 2024949024*a^2*u^5*v + 
        120703716*a*u^6*v - 47876904*u^7*v + 3595124736*a^6*v^2 - 
        4723826688*a^5*u*v^2 + 27216000000*a^4*u^2*v^2 - 
        9197798400*a^3*u^3*v^2 + 12917593584*a^2*u^4*v^2 - 
        2735049828*a*u^5*v^2 + 523720090*u^6*v^2 + 167215104*a^5*v^3 - 
        8982005760*a^4*u*v^3 - 9197798400*a^3*u^2*v^3 - 
        5912270784*a^2*u^3*v^3 - 1118724684*a*u^4*v^3 - 158886508*u^5*v^3 + 
        3620090880*a^4*v^4 - 1145249280*a^3*u*v^4 + 12917593584*a^2*u^2*v^4 - 
        1118724684*a*u^3*v^4 + 796522219*u^4*v^4 - 720340992*a^3*v^5 - 
        2024949024*a^2*u*v^5 - 2735049828*a*u^2*v^5 - 158886508*u^3*v^5 + 
        756949536*a^2*v^6 + 120703716*a*u*v^6 + 523720090*u^2*v^6 - 
        125803080*a*v^7 - 47876904*u*v^7 + 18457377*v^8 - 429981696*a^7*w - 
        5518098432*a^6*u*w - 4723826688*a^5*u^2*w - 8982005760*a^4*u^3*w - 
        1145249280*a^3*u^4*w - 2024949024*a^2*u^5*w + 120703716*a*u^6*w - 
        47876904*u^7*w - 5518098432*a^6*v*w + 70230343680*a^5*u*v*w - 
        50419998720*a^4*u^2*v*w + 82984366080*a^3*u^3*v*w - 
        36392702976*a^2*u^4*v*w + 14558040000*a*u^5*v*w - 
        1851424472*u^6*v*w - 4723826688*a^5*v^2*w - 50419998720*a^4*u*v^2*w - 
        6871495680*a^3*u^2*v^2*w - 20998268928*a^2*u^3*v^2*w + 
        492109296*a*u^4*v^2*w - 711089604*u^5*v^2*w - 8982005760*a^4*v^3*w + 
        82984366080*a^3*u*v^3*w - 20998268928*a^2*u^2*v^3*w + 
        20618321472*a*u^3*v^3*w - 2077108748*u^4*v^3*w - 
        1145249280*a^3*v^4*w - 36392702976*a^2*u*v^4*w + 
        492109296*a*u^2*v^4*w - 2077108748*u^3*v^4*w - 2024949024*a^2*v^5*w + 
        14558040000*a*u*v^5*w - 711089604*u^2*v^5*w + 120703716*a*v^6*w - 
        1851424472*u*v^6*w - 47876904*v^7*w + 3595124736*a^6*w^2 - 
        4723826688*a^5*u*w^2 + 27216000000*a^4*u^2*w^2 - 
        9197798400*a^3*u^3*w^2 + 12917593584*a^2*u^4*w^2 - 
        2735049828*a*u^5*w^2 + 523720090*u^6*w^2 - 4723826688*a^5*v*w^2 - 
        50419998720*a^4*u*v*w^2 - 6871495680*a^3*u^2*v*w^2 - 
        20998268928*a^2*u^3*v*w^2 + 492109296*a*u^4*v*w^2 - 
        711089604*u^5*v*w^2 + 27216000000*a^4*v^2*w^2 - 
        6871495680*a^3*u*v^2*w^2 + 46024215552*a^2*u^2*v^2*w^2 - 
        6921126912*a*u^3*v^2*w^2 + 2940252768*u^4*v^2*w^2 - 
        9197798400*a^3*v^3*w^2 - 20998268928*a^2*u*v^3*w^2 - 
        6921126912*a*u^2*v^3*w^2 - 1274643136*u^3*v^3*w^2 + 
        12917593584*a^2*v^4*w^2 + 492109296*a*u*v^4*w^2 + 
        2940252768*u^2*v^4*w^2 - 2735049828*a*v^5*w^2 - 711089604*u*v^5*w^2 + 
        523720090*v^6*w^2 + 167215104*a^5*w^3 - 8982005760*a^4*u*w^3 - 
        9197798400*a^3*u^2*w^3 - 5912270784*a^2*u^3*w^3 - 
        1118724684*a*u^4*w^3 - 158886508*u^5*w^3 - 8982005760*a^4*v*w^3 + 
        82984366080*a^3*u*v*w^3 - 20998268928*a^2*u^2*v*w^3 + 
        20618321472*a*u^3*v*w^3 - 2077108748*u^4*v*w^3 - 
        9197798400*a^3*v^2*w^3 - 20998268928*a^2*u*v^2*w^3 - 
        6921126912*a*u^2*v^2*w^3 - 1274643136*u^3*v^2*w^3 - 
        5912270784*a^2*v^3*w^3 + 20618321472*a*u*v^3*w^3 - 
        1274643136*u^2*v^3*w^3 - 1118724684*a*v^4*w^3 - 
        2077108748*u*v^4*w^3 - 158886508*v^5*w^3 + 3620090880*a^4*w^4 - 
        1145249280*a^3*u*w^4 + 12917593584*a^2*u^2*w^4 - 
        1118724684*a*u^3*w^4 + 796522219*u^4*w^4 - 1145249280*a^3*v*w^4 - 
        36392702976*a^2*u*v*w^4 + 492109296*a*u^2*v*w^4 - 
        2077108748*u^3*v*w^4 + 12917593584*a^2*v^2*w^4 + 
        492109296*a*u*v^2*w^4 + 2940252768*u^2*v^2*w^4 - 
        1118724684*a*v^3*w^4 - 2077108748*u*v^3*w^4 + 796522219*v^4*w^4 - 
        720340992*a^3*w^5 - 2024949024*a^2*u*w^5 - 2735049828*a*u^2*w^5 - 
        158886508*u^3*w^5 - 2024949024*a^2*v*w^5 + 14558040000*a*u*v*w^5 - 
        711089604*u^2*v*w^5 - 2735049828*a*v^2*w^5 - 711089604*u*v^2*w^5 - 
        158886508*v^3*w^5 + 756949536*a^2*w^6 + 120703716*a*u*w^6 + 
        523720090*u^2*w^6 + 120703716*a*v*w^6 - 1851424472*u*v*w^6 + 
        523720090*v^2*w^6 - 125803080*a*w^7 - 47876904*u*w^7 - 
        47876904*v*w^7 + 18457377*w^8 - 429981696*a^7*x - 
        5518098432*a^6*u*x - 4723826688*a^5*u^2*x - 8982005760*a^4*u^3*x - 
        1145249280*a^3*u^4*x - 2024949024*a^2*u^5*x + 120703716*a*u^6*x - 
        47876904*u^7*x - 5518098432*a^6*v*x + 31882346496*a^5*u*v*x - 
        14306181120*a^4*u^2*v*x + 48887967744*a^3*u^3*v*x - 
        14704542720*a^2*u^4*v*x + 7948618176*a*u^5*v*x - 870678616*u^6*v*x - 
        7510745088*a^5*v^2*x - 21482496000*a^4*u*v^2*x - 
        28758094848*a^3*u^2*v^2*x - 13738088448*a^2*u^3*v^2*x - 
        3879557136*a*u^4*v^2*x - 329523972*u^5*v^2*x - 7797565440*a^4*v^3*x + 
        55718240256*a^3*u*v^3*x - 10451137536*a^2*u^2*v^3*x + 
        20084059200*a*u^3*v^3*x - 1575025612*u^4*v^3*x - 
        3600059904*a^3*v^4*x - 19276314624*a^2*u*v^4*x - 
        4675831824*a*u^2*v^4*x - 1769444428*u^3*v^4*x - 
        1135715616*a^2*v^5*x + 9643966272*a*u*v^5*x - 180956508*u^2*v^5*x - 
        209942172*a*v^6*x - 1117397428*u*v^6*x - 9312660*v^7*x + 
        17892016128*a^6*w*x - 26447855616*a^5*u*w*x + 79467816960*a^4*u^2*w*
         x - 56649729024*a^3*u^3*w*x + 43107444576*a^2*u^4*w*x - 
        12416250072*a*u^5*w*x + 1945724596*u^6*w*x - 23660937216*a^5*v*w*x - 
        16210575360*a^4*u*v*w*x - 50599987200*a^3*u^2*v*w*x - 
        6076449792*a^2*u^3*v*w*x - 7813215648*a*u^4*v*w*x + 
        78352584*u^5*v*w*x + 98744002560*a^4*v^2*w*x - 60221822976*a^3*u*v^2*
         w*x + 133398945792*a^2*u^2*v^2*w*x - 31949270016*a*u^3*v^2*w*x + 
        8895715152*u^4*v^2*w*x - 66343560192*a^3*v^3*w*x - 
        6665057280*a^2*u*v^3*w*x - 31108558848*a*u^2*v^3*w*x + 
        268921664*u^3*v^3*w*x + 53645995872*a^2*v^4*w*x - 
        8950749984*a*u*v^4*w*x + 9088330344*u^2*v^4*w*x - 
        15482652888*a*v^5*w*x + 88823832*u*v^5*w*x + 2457770200*v^6*w*x - 
        390168576*a^5*w^2*x - 13266892800*a^4*u*w^2*x - 
        6418040832*a^3*u^2*w^2*x - 8015757120*a^2*u^3*w^2*x - 
        845616660*a*u^4*w^2*x - 278390736*u^5*w^2*x - 36049950720*a^4*v*w^2*
         x + 91034689536*a^3*u*v*w^2*x - 46743201792*a^2*u^2*v*w^2*x + 
        35776346304*a*u^3*v*w^2*x - 4199289108*u^4*v*w^2*x - 
        11629578240*a^3*v^2*w^2*x - 32100074496*a^2*u*v^2*w^2*x - 
        9919429632*a*u^2*v^2*w^2*x - 2868116544*u^3*v^2*w^2*x - 
        15436572480*a^2*v^3*w^2*x + 35120577984*a*u*v^3*w^2*x - 
        3547514448*u^2*v^3*w^2*x - 805283220*a*v^4*w^2*x - 
        3625086912*u*v^4*w^2*x - 478278396*v^5*w^2*x + 19427143680*a^4*w^3*
         x - 25405664256*a^3*u*w^3*x + 35074807488*a^2*u^2*w^3*x - 
        11009811024*a*u^3*w^3*x + 2615399336*u^4*w^3*x - 
        4366752768*a^3*v*w^3*x - 6647703552*a^2*u*v*w^3*x - 
        8443502400*a*u^2*v*w^3*x - 911547856*u^3*v*w^3*x + 
        41882952384*a^2*v^2*w^3*x - 15364812864*a*u*v^2*w^3*x + 
        9223605648*u^2*v^2*w^3*x - 8918230608*a*v^3*w^3*x - 
        809539024*u*v^3*w^3*x + 2893009580*v^4*w^3*x - 3842850816*a^3*w^4*x + 
        110632032*a^2*u*w^4*x - 3295917780*a*u^2*w^4*x + 20500652*u^3*w^4*x - 
        14647197600*a^2*v*w^4*x + 14790734400*a*u*v*w^4*x - 
        2357034444*u^2*v*w^4*x - 5089539924*a*v^2*w^4*x - 
        974316168*u*v^2*w^4*x - 576085336*v^3*w^4*x + 4829888448*a^2*w^5*x - 
        3171855480*a*u*w^5*x + 1271662332*u^2*w^5*x + 1953644808*a*v*w^5*x - 
        772311168*u*v*w^5*x + 1556444112*v^2*w^5*x - 785446488*a*w^6*x + 
        195976920*u*w^6*x - 574557864*v*w^6*x + 131087436*w^7*x + 
        3595124736*a^6*x^2 - 4723826688*a^5*u*x^2 + 27216000000*a^4*u^2*x^2 - 
        9197798400*a^3*u^3*x^2 + 12917593584*a^2*u^4*x^2 - 
        2735049828*a*u^5*x^2 + 523720090*u^6*x^2 - 7510745088*a^5*v*x^2 - 
        21482496000*a^4*u*v*x^2 - 28758094848*a^3*u^2*v*x^2 - 
        13738088448*a^2*u^3*v*x^2 - 3879557136*a*u^4*v*x^2 - 
        329523972*u^5*v*x^2 + 36552176640*a^4*v^2*x^2 - 
        20572296192*a^3*u*v^2*x^2 + 73301050368*a^2*u^2*v^2*x^2 - 
        11344444416*a*u^3*v^2*x^2 + 4843287776*u^4*v^2*x^2 - 
        15184253952*a^3*v^3*x^2 - 18402112512*a^2*u*v^3*x^2 - 
        14564484096*a*u^2*v^3*x^2 - 1716692736*u^3*v^3*x^2 + 
        18600068592*a^2*v^4*x^2 - 2313879312*a*u*v^4*x^2 + 
        5391228048*u^2*v^4*x^2 - 4354819812*a*v^5*x^2 - 621455504*u*v^5*x^2 + 
        794958178*v^6*x^2 - 390168576*a^5*w*x^2 - 13266892800*a^4*u*w*x^2 - 
        6418040832*a^3*u^2*w*x^2 - 8015757120*a^2*u^3*w*x^2 - 
        845616660*a*u^4*w*x^2 - 278390736*u^5*w*x^2 - 30220646400*a^4*v*w*
         x^2 + 136377077760*a^3*u*v*w*x^2 - 65186731008*a^2*u^2*v*w*x^2 + 
        49196462784*a*u^3*v*w*x^2 - 6168329428*u^4*v*w*x^2 - 
        14222186496*a^3*v^2*w*x^2 - 55567927296*a^2*u*v^2*w*x^2 - 
        8847627264*a*u^2*v^2*w*x^2 - 4556480512*u^3*v^2*w*x^2 - 
        14787710784*a^2*v^3*w*x^2 + 52877976768*a*u*v^3*w*x^2 - 
        5437184352*u^2*v^3*w*x^2 - 1364404116*a*v^4*w*x^2 - 
        6310667384*u*v^4*w*x^2 - 439421840*v^5*w*x^2 + 16518297600*a^4*w^2*
         x^2 - 39547726848*a^3*u*w^2*x^2 + 37043248032*a^2*u^2*w^2*x^2 - 
        13842617736*a*u^3*w^2*x^2 + 2998570646*u^4*w^2*x^2 - 
        12800277504*a^3*v*w^2*x^2 + 370363392*a^2*u*v*w^2*x^2 - 
        13084538976*a*u^2*v*w^2*x^2 - 338818504*u^3*v*w^2*x^2 + 
        41270461344*a^2*v^2*w^2*x^2 - 23598372960*a*u*v^2*w^2*x^2 + 
        11940823104*u^2*v^2*w^2*x^2 - 9049198728*a*v^3*w^2*x^2 - 
        259831232*u*v^3*w^2*x^2 + 3057132766*v^4*w^2*x^2 + 
        5132961792*a^3*w^3*x^2 - 2346571584*a^2*u*w^3*x^2 + 
        1731425016*a*u^2*w^3*x^2 - 578613264*u^3*w^3*x^2 - 
        19067888448*a^2*v*w^3*x^2 + 23689683840*a*u*v*w^3*x^2 - 
        4678684584*u^2*v*w^3*x^2 + 104506872*a*v^2*w^3*x^2 - 
        2765256848*u*v^2*w^3*x^2 - 1630422032*v^3*w^3*x^2 + 
        4261922784*a^2*w^4*x^2 - 6452190564*a*u*w^4*x^2 + 
        1536198558*u^2*w^4*x^2 - 379900644*a*v*w^4*x^2 - 
        148365956*u*v*w^4*x^2 + 1814578150*v^2*w^4*x^2 + 
        259225656*a*w^5*x^2 + 222438520*u*w^5*x^2 - 688915988*v*w^5*x^2 + 
        89174460*w^6*x^2 + 167215104*a^5*x^3 - 8982005760*a^4*u*x^3 - 
        9197798400*a^3*u^2*x^3 - 5912270784*a^2*u^3*x^3 - 
        1118724684*a*u^4*x^3 - 158886508*u^5*x^3 - 7797565440*a^4*v*x^3 + 
        55718240256*a^3*u*v*x^3 - 10451137536*a^2*u^2*v*x^3 + 
        20084059200*a*u^3*v*x^3 - 1575025612*u^4*v*x^3 - 
        15184253952*a^3*v^2*x^3 - 18402112512*a^2*u*v^2*x^3 - 
        14564484096*a*u^2*v^2*x^3 - 1716692736*u^3*v^2*x^3 - 
        5172705216*a^2*v^3*x^3 + 24097133376*a*u*v^3*x^3 - 
        1144552048*u^2*v^3*x^3 - 2345150028*a*v^4*x^3 - 
        2298145444*u*v^4*x^3 - 66769344*v^5*x^3 + 19427143680*a^4*w*x^3 - 
        25405664256*a^3*u*w*x^3 + 35074807488*a^2*u^2*w*x^3 - 
        11009811024*a*u^3*w*x^3 + 2615399336*u^4*w*x^3 - 
        11456363520*a^3*v*w*x^3 - 22346569728*a^2*u*v*w*x^3 - 
        8599102272*a*u^2*v*w*x^3 - 1821263056*u^3*v*w*x^3 + 
        46469497536*a^2*v^2*w*x^3 - 16182264384*a*u*v^2*w*x^3 + 
        12170361456*u^2*v^2*w*x^3 - 10620740688*a*v^3*w*x^3 - 
        2041494560*u*v^3*w*x^3 + 3359296524*v^4*w*x^3 + 
        5132961792*a^3*w^2*x^3 - 2346571584*a^2*u*w^2*x^3 + 
        1731425016*a*u^2*w^2*x^3 - 578613264*u^3*w^2*x^3 - 
        21208783680*a^2*v*w^2*x^3 + 23643811968*a*u*v*w^2*x^3 - 
        4988935224*u^2*v*w^2*x^3 + 690035448*a*v^2*w^2*x^3 - 
        2647946952*u*v^2*w^2*x^3 - 1804708536*v^3*w^2*x^3 + 
        4860390528*a^2*w^3*x^3 - 6909002256*a*u*w^3*x^3 + 
        1705028024*u^2*w^3*x^3 - 1175990544*a*v*w^3*x^3 + 
        387011760*u*v*w^3*x^3 + 2244800240*v^2*w^3*x^3 + 
        817567848*a*w^4*x^3 - 8640552*u*w^4*x^3 - 1000522404*v*w^4*x^3 + 
        116376532*w^5*x^3 + 3620090880*a^4*x^4 - 1145249280*a^3*u*x^4 + 
        12917593584*a^2*u^2*x^4 - 1118724684*a*u^3*x^4 + 796522219*u^4*x^4 - 
        3600059904*a^3*v*x^4 - 19276314624*a^2*u*v*x^4 - 
        4675831824*a*u^2*v*x^4 - 1769444428*u^3*v*x^4 + 
        18600068592*a^2*v^2*x^4 - 2313879312*a*u*v^2*x^4 + 
        5391228048*u^2*v^2*x^4 - 2345150028*a*v^3*x^4 - 
        2298145444*u*v^3*x^4 + 1232952027*v^4*x^4 - 3842850816*a^3*w*x^4 + 
        110632032*a^2*u*w*x^4 - 3295917780*a*u^2*w*x^4 + 20500652*u^3*w*x^4 - 
        10510817184*a^2*v*w*x^4 + 22946130624*a*u*v*w*x^4 - 
        3134778804*u^2*v*w*x^4 - 6021990612*a*v^2*w*x^4 - 
        1822044396*u*v^2*w*x^4 - 516780852*v^3*w*x^4 + 
        4261922784*a^2*w^2*x^4 - 6452190564*a*u*w^2*x^4 + 
        1536198558*u^2*w^2*x^4 - 123740772*a*v*w^2*x^4 - 
        53673072*u*v*w^2*x^4 + 1862786574*v^2*w^2*x^4 + 817567848*a*w^3*x^4 - 
        8640552*u*w^3*x^4 - 948377888*v*w^3*x^4 + 145774086*w^4*x^4 - 
        720340992*a^3*x^5 - 2024949024*a^2*u*x^5 - 2735049828*a*u^2*x^5 - 
        158886508*u^3*x^5 - 1135715616*a^2*v*x^5 + 9643966272*a*u*v*x^5 - 
        180956508*u^2*v*x^5 - 4354819812*a*v^2*x^5 - 621455504*u*v^2*x^5 - 
        66769344*v^3*x^5 + 4829888448*a^2*w*x^5 - 3171855480*a*u*w*x^5 + 
        1271662332*u^2*w*x^5 + 284332296*a*v*w*x^5 - 1700687024*u*v*w*x^5 + 
        1803818608*v^2*w*x^5 + 259225656*a*w^2*x^5 + 222438520*u*w^2*x^5 - 
        765739040*v*w^2*x^5 + 116376532*w^3*x^5 + 756949536*a^2*x^6 + 
        120703716*a*u*x^6 + 523720090*u^2*x^6 - 209942172*a*v*x^6 - 
        1117397428*u*v*x^6 + 794958178*v^2*x^6 - 785446488*a*w*x^6 + 
        195976920*u*w*x^6 - 339520164*v*w*x^6 + 89174460*w^2*x^6 - 
        125803080*a*x^7 - 47876904*u*x^7 - 9312660*v*x^7 + 131087436*w*x^7 + 
        18457377*x^8 - 429981696*a^7*y + 17892016128*a^6*u*y - 
        3177086976*a^5*u^2*y + 20611584000*a^4*u^3*y - 6297661440*a^3*u^4*y + 
        5719121856*a^2*u^5*y - 1116092376*a*u^6*y + 169651680*u^7*y - 
        5518098432*a^6*v*y - 23660937216*a^5*u*v*y - 18608486400*a^4*u^2*v*
         y - 16317987840*a^3*u^3*v*y - 4284893088*a^2*u^4*v*y - 
        1294632696*a*u^5*v*y - 56627076*u^6*v*y - 4723826688*a^5*v^2*y + 
        81302538240*a^4*u*v^2*y - 11629578240*a^3*u^2*v^2*y + 
        36411947712*a^2*u^3*v^2*y - 4570699476*a*u^4*v^2*y + 
        1388393124*u^5*v^2*y - 8982005760*a^4*v^3*y - 54392325120*a^3*u*v^3*
         y - 9965567808*a^2*u^2*v^3*y - 8918230608*a*u^3*v^3*y - 
        236196628*u^4*v^3*y - 1145249280*a^3*v^4*y + 43283691360*a^2*u*v^4*
         y - 1324123668*a*u^2*v^4*y + 2553120872*u^3*v^4*y - 
        2024949024*a^2*v^5*y - 12234375384*a*u*v^5*y - 310227408*u^2*v^5*y + 
        120703716*a*v^6*y + 1939839412*u*v^6*y - 47876904*v^7*y - 
        5518098432*a^6*w*y - 23660937216*a^5*u*w*y - 18608486400*a^4*u^2*w*
         y - 16317987840*a^3*u^3*w*y - 4284893088*a^2*u^4*w*y - 
        1294632696*a*u^5*w*y - 56627076*u^6*w*y + 29095428096*a^5*v*w*y - 
        16210575360*a^4*u*v*w*y + 81412853760*a^3*u^2*v*w*y - 
        7236311040*a^2*u^3*v*w*y + 13653200064*a*u^4*v*w*y - 
        761839920*u^5*v*w*y - 16140902400*a^4*v^2*w*y - 
        50599987200*a^3*u*v^2*w*y - 32100074496*a^2*u^2*v^2*w*y - 
        11811686208*a*u^3*v^2*w*y - 1282266612*u^4*v^2*w*y + 
        46630563840*a^3*v^3*w*y - 6076449792*a^2*u*v^3*w*y + 
        31567451328*a*u^2*v^3*w*y - 809539024*u^3*v^3*w*y - 
        14880789504*a^2*v^4*w*y - 7813215648*a*u*v^4*w*y - 
        3317136468*u^2*v^4*w*y + 7766743488*a*v^5*w*y + 78352584*u*v^5*w*y - 
        864793432*v^6*w*y - 4723826688*a^5*w^2*y + 81302538240*a^4*u*w^2*y - 
        11629578240*a^3*u^2*w^2*y + 36411947712*a^2*u^3*w^2*y - 
        4570699476*a*u^4*w^2*y + 1388393124*u^5*w^2*y - 
        16140902400*a^4*v*w^2*y - 50599987200*a^3*u*v*w^2*y - 
        32100074496*a^2*u^2*v*w^2*y - 11811686208*a*u^3*v*w^2*y - 
        1282266612*u^4*v*w^2*y - 23546557440*a^3*v^2*w^2*y + 
        118755818496*a^2*u*v^2*w^2*y - 9919429632*a*u^2*v^2*w^2*y + 
        8544207744*u^3*v^2*w^2*y - 11788277760*a^2*v^3*w^2*y - 
        27740375040*a*u*v^3*w^2*y - 2868116544*u^2*v^3*w^2*y - 
        3401050128*a*v^4*w^2*y + 8013562512*u*v^4*w^2*y - 
        297687300*v^5*w^2*y - 8982005760*a^4*w^3*y - 54392325120*a^3*u*w^3*
         y - 9965567808*a^2*u^2*w^3*y - 8918230608*a*u^3*w^3*y - 
        236196628*u^4*w^3*y + 46630563840*a^3*v*w^3*y - 
        6076449792*a^2*u*v*w^3*y + 31567451328*a*u^2*v*w^3*y - 
        809539024*u^3*v*w^3*y - 11788277760*a^2*v^2*w^3*y - 
        27740375040*a*u*v^2*w^3*y - 2868116544*u^2*v^2*w^3*y + 
        17992478784*a*v^3*w^3*y + 166912832*u*v^3*w^3*y - 
        1512747148*v^4*w^3*y - 1145249280*a^3*w^4*y + 43283691360*a^2*u*w^4*
         y - 1324123668*a*u^2*w^4*y + 2553120872*u^3*w^4*y - 
        14880789504*a^2*v*w^4*y - 7813215648*a*u*v*w^4*y - 
        3317136468*u^2*v*w^4*y - 3401050128*a*v^2*w^4*y + 
        8013562512*u*v^2*w^4*y - 1512747148*v^3*w^4*y - 
        2024949024*a^2*w^5*y - 12234375384*a*u*w^5*y - 310227408*u^2*w^5*y + 
        7766743488*a*v*w^5*y + 78352584*u*v*w^5*y - 297687300*v^2*w^5*y + 
        120703716*a*w^6*y + 1939839412*u*w^6*y - 864793432*v*w^6*y - 
        47876904*w^7*y - 5518098432*a^6*x*y - 23660937216*a^5*u*x*y - 
        18608486400*a^4*u^2*x*y - 16317987840*a^3*u^3*x*y - 
        4284893088*a^2*u^4*x*y - 1294632696*a*u^5*x*y - 56627076*u^6*x*y + 
        78591098880*a^5*v*x*y - 12448235520*a^4*u*v*x*y + 
        126793175040*a^3*u^2*v*x*y - 20740478976*a^2*u^3*v*x*y + 
        20810654400*a*u^4*v*x*y - 1563155760*u^5*v*x*y - 
        59198791680*a^4*v^2*x*y - 58719209472*a^3*u*v^2*x*y - 
        55972353024*a^2*u^2*v^2*x*y - 11816076096*a*u^3*v^2*x*y - 
        2161707444*u^4*v^2*x*y + 98040692736*a^3*v^3*x*y - 
        3331335168*a^2*u*v^3*x*y + 48190054080*a*u^2*v^3*x*y - 
        1720452176*u^3*v^3*x*y - 44580243456*a^2*v^4*x*y - 
        9683160480*a*u*v^4*x*y - 5847059988*u^2*v^4*x*y + 
        17795078208*a*v^5*x*y + 277105512*u*v^5*x*y - 2315638172*v^6*x*y - 
        32021692416*a^5*w*x*y + 58792366080*a^4*u*w*x*y - 
        21049943040*a^3*u^2*w*x*y + 41735336832*a^2*u^3*w*x*y - 
        5124740856*a*u^4*w*x*y + 1698760272*u^5*w*x*y - 
        16210575360*a^4*v*w*x*y - 67849850880*a^3*u*v*w*x*y - 
        43865515008*a^2*u^2*v*w*x*y - 18735523968*a*u^3*v*w*x*y - 
        1955065560*u^4*v*w*x*y - 64843462656*a^3*v^2*w*x*y + 
        151780220928*a^2*u*v^2*w*x*y - 20516216832*a*u^2*v^2*w*x*y + 
        14508138432*u^3*v^2*w*x*y - 4142638080*a^2*v^3*w*x*y - 
        35416320000*a*u*v^3*w*x*y - 4361222976*u^2*v^3*w*x*y - 
        9958821408*a*v^4*w*x*y + 11271889824*u*v^4*w*x*y + 
        243032376*v^5*w*x*y - 9829693440*a^4*w^2*x*y - 6195667968*a^3*u*w^2*x*
         y - 24079591872*a^2*u^2*w^2*x*y - 4844159664*a*u^3*w^2*x*y - 
        1238150424*u^4*w^2*x*y + 134301597696*a^3*v*w^2*x*y - 
        53633664000*a^2*u*v*w^2*x*y + 77069883456*a*u^2*v*w^2*x*y - 
        5731376304*u^3*v*w^2*x*y - 50714366976*a^2*v^2*w^2*x*y - 
        17463462912*a*u*v^2*w^2*x*y - 9729844416*u^2*v^2*w^2*x*y + 
        49199074752*a*v^3*w^2*x*y - 4924393728*u*v^3*w^2*x*y - 
        5772270216*v^4*w^2*x*y - 31374314496*a^3*w^3*x*y + 
        39312266112*a^2*u*w^3*x*y - 10356756144*a*u^2*w^3*x*y + 
        4356248512*u^3*w^3*x*y - 22996334592*a^2*v*w^3*x*y - 
        16399710336*a*u*v*w^3*x*y - 4762651440*u^2*v*w^3*x*y - 
        16124968512*a*v^2*w^3*x*y + 14426525184*u*v^2*w^3*x*y - 
        1721310416*v^3*w^3*x*y + 3902647392*a^2*w^4*x*y - 
        2602635000*a*u*w^4*x*y - 704479704*u^2*w^4*x*y + 
        22304099136*a*v*w^4*x*y - 2899334328*u*v*w^4*x*y - 
        1420002816*v^2*w^4*x*y - 4531670904*a*w^5*x*y + 
        1480790448*u*w^5*x*y - 1708618656*v*w^5*x*y + 407586624*w^6*x*y - 
        4723826688*a^5*x^2*y + 81302538240*a^4*u*x^2*y - 
        11629578240*a^3*u^2*x^2*y + 36411947712*a^2*u^3*x^2*y - 
        4570699476*a*u^4*x^2*y + 1388393124*u^5*x^2*y - 
        59198791680*a^4*v*x^2*y - 58719209472*a^3*u*v*x^2*y - 
        55972353024*a^2*u^2*v*x^2*y - 11816076096*a*u^3*v*x^2*y - 
        2161707444*u^4*v*x^2*y - 6086513664*a^3*v^2*x^2*y + 
        136663317504*a^2*u*v^2*x^2*y - 7486608384*a*u^2*v^2*x^2*y + 
        11384410752*u^3*v^2*x^2*y - 26609071104*a^2*v^3*x^2*y - 
        33798402048*a*u*v^3*x^2*y - 5149870848*u^2*v^3*x^2*y + 
        1309686000*a*v^4*x^2*y + 9665848848*u*v^4*x^2*y - 
        957562488*v^5*x^2*y - 9829693440*a^4*w*x^2*y - 6195667968*a^3*u*w*x^2*
         y - 24079591872*a^2*u^2*w*x^2*y - 4844159664*a*u^3*w*x^2*y - 
        1238150424*u^4*w*x^2*y + 92096040960*a^3*v*w*x^2*y - 
        58741466112*a^2*u*v*w*x^2*y + 72019787328*a*u^2*v*w*x^2*y - 
        5169457968*u^3*v*w*x^2*y - 31612557312*a^2*v^2*w*x^2*y - 
        17462670336*a*u*v^2*w*x^2*y - 9235328256*u^2*v^2*w*x^2*y + 
        36826630848*a*v^3*w*x^2*y - 5337291840*u*v^3*w*x^2*y - 
        3838691376*v^4*w*x^2*y - 31722679296*a^3*w^2*x^2*y + 
        57895387200*a^2*u*w^2*x^2*y - 16778115000*a*u^2*w^2*x^2*y + 
        5997651744*u^3*w^2*x^2*y - 3915813888*a^2*v*w^2*x^2*y - 
        26653823424*a*u*v*w^2*x^2*y - 3018264696*u^2*v*w^2*x^2*y - 
        21982734432*a*v^2*w^2*x^2*y + 20576294496*u*v^2*w^2*x^2*y - 
        497115024*v^3*w^2*x^2*y - 4404504384*a^2*w^3*x^2*y + 
        432566352*a*u*w^3*x^2*y - 1587843720*u^2*w^3*x^2*y + 
        23654951808*a*v*w^3*x^2*y - 6031197552*u*v*w^3*x^2*y - 
        2613351744*v^2*w^3*x^2*y - 5316845412*a*w^4*x^2*y + 
        2495561532*u*w^4*x^2*y - 276713676*v*w^4*x^2*y + 88814496*w^5*x^2*y - 
        8982005760*a^4*x^3*y - 54392325120*a^3*u*x^3*y - 
        9965567808*a^2*u^2*x^3*y - 8918230608*a*u^3*x^3*y - 
        236196628*u^4*x^3*y + 98040692736*a^3*v*x^3*y - 
        3331335168*a^2*u*v*x^3*y + 48190054080*a*u^2*v*x^3*y - 
        1720452176*u^3*v*x^3*y - 26609071104*a^2*v^2*x^3*y - 
        33798402048*a*u*v^2*x^3*y - 5149870848*u^2*v^2*x^3*y + 
        26250958656*a*v^3*x^3*y + 660123392*u*v^3*x^3*y - 
        2797181588*v^4*x^3*y - 31374314496*a^3*w*x^3*y + 
        39312266112*a^2*u*w*x^3*y - 10356756144*a*u^2*w*x^3*y + 
        4356248512*u^3*w*x^3*y - 7465457664*a^2*v*w*x^3*y - 
        15585716352*a*u*v*w*x^3*y - 4039938864*u^2*v*w*x^3*y - 
        17475667008*a*v^2*w*x^3*y + 15329597184*u*v^2*w*x^3*y - 
        797163136*v^3*w*x^3*y - 4404504384*a^2*w^2*x^3*y + 
        432566352*a*u*w^2*x^3*y - 1587843720*u^2*w^2*x^3*y + 
        25786917504*a*v*w^2*x^3*y - 5978215728*u*v*w^2*x^3*y - 
        2981002824*v^2*w^2*x^3*y - 7000340496*a*w^3*x^3*y + 
        2794047104*u*w^3*x^3*y + 170126352*v*w^3*x^3*y - 25006008*w^4*x^3*y - 
        1145249280*a^3*x^4*y + 43283691360*a^2*u*x^4*y - 
        1324123668*a*u^2*x^4*y + 2553120872*u^3*x^4*y - 
        44580243456*a^2*v*x^4*y - 9683160480*a*u*v*x^4*y - 
        5847059988*u^2*v*x^4*y + 1309686000*a*v^2*x^4*y + 
        9665848848*u*v^2*x^4*y - 2797181588*v^3*x^4*y + 
        3902647392*a^2*w*x^4*y - 2602635000*a*u*w*x^4*y - 
        704479704*u^2*w*x^4*y + 15575086272*a*v*w*x^4*y - 
        3351291864*u*v*w*x^4*y - 869005596*v^2*w*x^4*y - 
        5316845412*a*w^2*x^4*y + 2495561532*u*w^2*x^4*y - 
        496301568*v*w^2*x^4*y - 25006008*w^3*x^4*y - 2024949024*a^2*x^5*y - 
        12234375384*a*u*x^5*y - 310227408*u^2*x^5*y + 17795078208*a*v*x^5*y + 
        277105512*u*v*x^5*y - 957562488*v^2*x^5*y - 4531670904*a*w*x^5*y + 
        1480790448*u*w*x^5*y - 862259376*v*w*x^5*y + 88814496*w^2*x^5*y + 
        120703716*a*x^6*y + 1939839412*u*x^6*y - 2315638172*v*x^6*y + 
        407586624*w*x^6*y - 47876904*x^7*y + 3595124736*a^6*y^2 - 
        3177086976*a^5*u*y^2 + 14242314240*a^4*u^2*y^2 + 
        4008130560*a^3*u^3*y^2 + 3718473696*a^2*u^4*y^2 + 
        218420664*a*u^5*y^2 + 77519460*u^6*y^2 - 4723826688*a^5*v*y^2 - 
        18608486400*a^4*u*v*y^2 - 20254510080*a^3*u^2*v*y^2 - 
        10244453184*a^2*u^3*v*y^2 - 2577382500*a*u^4*v*y^2 - 
        258077844*u^5*v*y^2 + 27216000000*a^4*v^2*y^2 - 
        11629578240*a^3*u*v^2*y^2 + 33850807200*a^2*u^2*v^2*y^2 + 
        342758136*a*u^3*v^2*y^2 + 1509724110*u^4*v^2*y^2 - 
        9197798400*a^3*v^3*y^2 - 9965567808*a^2*u*v^3*y^2 - 
        8709213576*a*u^2*v^3*y^2 - 1087861840*u^3*v^3*y^2 + 
        12917593584*a^2*v^4*y^2 - 1324123668*a*u*v^4*y^2 + 
        2542287126*u^2*v^4*y^2 - 2735049828*a*v^5*y^2 - 310227408*u*v^5*y^2 + 
        523720090*v^6*y^2 - 4723826688*a^5*w*y^2 - 18608486400*a^4*u*w*y^2 - 
        20254510080*a^3*u^2*w*y^2 - 10244453184*a^2*u^3*w*y^2 - 
        2577382500*a*u^4*w*y^2 - 258077844*u^5*w*y^2 - 16140902400*a^4*v*w*
         y^2 + 120058122240*a^3*u*v*w*y^2 - 3199150080*a^2*u^2*v*w*y^2 + 
        22288807296*a*u^3*v*w*y^2 - 402401448*u^4*v*w*y^2 - 
        23546557440*a^3*v^2*w*y^2 - 50714366976*a^2*u*v^2*w*y^2 - 
        15890976864*a*u^2*v^2*w*y^2 - 3247903944*u^3*v^2*w*y^2 - 
        11788277760*a^2*v^3*w*y^2 + 43783819968*a*u*v^3*w*y^2 - 
        505090440*u^2*v^3*w*y^2 - 3401050128*a*v^4*w*y^2 - 
        5171977428*u*v^4*w*y^2 - 297687300*v^5*w*y^2 + 27216000000*a^4*w^2*
         y^2 - 11629578240*a^3*u*w^2*y^2 + 33850807200*a^2*u^2*w^2*y^2 + 
        342758136*a*u^3*w^2*y^2 + 1509724110*u^4*w^2*y^2 - 
        23546557440*a^3*v*w^2*y^2 - 50714366976*a^2*u*v*w^2*y^2 - 
        15890976864*a*u^2*v*w^2*y^2 - 3247903944*u^3*v*w^2*y^2 + 
        62021127168*a^2*v^2*w^2*y^2 - 8151800832*a*u*v^2*w^2*y^2 + 
        10477597248*u^2*v^2*w^2*y^2 - 11065205760*a*v^3*w^2*y^2 - 
        4290255936*u*v^3*w^2*y^2 + 4303219296*v^4*w^2*y^2 - 
        9197798400*a^3*w^3*y^2 - 9965567808*a^2*u*w^3*y^2 - 
        8709213576*a*u^2*w^3*y^2 - 1087861840*u^3*w^3*y^2 - 
        11788277760*a^2*v*w^3*y^2 + 43783819968*a*u*v*w^3*y^2 - 
        505090440*u^2*v*w^3*y^2 - 11065205760*a*v^2*w^3*y^2 - 
        4290255936*u*v^2*w^3*y^2 - 1307396800*v^3*w^3*y^2 + 
        12917593584*a^2*w^4*y^2 - 1324123668*a*u*w^4*y^2 + 
        2542287126*u^2*w^4*y^2 - 3401050128*a*v*w^4*y^2 - 
        5171977428*u*v*w^4*y^2 + 4303219296*v^2*w^4*y^2 - 
        2735049828*a*w^5*y^2 - 310227408*u*w^5*y^2 - 297687300*v*w^5*y^2 + 
        523720090*w^6*y^2 - 4723826688*a^5*x*y^2 - 18608486400*a^4*u*x*y^2 - 
        20254510080*a^3*u^2*x*y^2 - 10244453184*a^2*u^3*x*y^2 - 
        2577382500*a*u^4*x*y^2 - 258077844*u^5*x*y^2 - 55645470720*a^4*v*x*
         y^2 + 83391565824*a^3*u*v*x*y^2 - 3268823040*a^2*u^2*v*x*y^2 + 
        21486846336*a*u^3*v*x*y^2 - 218957352*u^4*v*x*y^2 - 
        6843626496*a^3*v^2*x*y^2 - 34134524928*a^2*u*v^2*x*y^2 - 
        16853790816*a*u^2*v^2*x*y^2 - 3241619784*u^3*v^2*x*y^2 - 
        23821765632*a^2*v^3*x*y^2 + 33807022272*a*u*v^3*x*y^2 - 
        469777032*u^2*v^3*x*y^2 + 816309744*a*v^4*x*y^2 - 
        3630271380*u*v^4*x*y^2 - 822001356*v^5*x*y^2 + 86528010240*a^4*w*x*
         y^2 - 16293602304*a^3*u*w*x*y^2 + 60996608064*a^2*u^2*w*x*y^2 - 
        3062011824*a*u^3*w*x*y^2 + 2746836156*u^4*w*x*y^2 - 
        50599987200*a^3*v*w*x*y^2 - 43865515008*a^2*u*v*w*x*y^2 - 
        29802838464*a*u^2*v*w*x*y^2 - 4038856560*u^3*v*w*x*y^2 + 
        131734149120*a^2*v^2*w*x*y^2 - 19101026304*a*u*v^2*w*x*y^2 + 
        19740956256*u^2*v^2*w*x*y^2 - 30882680832*a*v^3*w*x*y^2 - 
        4459922496*u*v^3*w*x*y^2 + 9037116312*v^4*w*x*y^2 - 
        11657447424*a^3*w^2*x*y^2 - 27303127488*a^2*u*w^2*x*y^2 - 
        10885754808*a*u^2*w^2*x*y^2 - 2183226696*u^3*w^2*x*y^2 - 
        63692697600*a^2*v*w^2*x*y^2 + 69392996928*a*u*v*w^2*x*y^2 - 
        4307742648*u^2*v*w^2*x*y^2 - 8151800832*a*v^2*w^2*x*y^2 - 
        8946760896*u*v^2*w^2*x*y^2 - 5205649392*v^3*w^2*x*y^2 + 
        39235444416*a^2*w^3*x*y^2 - 8190092976*a*u*w^3*x*y^2 + 
        6042103584*u^2*w^3*x*y^2 - 7567407936*a*v*w^3*x*y^2 - 
        3881363760*u*v*w^3*x*y^2 + 11192614704*v^2*w^3*x*y^2 - 
        4894899924*a*w^4*x*y^2 - 1066427352*u*w^4*x*y^2 - 
        3043849404*v*w^4*x*y^2 + 1499304876*w^5*x*y^2 + 
        27216000000*a^4*x^2*y^2 - 11629578240*a^3*u*x^2*y^2 + 
        33850807200*a^2*u^2*x^2*y^2 + 342758136*a*u^3*x^2*y^2 + 
        1509724110*u^4*x^2*y^2 - 6843626496*a^3*v*x^2*y^2 - 
        34134524928*a^2*u*v*x^2*y^2 - 16853790816*a*u^2*v*x^2*y^2 - 
        3241619784*u^3*v*x^2*y^2 + 52237882368*a^2*v^2*x^2*y^2 - 
        10318832640*a*u*v^2*x^2*y^2 + 11351628864*u^2*v^2*x^2*y^2 - 
        8163019776*a*v^3*x^2*y^2 - 3268963584*u*v^3*x^2*y^2 + 
        3455759664*v^4*x^2*y^2 - 11657447424*a^3*w*x^2*y^2 - 
        27303127488*a^2*u*w*x^2*y^2 - 10885754808*a*u^2*w*x^2*y^2 - 
        2183226696*u^3*w*x^2*y^2 - 40228586496*a^2*v*w*x^2*y^2 + 
        78329111616*a*u*v*w*x^2*y^2 - 4204157112*u^2*v*w*x^2*y^2 - 
        11261905920*a*v^2*w*x^2*y^2 - 10244602368*u*v^2*w*x^2*y^2 - 
        3483590688*v^3*w*x^2*y^2 + 35765652384*a^2*w^2*x^2*y^2 - 
        15761147832*a*u*w^2*x^2*y^2 + 7174375740*u^2*w^2*x^2*y^2 - 
        13565337696*a*v*w^2*x^2*y^2 - 3032759160*u*v*w^2*x^2*y^2 + 
        11678338368*v^2*w^2*x^2*y^2 + 601488120*a*w^3*x^2*y^2 - 
        1805926536*u*w^3*x^2*y^2 - 4283154792*v*w^3*x^2*y^2 + 
        1612622334*w^4*x^2*y^2 - 9197798400*a^3*x^3*y^2 - 
        9965567808*a^2*u*x^3*y^2 - 8709213576*a*u^2*x^3*y^2 - 
        1087861840*u^3*x^3*y^2 - 23821765632*a^2*v*x^3*y^2 + 
        33807022272*a*u*v*x^3*y^2 - 469777032*u^2*v*x^3*y^2 - 
        8163019776*a*v^2*x^3*y^2 - 3268963584*u*v^2*x^3*y^2 - 
        1469651536*v^3*x^3*y^2 + 39235444416*a^2*w*x^3*y^2 - 
        8190092976*a*u*w*x^3*y^2 + 6042103584*u^2*w*x^3*y^2 - 
        10828523328*a*v*w*x^3*y^2 - 5063212080*u*v*w*x^3*y^2 + 
        9878629968*v^2*w*x^3*y^2 + 601488120*a*w^2*x^3*y^2 - 
        1805926536*u*w^2*x^3*y^2 - 4568801688*v*w^2*x^3*y^2 + 
        2033044376*w^3*x^3*y^2 + 12917593584*a^2*x^4*y^2 - 
        1324123668*a*u*x^4*y^2 + 2542287126*u^2*x^4*y^2 + 
        816309744*a*v*x^4*y^2 - 3630271380*u*v*x^4*y^2 + 
        3455759664*v^2*x^4*y^2 - 4894899924*a*w*x^4*y^2 - 
        1066427352*u*w*x^4*y^2 - 1900671732*v*w*x^4*y^2 + 
        1612622334*w^2*x^4*y^2 - 2735049828*a*x^5*y^2 - 310227408*u*x^5*y^2 - 
        822001356*v*x^5*y^2 + 1499304876*w*x^5*y^2 + 523720090*x^6*y^2 + 
        167215104*a^5*y^3 + 20611584000*a^4*u*y^3 + 4008130560*a^3*u^2*y^3 + 
        4693175424*a^2*u^3*y^3 + 593493096*a*u^4*y^3 + 116257984*u^5*y^3 - 
        8982005760*a^4*v*y^3 - 16317987840*a^3*u*v*y^3 - 
        10244453184*a^2*u^2*v*y^3 - 3533573904*a*u^3*v*y^3 - 
        425717952*u^4*v*y^3 - 9197798400*a^3*v^2*y^3 + 36411947712*a^2*u*v^2*
         y^3 + 342758136*a*u^2*v^2*y^3 + 1851560456*u^3*v^2*y^3 - 
        5912270784*a^2*v^3*y^3 - 8918230608*a*u*v^3*y^3 - 
        1087861840*u^2*v^3*y^3 - 1118724684*a*v^4*y^3 + 
        2553120872*u*v^4*y^3 - 158886508*v^5*y^3 - 8982005760*a^4*w*y^3 - 
        16317987840*a^3*u*w*y^3 - 10244453184*a^2*u^2*w*y^3 - 
        3533573904*a*u^3*w*y^3 - 425717952*u^4*w*y^3 + 46630563840*a^3*v*w*
         y^3 - 21062522880*a^2*u*v*w*y^3 + 20900487552*a*u^2*v*w*y^3 + 
        130042464*u^3*v*w*y^3 - 11788277760*a^2*v^2*w*y^3 - 
        10709713728*a*u*v^2*w*y^3 - 3079482696*u^2*v^2*w*y^3 + 
        17992478784*a*v^3*w*y^3 - 1721310416*u*v^3*w*y^3 - 
        1512747148*v^4*w*y^3 - 9197798400*a^3*w^2*y^3 + 
        36411947712*a^2*u*w^2*y^3 + 342758136*a*u^2*w^2*y^3 + 
        1851560456*u^3*w^2*y^3 - 11788277760*a^2*v*w^2*y^3 - 
        10709713728*a*u*v*w^2*y^3 - 3079482696*u^2*v*w^2*y^3 - 
        11065205760*a*v^2*w^2*y^3 + 10277221248*u*v^2*w^2*y^3 - 
        1307396800*v^3*w^2*y^3 - 5912270784*a^2*w^3*y^3 - 
        8918230608*a*u*w^3*y^3 - 1087861840*u^2*w^3*y^3 + 
        17992478784*a*v*w^3*y^3 - 1721310416*u*v*w^3*y^3 - 
        1307396800*v^2*w^3*y^3 - 1118724684*a*w^4*y^3 + 
        2553120872*u*w^4*y^3 - 1512747148*v*w^4*y^3 - 158886508*w^5*y^3 - 
        8982005760*a^4*x*y^3 - 16317987840*a^3*u*x*y^3 - 
        10244453184*a^2*u^2*x*y^3 - 3533573904*a*u^3*x*y^3 - 
        425717952*u^4*x*y^3 + 89254932480*a^3*v*x*y^3 - 
        6455973888*a^2*u*v*x*y^3 + 23032649088*a*u^2*v*x*y^3 + 
        144391776*u^3*v*x*y^3 - 23283542016*a^2*v^2*x*y^3 - 
        12678285120*a*u*v^2*x*y^3 - 3417358536*u^2*v^2*x*y^3 + 
        22869504576*a*v^3*x*y^3 - 761773648*u*v^3*x*y^3 - 
        2374665164*v^4*x*y^3 - 60662891520*a^3*w*x*y^3 + 
        41277043584*a^2*u*w*x*y^3 - 3219494832*a*u^2*w*x*y^3 + 
        2961762368*u^3*w*x*y^3 - 6076449792*a^2*v*w*x*y^3 - 
        18735523968*a*u*v*w*x*y^3 - 4038856560*u^2*v*w*x*y^3 - 
        31481730048*a*v^2*w*x*y^3 + 14205673152*u*v^2*w*x*y^3 + 
        350696000*v^3*w*x*y^3 - 7680294720*a^2*w^2*x*y^3 - 
        5083923120*a*u*w^2*x*y^3 - 2175909192*u^2*w^2*x*y^3 + 
        47525174976*a*v*w^2*x*y^3 - 4646322864*u*v*w^2*x*y^3 - 
        4290255936*v^2*w^2*x*y^3 - 11169413712*a*w^3*x*y^3 + 
        4309341376*u*w^3*x*y^3 - 1905093584*v*w^3*x*y^3 + 
        61359788*w^4*x*y^3 - 9197798400*a^3*x^2*y^3 + 36411947712*a^2*u*x^2*
         y^3 + 342758136*a*u^2*x^2*y^3 + 1851560456*u^3*x^2*y^3 - 
        23283542016*a^2*v*x^2*y^3 - 12678285120*a*u*v*x^2*y^3 - 
        3417358536*u^2*v*x^2*y^3 - 7551667200*a*v^2*x^2*y^3 + 
        9239520384*u*v^2*x^2*y^3 - 1459046656*v^3*x^2*y^3 - 
        7680294720*a^2*w*x^2*y^3 - 5083923120*a*u*w*x^2*y^3 - 
        2175909192*u^2*w*x^2*y^3 + 34238248128*a*v*w*x^2*y^3 - 
        5647008816*u*v*w*x^2*y^3 - 2841120000*v^2*w*x^2*y^3 - 
        10749470088*a*w^2*x^2*y^3 + 6104491296*u*w^2*x^2*y^3 - 
        604469448*v*w^2*x^2*y^3 - 831075856*w^3*x^2*y^3 - 
        5912270784*a^2*x^3*y^3 - 8918230608*a*u*x^3*y^3 - 
        1087861840*u^2*x^3*y^3 + 22869504576*a*v*x^3*y^3 - 
        761773648*u*v*x^3*y^3 - 1459046656*v^2*x^3*y^3 - 
        11169413712*a*w*x^3*y^3 + 4309341376*u*w*x^3*y^3 - 
        881921488*v*w*x^3*y^3 - 831075856*w^2*x^3*y^3 - 
        1118724684*a*x^4*y^3 + 2553120872*u*x^4*y^3 - 2374665164*v*x^4*y^3 + 
        61359788*w*x^4*y^3 - 158886508*x^5*y^3 + 3620090880*a^4*y^4 - 
        6297661440*a^3*u*y^4 + 3718473696*a^2*u^2*y^4 + 593493096*a*u^3*y^4 + 
        132022198*u^4*y^4 - 1145249280*a^3*v*y^4 - 4284893088*a^2*u*v*y^4 - 
        2577382500*a*u^2*v*y^4 - 425717952*u^3*v*y^4 + 12917593584*a^2*v^2*
         y^4 - 4570699476*a*u*v^2*y^4 + 1509724110*u^2*v^2*y^4 - 
        1118724684*a*v^3*y^4 - 236196628*u*v^3*y^4 + 796522219*v^4*y^4 - 
        1145249280*a^3*w*y^4 - 4284893088*a^2*u*w*y^4 - 
        2577382500*a*u^2*w*y^4 - 425717952*u^3*w*y^4 - 14880789504*a^2*v*w*
         y^4 + 20158493376*a*u*v*w*y^4 - 223742760*u^2*v*w*y^4 - 
        3401050128*a*v^2*w*y^4 - 2020295604*u*v^2*w*y^4 - 
        1512747148*v^3*w*y^4 + 12917593584*a^2*w^2*y^4 - 
        4570699476*a*u*w^2*y^4 + 1509724110*u^2*w^2*y^4 - 
        3401050128*a*v*w^2*y^4 - 2020295604*u*v*w^2*y^4 + 
        4303219296*v^2*w^2*y^4 - 1118724684*a*w^3*y^4 - 236196628*u*w^3*y^4 - 
        1512747148*v*w^3*y^4 + 796522219*w^4*y^4 - 1145249280*a^3*x*y^4 - 
        4284893088*a^2*u*x*y^4 - 2577382500*a*u^2*x*y^4 - 
        425717952*u^3*x*y^4 - 39005438976*a^2*v*x*y^4 + 
        13757709504*a*u*v*x*y^4 - 429669288*u^2*v*x*y^4 + 
        745917936*a*v^2*x*y^4 - 1309845492*u*v^2*x*y^4 - 
        2289937868*v^3*x*y^4 + 45896427360*a^2*w*x*y^4 - 
        4577089272*a*u*w*x*y^4 + 2778889404*u^2*w*x*y^4 - 
        7813215648*a*v*w*x*y^4 - 1955065560*u*v*w*x*y^4 + 
        8653397712*v^2*w*x*y^4 - 1577932308*a*w^2*x*y^4 - 
        1351983384*u*w^2*x*y^4 - 5811812628*v*w^2*x*y^4 + 
        2765949992*w^3*x*y^4 + 12917593584*a^2*x^2*y^4 - 
        4570699476*a*u*x^2*y^4 + 1509724110*u^2*x^2*y^4 + 
        745917936*a*v*x^2*y^4 - 1309845492*u*v*x^2*y^4 + 
        3187166688*v^2*x^2*y^4 - 1577932308*a*w*x^2*y^4 - 
        1351983384*u*w*x^2*y^4 - 3731856468*v*w*x^2*y^4 + 
        2710093206*w^2*x^2*y^4 - 1118724684*a*x^3*y^4 - 236196628*u*x^3*y^4 - 
        2289937868*v*x^3*y^4 + 2765949992*w*x^3*y^4 + 796522219*x^4*y^4 - 
        720340992*a^3*y^5 + 5719121856*a^2*u*y^5 + 218420664*a*u^2*y^5 + 
        116257984*u^3*y^5 - 2024949024*a^2*v*y^5 - 1294632696*a*u*v*y^5 - 
        258077844*u^2*v*y^5 - 2735049828*a*v^2*y^5 + 1388393124*u*v^2*y^5 - 
        158886508*v^3*y^5 - 2024949024*a^2*w*y^5 - 1294632696*a*u*w*y^5 - 
        258077844*u^2*w*y^5 + 7766743488*a*v*w*y^5 - 1543938864*u*v*w*y^5 - 
        297687300*v^2*w*y^5 - 2735049828*a*w^2*y^5 + 1388393124*u*w^2*y^5 - 
        297687300*v*w^2*y^5 - 158886508*w^3*y^5 - 2024949024*a^2*x*y^5 - 
        1294632696*a*u*x*y^5 - 258077844*u^2*x*y^5 + 15379185600*a*v*x*y^5 - 
        749771568*u*v*x*y^5 - 772426692*v^2*x*y^5 - 13055520984*a*w*x*y^5 + 
        1667475024*u*w*x*y^5 + 78352584*v*w*x*y^5 - 248890320*w^2*x*y^5 - 
        2735049828*a*x^2*y^5 + 1388393124*u*x^2*y^5 - 772426692*v*x^2*y^5 - 
        248890320*w*x^2*y^5 - 158886508*x^3*y^5 + 756949536*a^2*y^6 - 
        1116092376*a*u*y^6 + 77519460*u^2*y^6 + 120703716*a*v*y^6 - 
        56627076*u*v*y^6 + 523720090*v^2*y^6 + 120703716*a*w*y^6 - 
        56627076*u*w*y^6 - 864793432*v*w*y^6 + 523720090*w^2*y^6 + 
        120703716*a*x*y^6 - 56627076*u*x*y^6 - 1949402072*v*x*y^6 + 
        2037817012*w*x*y^6 + 523720090*x^2*y^6 - 125803080*a*y^7 + 
        169651680*u*y^7 - 47876904*v*y^7 - 47876904*w*y^7 - 47876904*x*y^7 + 
        18457377*y^8 - 429981696*a^7*z - 5518098432*a^6*u*z - 
        4723826688*a^5*u^2*z - 8982005760*a^4*u^3*z - 1145249280*a^3*u^4*z - 
        2024949024*a^2*u^5*z + 120703716*a*u^6*z - 47876904*u^7*z + 
        17892016128*a^6*v*z - 26447855616*a^5*u*v*z + 79467816960*a^4*u^2*v*
         z - 56649729024*a^3*u^3*v*z + 43107444576*a^2*u^4*v*z - 
        12416250072*a*u^5*v*z + 1945724596*u^6*v*z - 390168576*a^5*v^2*z - 
        13266892800*a^4*u*v^2*z - 6418040832*a^3*u^2*v^2*z - 
        8015757120*a^2*u^3*v^2*z - 845616660*a*u^4*v^2*z - 
        278390736*u^5*v^2*z + 19427143680*a^4*v^3*z - 25405664256*a^3*u*v^3*
         z + 35074807488*a^2*u^2*v^3*z - 11009811024*a*u^3*v^3*z + 
        2615399336*u^4*v^3*z - 3842850816*a^3*v^4*z + 110632032*a^2*u*v^4*z - 
        3295917780*a*u^2*v^4*z + 20500652*u^3*v^4*z + 4829888448*a^2*v^5*z - 
        3171855480*a*u*v^5*z + 1271662332*u^2*v^5*z - 785446488*a*v^6*z + 
        195976920*u*v^6*z + 131087436*v^7*z - 5518098432*a^6*w*z + 
        31882346496*a^5*u*w*z - 14306181120*a^4*u^2*w*z + 
        48887967744*a^3*u^3*w*z - 14704542720*a^2*u^4*w*z + 
        7948618176*a*u^5*w*z - 870678616*u^6*w*z - 23660937216*a^5*v*w*z - 
        16210575360*a^4*u*v*w*z - 50599987200*a^3*u^2*v*w*z - 
        6076449792*a^2*u^3*v*w*z - 7813215648*a*u^4*v*w*z + 
        78352584*u^5*v*w*z - 36049950720*a^4*v^2*w*z + 91034689536*a^3*u*v^2*
         w*z - 46743201792*a^2*u^2*v^2*w*z + 35776346304*a*u^3*v^2*w*z - 
        4199289108*u^4*v^2*w*z - 4366752768*a^3*v^3*w*z - 
        6647703552*a^2*u*v^3*w*z - 8443502400*a*u^2*v^3*w*z - 
        911547856*u^3*v^3*w*z - 14647197600*a^2*v^4*w*z + 
        14790734400*a*u*v^4*w*z - 2357034444*u^2*v^4*w*z + 
        1953644808*a*v^5*w*z - 772311168*u*v^5*w*z - 574557864*v^6*w*z - 
        7510745088*a^5*w^2*z - 21482496000*a^4*u*w^2*z - 
        28758094848*a^3*u^2*w^2*z - 13738088448*a^2*u^3*w^2*z - 
        3879557136*a*u^4*w^2*z - 329523972*u^5*w^2*z + 98744002560*a^4*v*w^2*
         z - 60221822976*a^3*u*v*w^2*z + 133398945792*a^2*u^2*v*w^2*z - 
        31949270016*a*u^3*v*w^2*z + 8895715152*u^4*v*w^2*z - 
        11629578240*a^3*v^2*w^2*z - 32100074496*a^2*u*v^2*w^2*z - 
        9919429632*a*u^2*v^2*w^2*z - 2868116544*u^3*v^2*w^2*z + 
        41882952384*a^2*v^3*w^2*z - 15364812864*a*u*v^3*w^2*z + 
        9223605648*u^2*v^3*w^2*z - 5089539924*a*v^4*w^2*z - 
        974316168*u*v^4*w^2*z + 1556444112*v^5*w^2*z - 7797565440*a^4*w^3*z + 
        55718240256*a^3*u*w^3*z - 10451137536*a^2*u^2*w^3*z + 
        20084059200*a*u^3*w^3*z - 1575025612*u^4*w^3*z - 
        66343560192*a^3*v*w^3*z - 6665057280*a^2*u*v*w^3*z - 
        31108558848*a*u^2*v*w^3*z + 268921664*u^3*v*w^3*z - 
        15436572480*a^2*v^2*w^3*z + 35120577984*a*u*v^2*w^3*z - 
        3547514448*u^2*v^2*w^3*z - 8918230608*a*v^3*w^3*z - 
        809539024*u*v^3*w^3*z - 576085336*v^4*w^3*z - 3600059904*a^3*w^4*z - 
        19276314624*a^2*u*w^4*z - 4675831824*a*u^2*w^4*z - 
        1769444428*u^3*w^4*z + 53645995872*a^2*v*w^4*z - 
        8950749984*a*u*v*w^4*z + 9088330344*u^2*v*w^4*z - 
        805283220*a*v^2*w^4*z - 3625086912*u*v^2*w^4*z + 
        2893009580*v^3*w^4*z - 1135715616*a^2*w^5*z + 9643966272*a*u*w^5*z - 
        180956508*u^2*w^5*z - 15482652888*a*v*w^5*z + 88823832*u*v*w^5*z - 
        478278396*v^2*w^5*z - 209942172*a*w^6*z - 1117397428*u*w^6*z + 
        2457770200*v*w^6*z - 9312660*w^7*z - 5518098432*a^6*x*z + 
        70230343680*a^5*u*x*z - 50419998720*a^4*u^2*x*z + 
        82984366080*a^3*u^3*x*z - 36392702976*a^2*u^4*x*z + 
        14558040000*a*u^5*x*z - 1851424472*u^6*x*z - 23660937216*a^5*v*x*z - 
        16210575360*a^4*u*v*x*z - 50599987200*a^3*u^2*v*x*z - 
        6076449792*a^2*u^3*v*x*z - 7813215648*a*u^4*v*x*z + 
        78352584*u^5*v*x*z - 30220646400*a^4*v^2*x*z + 136377077760*a^3*u*v^2*
         x*z - 65186731008*a^2*u^2*v^2*x*z + 49196462784*a*u^3*v^2*x*z - 
        6168329428*u^4*v^2*x*z - 11456363520*a^3*v^3*x*z - 
        22346569728*a^2*u*v^3*x*z - 8599102272*a*u^2*v^3*x*z - 
        1821263056*u^3*v^3*x*z - 10510817184*a^2*v^4*x*z + 
        22946130624*a*u*v^4*x*z - 3134778804*u^2*v^4*x*z + 
        284332296*a*v^5*x*z - 1700687024*u*v^5*x*z - 339520164*v^6*x*z - 
        23660937216*a^5*w*x*z - 16210575360*a^4*u*w*x*z - 
        50599987200*a^3*u^2*w*x*z - 6076449792*a^2*u^3*w*x*z - 
        7813215648*a*u^4*w*x*z + 78352584*u^5*w*x*z + 85779025920*a^4*v*w*x*
         z - 100487761920*a^3*u*v*w*x*z + 170956800000*a^2*u^2*v*w*x*z - 
        43905792000*a*u^3*v*w*x*z + 12320325056*u^4*v*w*x*z - 
        19176514560*a^3*v^2*w*x*z - 42581468160*a^2*u*v^2*w*x*z - 
        19574074368*a*u^2*v^2*w*x*z - 4099299904*u^3*v^2*w*x*z + 
        55702958976*a^2*v^3*w*x*z - 29230557312*a*u*v^3*w*x*z + 
        16279093056*u^2*v^3*w*x*z - 6629781240*a*v^4*w*x*z - 
        1070411096*u*v^4*w*x*z + 2239575952*v^5*w*x*z - 
        30220646400*a^4*w^2*x*z + 136377077760*a^3*u*w^2*x*z - 
        65186731008*a^2*u^2*w^2*x*z + 49196462784*a*u^3*w^2*x*z - 
        6168329428*u^4*w^2*x*z - 19176514560*a^3*v*w^2*x*z - 
        42581468160*a^2*u*v*w^2*x*z - 19574074368*a*u^2*v*w^2*x*z - 
        4099299904*u^3*v*w^2*x*z - 44176886208*a^2*v^2*w^2*x*z + 
        89431921728*a*u*v^2*w^2*x*z - 12656296128*u^2*v^2*w^2*x*z - 
        5372285616*a*v^3*w^2*x*z - 5652528176*u*v^3*w^2*x*z - 
        2199261944*v^4*w^2*x*z - 11456363520*a^3*w^3*x*z - 
        22346569728*a^2*u*w^3*x*z - 8599102272*a*u^2*w^3*x*z - 
        1821263056*u^3*w^3*x*z + 55702958976*a^2*v*w^3*x*z - 
        29230557312*a*u*v*w^3*x*z + 16279093056*u^2*v*w^3*x*z - 
        5372285616*a*v^2*w^3*x*z - 5652528176*u*v^2*w^3*x*z + 
        5442227136*v^3*w^3*x*z - 10510817184*a^2*w^4*x*z + 
        22946130624*a*u*w^4*x*z - 3134778804*u^2*w^4*x*z - 
        6629781240*a*v*w^4*x*z - 1070411096*u*v*w^4*x*z - 
        2199261944*v^2*w^4*x*z + 284332296*a*w^5*x*z - 1700687024*u*w^5*x*z + 
        2239575952*v*w^5*x*z - 339520164*w^6*x*z - 4723826688*a^5*x^2*z - 
        50419998720*a^4*u*x^2*z - 6871495680*a^3*u^2*x^2*z - 
        20998268928*a^2*u^3*x^2*z + 492109296*a*u^4*x^2*z - 
        711089604*u^5*x^2*z + 98744002560*a^4*v*x^2*z - 
        60221822976*a^3*u*v*x^2*z + 133398945792*a^2*u^2*v*x^2*z - 
        31949270016*a*u^3*v*x^2*z + 8895715152*u^4*v*x^2*z - 
        14222186496*a^3*v^2*x^2*z - 55567927296*a^2*u*v^2*x^2*z - 
        8847627264*a*u^2*v^2*x^2*z - 4556480512*u^3*v^2*x^2*z + 
        46469497536*a^2*v^3*x^2*z - 16182264384*a*u*v^3*x^2*z + 
        12170361456*u^2*v^3*x^2*z - 6021990612*a*v^4*x^2*z - 
        1822044396*u*v^4*x^2*z + 1803818608*v^5*x^2*z - 
        36049950720*a^4*w*x^2*z + 91034689536*a^3*u*w*x^2*z - 
        46743201792*a^2*u^2*w*x^2*z + 35776346304*a*u^3*w*x^2*z - 
        4199289108*u^4*w*x^2*z - 19176514560*a^3*v*w*x^2*z - 
        42581468160*a^2*u*v*w*x^2*z - 19574074368*a*u^2*v*w*x^2*z - 
        4099299904*u^3*v*w*x^2*z - 47739238848*a^2*v^2*w*x^2*z + 
        83403388224*a*u*v^2*w*x^2*z - 12328780464*u^2*v^2*w*x^2*z - 
        4710950064*a*v^3*w*x^2*z - 4779500544*u*v^3*w*x^2*z - 
        2481283028*v^4*w*x^2*z - 12800277504*a^3*w^2*x^2*z + 
        370363392*a^2*u*w^2*x^2*z - 13084538976*a*u^2*w^2*x^2*z - 
        338818504*u^3*w^2*x^2*z + 80235376704*a^2*v*w^2*x^2*z - 
        42721566912*a*u*v*w^2*x^2*z + 22240472400*u^2*v*w^2*x^2*z - 
        12195846072*a*v^2*w^2*x^2*z - 3840462648*u*v^2*w^2*x^2*z + 
        7883005624*v^3*w^2*x^2*z - 21208783680*a^2*w^3*x^2*z + 
        23643811968*a*u*w^3*x^2*z - 4988935224*u^2*w^3*x^2*z - 
        4370298288*a*v*w^3*x^2*z - 3338174880*u*v*w^3*x^2*z - 
        3827345504*v^2*w^3*x^2*z - 123740772*a*w^4*x^2*z - 
        53673072*u*w^4*x^2*z + 3621971128*v*w^4*x^2*z - 765739040*w^5*x^2*z - 
        8982005760*a^4*x^3*z + 82984366080*a^3*u*x^3*z - 
        20998268928*a^2*u^2*x^3*z + 20618321472*a*u^3*x^3*z - 
        2077108748*u^4*x^3*z - 66343560192*a^3*v*x^3*z - 
        6665057280*a^2*u*v*x^3*z - 31108558848*a*u^2*v*x^3*z + 
        268921664*u^3*v*x^3*z - 14787710784*a^2*v^2*x^3*z + 
        52877976768*a*u*v^2*x^3*z - 5437184352*u^2*v^2*x^3*z - 
        10620740688*a*v^3*x^3*z - 2041494560*u*v^3*x^3*z - 
        516780852*v^4*x^3*z - 4366752768*a^3*w*x^3*z - 6647703552*a^2*u*w*x^3*
         z - 8443502400*a*u^2*w*x^3*z - 911547856*u^3*w*x^3*z + 
        55702958976*a^2*v*w*x^3*z - 29230557312*a*u*v*w*x^3*z + 
        16279093056*u^2*v*w*x^3*z - 4710950064*a*v^2*w*x^3*z - 
        4779500544*u*v^2*w*x^3*z + 5698752768*v^3*w*x^3*z - 
        19067888448*a^2*w^2*x^3*z + 23689683840*a*u*w^2*x^3*z - 
        4678684584*u^2*w^2*x^3*z - 4370298288*a*v*w^2*x^3*z - 
        3338174880*u*v*w^2*x^3*z - 3832507080*v^2*w^2*x^3*z - 
        1175990544*a*w^3*x^3*z + 387011760*u*w^3*x^3*z + 
        3924853120*v*w^3*x^3*z - 948377888*w^4*x^3*z - 1145249280*a^3*x^4*z - 
        36392702976*a^2*u*x^4*z + 492109296*a*u^2*x^4*z - 
        2077108748*u^3*x^4*z + 53645995872*a^2*v*x^4*z - 
        8950749984*a*u*v*x^4*z + 9088330344*u^2*v*x^4*z - 
        1364404116*a*v^2*x^4*z - 6310667384*u*v^2*x^4*z + 
        3359296524*v^3*x^4*z - 14647197600*a^2*w*x^4*z + 
        14790734400*a*u*w*x^4*z - 2357034444*u^2*w*x^4*z - 
        6629781240*a*v*w*x^4*z - 1070411096*u*v*w*x^4*z - 
        2481283028*v^2*w*x^4*z - 379900644*a*w^2*x^4*z - 
        148365956*u*w^2*x^4*z + 3621971128*v*w^2*x^4*z - 
        1000522404*w^3*x^4*z - 2024949024*a^2*x^5*z + 14558040000*a*u*x^5*z - 
        711089604*u^2*x^5*z - 15482652888*a*v*x^5*z + 88823832*u*v*x^5*z - 
        439421840*v^2*x^5*z + 1953644808*a*w*x^5*z - 772311168*u*w*x^5*z + 
        2239575952*v*w*x^5*z - 688915988*w^2*x^5*z + 120703716*a*x^6*z - 
        1851424472*u*x^6*z + 2457770200*v*x^6*z - 574557864*w*x^6*z - 
        47876904*x^7*z - 5518098432*a^6*y*z - 23660937216*a^5*u*y*z - 
        18608486400*a^4*u^2*y*z - 16317987840*a^3*u^3*y*z - 
        4284893088*a^2*u^4*y*z - 1294632696*a*u^5*y*z - 56627076*u^6*y*z - 
        32021692416*a^5*v*y*z + 58792366080*a^4*u*v*y*z - 
        21049943040*a^3*u^2*v*y*z + 41735336832*a^2*u^3*v*y*z - 
        5124740856*a*u^4*v*y*z + 1698760272*u^5*v*y*z - 
        9829693440*a^4*v^2*y*z - 6195667968*a^3*u*v^2*y*z - 
        24079591872*a^2*u^2*v^2*y*z - 4844159664*a*u^3*v^2*y*z - 
        1238150424*u^4*v^2*y*z - 31374314496*a^3*v^3*y*z + 
        39312266112*a^2*u*v^3*y*z - 10356756144*a*u^2*v^3*y*z + 
        4356248512*u^3*v^3*y*z + 3902647392*a^2*v^4*y*z - 
        2602635000*a*u*v^4*y*z - 704479704*u^2*v^4*y*z - 
        4531670904*a*v^5*y*z + 1480790448*u*v^5*y*z + 407586624*v^6*y*z + 
        78591098880*a^5*w*y*z - 12448235520*a^4*u*w*y*z + 
        126793175040*a^3*u^2*w*y*z - 20740478976*a^2*u^3*w*y*z + 
        20810654400*a*u^4*w*y*z - 1563155760*u^5*w*y*z - 
        16210575360*a^4*v*w*y*z - 67849850880*a^3*u*v*w*y*z - 
        43865515008*a^2*u^2*v*w*y*z - 18735523968*a*u^3*v*w*y*z - 
        1955065560*u^4*v*w*y*z + 134301597696*a^3*v^2*w*y*z - 
        53633664000*a^2*u*v^2*w*y*z + 77069883456*a*u^2*v^2*w*y*z - 
        5731376304*u^3*v^2*w*y*z - 22996334592*a^2*v^3*w*y*z - 
        16399710336*a*u*v^3*w*y*z - 4762651440*u^2*v^3*w*y*z + 
        22304099136*a*v^4*w*y*z - 2899334328*u*v^4*w*y*z - 
        1708618656*v^5*w*y*z - 59198791680*a^4*w^2*y*z - 
        58719209472*a^3*u*w^2*y*z - 55972353024*a^2*u^2*w^2*y*z - 
        11816076096*a*u^3*w^2*y*z - 2161707444*u^4*w^2*y*z - 
        64843462656*a^3*v*w^2*y*z + 151780220928*a^2*u*v*w^2*y*z - 
        20516216832*a*u^2*v*w^2*y*z + 14508138432*u^3*v*w^2*y*z - 
        50714366976*a^2*v^2*w^2*y*z - 17463462912*a*u*v^2*w^2*y*z - 
        9729844416*u^2*v^2*w^2*y*z - 16124968512*a*v^3*w^2*y*z + 
        14426525184*u*v^3*w^2*y*z - 1420002816*v^4*w^2*y*z + 
        98040692736*a^3*w^3*y*z - 3331335168*a^2*u*w^3*y*z + 
        48190054080*a*u^2*w^3*y*z - 1720452176*u^3*w^3*y*z - 
        4142638080*a^2*v*w^3*y*z - 35416320000*a*u*v*w^3*y*z - 
        4361222976*u^2*v*w^3*y*z + 49199074752*a*v^2*w^3*y*z - 
        4924393728*u*v^2*w^3*y*z - 1721310416*v^3*w^3*y*z - 
        44580243456*a^2*w^4*y*z - 9683160480*a*u*w^4*y*z - 
        5847059988*u^2*w^4*y*z - 9958821408*a*v*w^4*y*z + 
        11271889824*u*v*w^4*y*z - 5772270216*v^2*w^4*y*z + 
        17795078208*a*w^5*y*z + 277105512*u*w^5*y*z + 243032376*v*w^5*y*z - 
        2315638172*w^6*y*z + 29095428096*a^5*x*y*z - 16210575360*a^4*u*x*y*
         z + 81412853760*a^3*u^2*x*y*z - 7236311040*a^2*u^3*x*y*z + 
        13653200064*a*u^4*x*y*z - 761839920*u^5*x*y*z - 
        16210575360*a^4*v*x*y*z - 67849850880*a^3*u*v*x*y*z - 
        43865515008*a^2*u^2*v*x*y*z - 18735523968*a*u^3*v*x*y*z - 
        1955065560*u^4*v*x*y*z + 92096040960*a^3*v^2*x*y*z - 
        58741466112*a^2*u*v^2*x*y*z + 72019787328*a*u^2*v^2*x*y*z - 
        5169457968*u^3*v^2*x*y*z - 7465457664*a^2*v^3*x*y*z - 
        15585716352*a*u*v^3*x*y*z - 4039938864*u^2*v^3*x*y*z + 
        15575086272*a*v^4*x*y*z - 3351291864*u*v^4*x*y*z - 
        862259376*v^5*x*y*z - 16210575360*a^4*w*x*y*z - 
        67849850880*a^3*u*w*x*y*z - 43865515008*a^2*u^2*w*x*y*z - 
        18735523968*a*u^3*w*x*y*z - 1955065560*u^4*w*x*y*z - 
        89216225280*a^3*v*w*x*y*z + 300201431040*a^2*u*v*w*x*y*z - 
        53603629056*a*u^2*v*w*x*y*z + 27418891008*u^3*v*w*x*y*z - 
        43636368384*a^2*v^2*w*x*y*z - 48224729088*a*u*v^2*w*x*y*z - 
        11476096704*u^2*v^2*w*x*y*z - 26749167744*a*v^3*w*x*y*z + 
        28494422784*u*v^3*w*x*y*z - 1380539736*v^4*w*x*y*z + 
        92096040960*a^3*w^2*x*y*z - 58741466112*a^2*u*w^2*x*y*z + 
        72019787328*a*u^2*w^2*x*y*z - 5169457968*u^3*w^2*x*y*z - 
        43636368384*a^2*v*w^2*x*y*z - 48224729088*a*u*v*w^2*x*y*z - 
        11476096704*u^2*v*w^2*x*y*z + 79938948672*a*v^2*w^2*x*y*z - 
        14842309824*u*v^2*w^2*x*y*z - 4616140080*v^3*w^2*x*y*z - 
        7465457664*a^2*w^3*x*y*z - 15585716352*a*u*w^3*x*y*z - 
        4039938864*u^2*w^3*x*y*z - 26749167744*a*v*w^3*x*y*z + 
        28494422784*u*v*w^3*x*y*z - 4616140080*v^2*w^3*x*y*z + 
        15575086272*a*w^4*x*y*z - 3351291864*u*w^4*x*y*z - 
        1380539736*v*w^4*x*y*z - 862259376*w^5*x*y*z - 16140902400*a^4*x^2*y*
         z - 50599987200*a^3*u*x^2*y*z - 32100074496*a^2*u^2*x^2*y*z - 
        11811686208*a*u^3*x^2*y*z - 1282266612*u^4*x^2*y*z - 
        64843462656*a^3*v*x^2*y*z + 151780220928*a^2*u*v*x^2*y*z - 
        20516216832*a*u^2*v*x^2*y*z + 14508138432*u^3*v*x^2*y*z - 
        31612557312*a^2*v^2*x^2*y*z - 17462670336*a*u*v^2*x^2*y*z - 
        9235328256*u^2*v^2*x^2*y*z - 17475667008*a*v^3*x^2*y*z + 
        15329597184*u*v^3*x^2*y*z - 869005596*v^4*x^2*y*z + 
        134301597696*a^3*w*x^2*y*z - 53633664000*a^2*u*w*x^2*y*z + 
        77069883456*a*u^2*w*x^2*y*z - 5731376304*u^3*w*x^2*y*z - 
        43636368384*a^2*v*w*x^2*y*z - 48224729088*a*u*v*w*x^2*y*z - 
        11476096704*u^2*v*w*x^2*y*z + 89124174144*a*v^2*w*x^2*y*z - 
        14706973440*u*v^2*w*x^2*y*z - 5781672672*v^3*w*x^2*y*z - 
        3915813888*a^2*w^2*x^2*y*z - 26653823424*a*u*w^2*x^2*y*z - 
        3018264696*u^2*w^2*x^2*y*z - 42744012480*a*v*w^2*x^2*y*z + 
        33631521984*u*v*w^2*x^2*y*z - 3675828024*v^2*w^2*x^2*y*z + 
        25786917504*a*w^3*x^2*y*z - 5978215728*u*w^3*x^2*y*z - 
        3234265536*v*w^3*x^2*y*z - 496301568*w^4*x^2*y*z + 
        46630563840*a^3*x^3*y*z - 6076449792*a^2*u*x^3*y*z + 
        31567451328*a*u^2*x^3*y*z - 809539024*u^3*x^3*y*z - 
        4142638080*a^2*v*x^3*y*z - 35416320000*a*u*v*x^3*y*z - 
        4361222976*u^2*v*x^3*y*z + 36826630848*a*v^2*x^3*y*z - 
        5337291840*u*v^2*x^3*y*z - 797163136*v^3*x^3*y*z - 
        22996334592*a^2*w*x^3*y*z - 16399710336*a*u*w*x^3*y*z - 
        4762651440*u^2*w*x^3*y*z - 26749167744*a*v*w*x^3*y*z + 
        28494422784*u*v*w*x^3*y*z - 5781672672*v^2*w*x^3*y*z + 
        23654951808*a*w^2*x^3*y*z - 6031197552*u*w^2*x^3*y*z - 
        3234265536*v*w^2*x^3*y*z + 170126352*w^3*x^3*y*z - 
        14880789504*a^2*x^4*y*z - 7813215648*a*u*x^4*y*z - 
        3317136468*u^2*x^4*y*z - 9958821408*a*v*x^4*y*z + 
        11271889824*u*v*x^4*y*z - 3838691376*v^2*x^4*y*z + 
        22304099136*a*w*x^4*y*z - 2899334328*u*w*x^4*y*z - 
        1380539736*v*w*x^4*y*z - 276713676*w^2*x^4*y*z + 
        7766743488*a*x^5*y*z + 78352584*u*x^5*y*z + 243032376*v*x^5*y*z - 
        1708618656*w*x^5*y*z - 864793432*x^6*y*z - 4723826688*a^5*y^2*z - 
        18608486400*a^4*u*y^2*z - 20254510080*a^3*u^2*y^2*z - 
        10244453184*a^2*u^3*y^2*z - 2577382500*a*u^4*y^2*z - 
        258077844*u^5*y^2*z + 86528010240*a^4*v*y^2*z - 
        16293602304*a^3*u*v*y^2*z + 60996608064*a^2*u^2*v*y^2*z - 
        3062011824*a*u^3*v*y^2*z + 2746836156*u^4*v*y^2*z - 
        11657447424*a^3*v^2*y^2*z - 27303127488*a^2*u*v^2*y^2*z - 
        10885754808*a*u^2*v^2*y^2*z - 2183226696*u^3*v^2*y^2*z + 
        39235444416*a^2*v^3*y^2*z - 8190092976*a*u*v^3*y^2*z + 
        6042103584*u^2*v^3*y^2*z - 4894899924*a*v^4*y^2*z - 
        1066427352*u*v^4*y^2*z + 1499304876*v^5*y^2*z - 
        55645470720*a^4*w*y^2*z + 83391565824*a^3*u*w*y^2*z - 
        3268823040*a^2*u^2*w*y^2*z + 21486846336*a*u^3*w*y^2*z - 
        218957352*u^4*w*y^2*z - 50599987200*a^3*v*w*y^2*z - 
        43865515008*a^2*u*v*w*y^2*z - 29802838464*a*u^2*v*w*y^2*z - 
        4038856560*u^3*v*w*y^2*z - 63692697600*a^2*v^2*w*y^2*z + 
        69392996928*a*u*v^2*w*y^2*z - 4307742648*u^2*v^2*w*y^2*z - 
        7567407936*a*v^3*w*y^2*z - 3881363760*u*v^3*w*y^2*z - 
        3043849404*v^4*w*y^2*z - 6843626496*a^3*w^2*y^2*z - 
        34134524928*a^2*u*w^2*y^2*z - 16853790816*a*u^2*w^2*y^2*z - 
        3241619784*u^3*w^2*y^2*z + 131734149120*a^2*v*w^2*y^2*z - 
        19101026304*a*u*v*w^2*y^2*z + 19740956256*u^2*v*w^2*y^2*z - 
        8151800832*a*v^2*w^2*y^2*z - 8946760896*u*v^2*w^2*y^2*z + 
        11192614704*v^3*w^2*y^2*z - 23821765632*a^2*w^3*y^2*z + 
        33807022272*a*u*w^3*y^2*z - 469777032*u^2*w^3*y^2*z - 
        30882680832*a*v*w^3*y^2*z - 4459922496*u*v*w^3*y^2*z - 
        5205649392*v^2*w^3*y^2*z + 816309744*a*w^4*y^2*z - 
        3630271380*u*w^4*y^2*z + 9037116312*v*w^4*y^2*z - 
        822001356*w^5*y^2*z - 16140902400*a^4*x*y^2*z + 
        120058122240*a^3*u*x*y^2*z - 3199150080*a^2*u^2*x*y^2*z + 
        22288807296*a*u^3*x*y^2*z - 402401448*u^4*x*y^2*z - 
        50599987200*a^3*v*x*y^2*z - 43865515008*a^2*u*v*x*y^2*z - 
        29802838464*a*u^2*v*x*y^2*z - 4038856560*u^3*v*x*y^2*z - 
        40228586496*a^2*v^2*x*y^2*z + 78329111616*a*u*v^2*x*y^2*z - 
        4204157112*u^2*v^2*x*y^2*z - 10828523328*a*v^3*x*y^2*z - 
        5063212080*u*v^3*x*y^2*z - 1900671732*v^4*x*y^2*z - 
        50599987200*a^3*w*x*y^2*z - 43865515008*a^2*u*w*x*y^2*z - 
        29802838464*a*u^2*w*x*y^2*z - 4038856560*u^3*w*x*y^2*z + 
        158269095936*a^2*v*w*x*y^2*z - 53698885632*a*u*v*w*x*y^2*z + 
        31577864832*u^2*v*w*x*y^2*z - 18446625792*a*v^2*w*x*y^2*z - 
        11235411648*u*v^2*w*x*y^2*z + 15520530240*v^3*w*x*y^2*z - 
        40228586496*a^2*w^2*x*y^2*z + 78329111616*a*u*w^2*x*y^2*z - 
        4204157112*u^2*w^2*x*y^2*z - 18446625792*a*v*w^2*x*y^2*z - 
        11235411648*u*v*w^2*x*y^2*z - 11348243136*v^2*w^2*x*y^2*z - 
        10828523328*a*w^3*x*y^2*z - 5063212080*u*w^3*x*y^2*z + 
        15520530240*v*w^3*x*y^2*z - 1900671732*w^4*x*y^2*z - 
        23546557440*a^3*x^2*y^2*z - 50714366976*a^2*u*x^2*y^2*z - 
        15890976864*a*u^2*x^2*y^2*z - 3247903944*u^3*x^2*y^2*z + 
        131734149120*a^2*v*x^2*y^2*z - 19101026304*a*u*v*x^2*y^2*z + 
        19740956256*u^2*v*x^2*y^2*z - 11261905920*a*v^2*x^2*y^2*z - 
        10244602368*u*v^2*x^2*y^2*z + 9878629968*v^3*x^2*y^2*z - 
        63692697600*a^2*w*x^2*y^2*z + 69392996928*a*u*w*x^2*y^2*z - 
        4307742648*u^2*w*x^2*y^2*z - 18446625792*a*v*w*x^2*y^2*z - 
        11235411648*u*v*w*x^2*y^2*z - 12511926288*v^2*w*x^2*y^2*z - 
        13565337696*a*w^2*x^2*y^2*z - 3032759160*u*w^2*x^2*y^2*z + 
        21610697904*v*w^2*x^2*y^2*z - 4568801688*w^3*x^2*y^2*z - 
        11788277760*a^2*x^3*y^2*z + 43783819968*a*u*x^3*y^2*z - 
        505090440*u^2*x^3*y^2*z - 30882680832*a*v*x^3*y^2*z - 
        4459922496*u*v*x^3*y^2*z - 3483590688*v^2*x^3*y^2*z - 
        7567407936*a*w*x^3*y^2*z - 3881363760*u*w*x^3*y^2*z + 
        15520530240*v*w*x^3*y^2*z - 4283154792*w^2*x^3*y^2*z - 
        3401050128*a*x^4*y^2*z - 5171977428*u*x^4*y^2*z + 
        9037116312*v*x^4*y^2*z - 3043849404*w*x^4*y^2*z - 
        297687300*x^5*y^2*z - 8982005760*a^4*y^3*z - 16317987840*a^3*u*y^3*
         z - 10244453184*a^2*u^2*y^3*z - 3533573904*a*u^3*y^3*z - 
        425717952*u^4*y^3*z - 60662891520*a^3*v*y^3*z + 
        41277043584*a^2*u*v*y^3*z - 3219494832*a*u^2*v*y^3*z + 
        2961762368*u^3*v*y^3*z - 7680294720*a^2*v^2*y^3*z - 
        5083923120*a*u*v^2*y^3*z - 2175909192*u^2*v^2*y^3*z - 
        11169413712*a*v^3*y^3*z + 4309341376*u*v^3*y^3*z + 
        61359788*v^4*y^3*z + 89254932480*a^3*w*y^3*z - 6455973888*a^2*u*w*y^3*
         z + 23032649088*a*u^2*w*y^3*z + 144391776*u^3*w*y^3*z - 
        6076449792*a^2*v*w*y^3*z - 18735523968*a*u*v*w*y^3*z - 
        4038856560*u^2*v*w*y^3*z + 47525174976*a*v^2*w*y^3*z - 
        4646322864*u*v^2*w*y^3*z - 1905093584*v^3*w*y^3*z - 
        23283542016*a^2*w^2*y^3*z - 12678285120*a*u*w^2*y^3*z - 
        3417358536*u^2*w^2*y^3*z - 31481730048*a*v*w^2*y^3*z + 
        14205673152*u*v*w^2*y^3*z - 4290255936*v^2*w^2*y^3*z + 
        22869504576*a*w^3*y^3*z - 761773648*u*w^3*y^3*z + 
        350696000*v*w^3*y^3*z - 2374665164*w^4*y^3*z + 46630563840*a^3*x*y^3*
         z - 21062522880*a^2*u*x*y^3*z + 20900487552*a*u^2*x*y^3*z + 
        130042464*u^3*x*y^3*z - 6076449792*a^2*v*x*y^3*z - 
        18735523968*a*u*v*x*y^3*z - 4038856560*u^2*v*x*y^3*z + 
        34238248128*a*v^2*x*y^3*z - 5647008816*u*v^2*x*y^3*z - 
        881921488*v^3*x*y^3*z - 6076449792*a^2*w*x*y^3*z - 
        18735523968*a*u*w*x*y^3*z - 4038856560*u^2*w*x*y^3*z - 
        38422099968*a*v*w*x*y^3*z + 26808816384*u*v*w*x*y^3*z - 
        4126870080*v^2*w*x*y^3*z + 34238248128*a*w^2*x*y^3*z - 
        5647008816*u*w^2*x*y^3*z - 4126870080*v*w^2*x*y^3*z - 
        881921488*w^3*x*y^3*z - 11788277760*a^2*x^2*y^3*z - 
        10709713728*a*u*x^2*y^3*z - 3079482696*u^2*x^2*y^3*z - 
        31481730048*a*v*x^2*y^3*z + 14205673152*u*v*x^2*y^3*z - 
        2841120000*v^2*x^2*y^3*z + 47525174976*a*w*x^2*y^3*z - 
        4646322864*u*w*x^2*y^3*z - 4126870080*v*w*x^2*y^3*z - 
        604469448*w^2*x^2*y^3*z + 17992478784*a*x^3*y^3*z - 
        1721310416*u*x^3*y^3*z + 350696000*v*x^3*y^3*z - 
        1905093584*w*x^3*y^3*z - 1512747148*x^4*y^3*z - 
        1145249280*a^3*y^4*z - 4284893088*a^2*u*y^4*z - 
        2577382500*a*u^2*y^4*z - 425717952*u^3*y^4*z + 45896427360*a^2*v*y^4*
         z - 4577089272*a*u*v*y^4*z + 2778889404*u^2*v*y^4*z - 
        1577932308*a*v^2*y^4*z - 1351983384*u*v^2*y^4*z + 
        2765949992*v^3*y^4*z - 39005438976*a^2*w*y^4*z + 
        13757709504*a*u*w*y^4*z - 429669288*u^2*w*y^4*z - 
        7813215648*a*v*w*y^4*z - 1955065560*u*v*w*y^4*z - 
        5811812628*v^2*w*y^4*z + 745917936*a*w^2*y^4*z - 
        1309845492*u*w^2*y^4*z + 8653397712*v*w^2*y^4*z - 
        2289937868*w^3*y^4*z - 14880789504*a^2*x*y^4*z + 
        20158493376*a*u*x*y^4*z - 223742760*u^2*x*y^4*z - 
        7813215648*a*v*x*y^4*z - 1955065560*u*v*x*y^4*z - 
        3731856468*v^2*x*y^4*z - 7813215648*a*w*x*y^4*z - 
        1955065560*u*w*x*y^4*z + 11157061056*v*w*x*y^4*z - 
        3731856468*w^2*x*y^4*z - 3401050128*a*x^2*y^4*z - 
        2020295604*u*x^2*y^4*z + 8653397712*v*x^2*y^4*z - 
        5811812628*w*x^2*y^4*z - 1512747148*x^3*y^4*z - 
        2024949024*a^2*y^5*z - 1294632696*a*u*y^5*z - 258077844*u^2*y^5*z - 
        13055520984*a*v*y^5*z + 1667475024*u*v*y^5*z - 248890320*v^2*y^5*z + 
        15379185600*a*w*y^5*z - 749771568*u*w*y^5*z + 78352584*v*w*y^5*z - 
        772426692*w^2*y^5*z + 7766743488*a*x*y^5*z - 1543938864*u*x*y^5*z + 
        78352584*v*x*y^5*z + 78352584*w*x*y^5*z - 297687300*x^2*y^5*z + 
        120703716*a*y^6*z - 56627076*u*y^6*z + 2037817012*v*y^6*z - 
        1949402072*w*y^6*z - 864793432*x*y^6*z - 47876904*y^7*z + 
        3595124736*a^6*z^2 - 4723826688*a^5*u*z^2 + 27216000000*a^4*u^2*z^2 - 
        9197798400*a^3*u^3*z^2 + 12917593584*a^2*u^4*z^2 - 
        2735049828*a*u^5*z^2 + 523720090*u^6*z^2 - 390168576*a^5*v*z^2 - 
        13266892800*a^4*u*v*z^2 - 6418040832*a^3*u^2*v*z^2 - 
        8015757120*a^2*u^3*v*z^2 - 845616660*a*u^4*v*z^2 - 
        278390736*u^5*v*z^2 + 16518297600*a^4*v^2*z^2 - 
        39547726848*a^3*u*v^2*z^2 + 37043248032*a^2*u^2*v^2*z^2 - 
        13842617736*a*u^3*v^2*z^2 + 2998570646*u^4*v^2*z^2 + 
        5132961792*a^3*v^3*z^2 - 2346571584*a^2*u*v^3*z^2 + 
        1731425016*a*u^2*v^3*z^2 - 578613264*u^3*v^3*z^2 + 
        4261922784*a^2*v^4*z^2 - 6452190564*a*u*v^4*z^2 + 
        1536198558*u^2*v^4*z^2 + 259225656*a*v^5*z^2 + 222438520*u*v^5*z^2 + 
        89174460*v^6*z^2 - 7510745088*a^5*w*z^2 - 21482496000*a^4*u*w*z^2 - 
        28758094848*a^3*u^2*w*z^2 - 13738088448*a^2*u^3*w*z^2 - 
        3879557136*a*u^4*w*z^2 - 329523972*u^5*w*z^2 - 30220646400*a^4*v*w*
         z^2 + 136377077760*a^3*u*v*w*z^2 - 65186731008*a^2*u^2*v*w*z^2 + 
        49196462784*a*u^3*v*w*z^2 - 6168329428*u^4*v*w*z^2 - 
        12800277504*a^3*v^2*w*z^2 + 370363392*a^2*u*v^2*w*z^2 - 
        13084538976*a*u^2*v^2*w*z^2 - 338818504*u^3*v^2*w*z^2 - 
        19067888448*a^2*v^3*w*z^2 + 23689683840*a*u*v^3*w*z^2 - 
        4678684584*u^2*v^3*w*z^2 - 379900644*a*v^4*w*z^2 - 
        148365956*u*v^4*w*z^2 - 688915988*v^5*w*z^2 + 36552176640*a^4*w^2*
         z^2 - 20572296192*a^3*u*w^2*z^2 + 73301050368*a^2*u^2*w^2*z^2 - 
        11344444416*a*u^3*w^2*z^2 + 4843287776*u^4*w^2*z^2 - 
        14222186496*a^3*v*w^2*z^2 - 55567927296*a^2*u*v*w^2*z^2 - 
        8847627264*a*u^2*v*w^2*z^2 - 4556480512*u^3*v*w^2*z^2 + 
        41270461344*a^2*v^2*w^2*z^2 - 23598372960*a*u*v^2*w^2*z^2 + 
        11940823104*u^2*v^2*w^2*z^2 + 104506872*a*v^3*w^2*z^2 - 
        2765256848*u*v^3*w^2*z^2 + 1814578150*v^4*w^2*z^2 - 
        15184253952*a^3*w^3*z^2 - 18402112512*a^2*u*w^3*z^2 - 
        14564484096*a*u^2*w^3*z^2 - 1716692736*u^3*w^3*z^2 - 
        14787710784*a^2*v*w^3*z^2 + 52877976768*a*u*v*w^3*z^2 - 
        5437184352*u^2*v*w^3*z^2 - 9049198728*a*v^2*w^3*z^2 - 
        259831232*u*v^2*w^3*z^2 - 1630422032*v^3*w^3*z^2 + 
        18600068592*a^2*w^4*z^2 - 2313879312*a*u*w^4*z^2 + 
        5391228048*u^2*w^4*z^2 - 1364404116*a*v*w^4*z^2 - 
        6310667384*u*v*w^4*z^2 + 3057132766*v^2*w^4*z^2 - 
        4354819812*a*w^5*z^2 - 621455504*u*w^5*z^2 - 439421840*v*w^5*z^2 + 
        794958178*w^6*z^2 - 4723826688*a^5*x*z^2 - 50419998720*a^4*u*x*z^2 - 
        6871495680*a^3*u^2*x*z^2 - 20998268928*a^2*u^3*x*z^2 + 
        492109296*a*u^4*x*z^2 - 711089604*u^5*x*z^2 - 36049950720*a^4*v*x*
         z^2 + 91034689536*a^3*u*v*x*z^2 - 46743201792*a^2*u^2*v*x*z^2 + 
        35776346304*a*u^3*v*x*z^2 - 4199289108*u^4*v*x*z^2 - 
        12800277504*a^3*v^2*x*z^2 + 370363392*a^2*u*v^2*x*z^2 - 
        13084538976*a*u^2*v^2*x*z^2 - 338818504*u^3*v^2*x*z^2 - 
        21208783680*a^2*v^3*x*z^2 + 23643811968*a*u*v^3*x*z^2 - 
        4988935224*u^2*v^3*x*z^2 - 123740772*a*v^4*x*z^2 - 
        53673072*u*v^4*x*z^2 - 765739040*v^5*x*z^2 + 98744002560*a^4*w*x*
         z^2 - 60221822976*a^3*u*w*x*z^2 + 133398945792*a^2*u^2*w*x*z^2 - 
        31949270016*a*u^3*w*x*z^2 + 8895715152*u^4*w*x*z^2 - 
        19176514560*a^3*v*w*x*z^2 - 42581468160*a^2*u*v*w*x*z^2 - 
        19574074368*a*u^2*v*w*x*z^2 - 4099299904*u^3*v*w*x*z^2 + 
        80235376704*a^2*v^2*w*x*z^2 - 42721566912*a*u*v^2*w*x*z^2 + 
        22240472400*u^2*v^2*w*x*z^2 - 4370298288*a*v^3*w*x*z^2 - 
        3338174880*u*v^3*w*x*z^2 + 3621971128*v^4*w*x*z^2 - 
        14222186496*a^3*w^2*x*z^2 - 55567927296*a^2*u*w^2*x*z^2 - 
        8847627264*a*u^2*w^2*x*z^2 - 4556480512*u^3*w^2*x*z^2 - 
        47739238848*a^2*v*w^2*x*z^2 + 83403388224*a*u*v*w^2*x*z^2 - 
        12328780464*u^2*v*w^2*x*z^2 - 12195846072*a*v^2*w^2*x*z^2 - 
        3840462648*u*v^2*w^2*x*z^2 - 3827345504*v^3*w^2*x*z^2 + 
        46469497536*a^2*w^3*x*z^2 - 16182264384*a*u*w^3*x*z^2 + 
        12170361456*u^2*w^3*x*z^2 - 4710950064*a*v*w^3*x*z^2 - 
        4779500544*u*v*w^3*x*z^2 + 7883005624*v^2*w^3*x*z^2 - 
        6021990612*a*w^4*x*z^2 - 1822044396*u*w^4*x*z^2 - 
        2481283028*v*w^4*x*z^2 + 1803818608*w^5*x*z^2 + 
        27216000000*a^4*x^2*z^2 - 6871495680*a^3*u*x^2*z^2 + 
        46024215552*a^2*u^2*x^2*z^2 - 6921126912*a*u^3*x^2*z^2 + 
        2940252768*u^4*x^2*z^2 - 11629578240*a^3*v*x^2*z^2 - 
        32100074496*a^2*u*v*x^2*z^2 - 9919429632*a*u^2*v*x^2*z^2 - 
        2868116544*u^3*v*x^2*z^2 + 41270461344*a^2*v^2*x^2*z^2 - 
        23598372960*a*u*v^2*x^2*z^2 + 11940823104*u^2*v^2*x^2*z^2 + 
        690035448*a*v^3*x^2*z^2 - 2647946952*u*v^3*x^2*z^2 + 
        1862786574*v^4*x^2*z^2 - 11629578240*a^3*w*x^2*z^2 - 
        32100074496*a^2*u*w*x^2*z^2 - 9919429632*a*u^2*w*x^2*z^2 - 
        2868116544*u^3*w*x^2*z^2 - 44176886208*a^2*v*w*x^2*z^2 + 
        89431921728*a*u*v*w*x^2*z^2 - 12656296128*u^2*v*w*x^2*z^2 - 
        12195846072*a*v^2*w*x^2*z^2 - 3840462648*u*v^2*w*x^2*z^2 - 
        3832507080*v^3*w*x^2*z^2 + 41270461344*a^2*w^2*x^2*z^2 - 
        23598372960*a*u*w^2*x^2*z^2 + 11940823104*u^2*w^2*x^2*z^2 - 
        12195846072*a*v*w^2*x^2*z^2 - 3840462648*u*v*w^2*x^2*z^2 + 
        9521338812*v^2*w^2*x^2*z^2 + 690035448*a*w^3*x^2*z^2 - 
        2647946952*u*w^3*x^2*z^2 - 3832507080*v*w^3*x^2*z^2 + 
        1862786574*w^4*x^2*z^2 - 9197798400*a^3*x^3*z^2 - 
        20998268928*a^2*u*x^3*z^2 - 6921126912*a*u^2*x^3*z^2 - 
        1274643136*u^3*x^3*z^2 - 15436572480*a^2*v*x^3*z^2 + 
        35120577984*a*u*v*x^3*z^2 - 3547514448*u^2*v*x^3*z^2 - 
        9049198728*a*v^2*x^3*z^2 - 259831232*u*v^2*x^3*z^2 - 
        1804708536*v^3*x^3*z^2 + 41882952384*a^2*w*x^3*z^2 - 
        15364812864*a*u*w*x^3*z^2 + 9223605648*u^2*w*x^3*z^2 - 
        5372285616*a*v*w*x^3*z^2 - 5652528176*u*v*w*x^3*z^2 + 
        7883005624*v^2*w*x^3*z^2 + 104506872*a*w^2*x^3*z^2 - 
        2765256848*u*w^2*x^3*z^2 - 3827345504*v*w^2*x^3*z^2 + 
        2244800240*w^3*x^3*z^2 + 12917593584*a^2*x^4*z^2 + 
        492109296*a*u*x^4*z^2 + 2940252768*u^2*x^4*z^2 - 
        805283220*a*v*x^4*z^2 - 3625086912*u*v*x^4*z^2 + 
        3057132766*v^2*x^4*z^2 - 5089539924*a*w*x^4*z^2 - 
        974316168*u*w*x^4*z^2 - 2199261944*v*w*x^4*z^2 + 
        1814578150*w^2*x^4*z^2 - 2735049828*a*x^5*z^2 - 711089604*u*x^5*z^2 - 
        478278396*v*x^5*z^2 + 1556444112*w*x^5*z^2 + 523720090*x^6*z^2 - 
        4723826688*a^5*y*z^2 + 81302538240*a^4*u*y*z^2 - 
        11629578240*a^3*u^2*y*z^2 + 36411947712*a^2*u^3*y*z^2 - 
        4570699476*a*u^4*y*z^2 + 1388393124*u^5*y*z^2 - 
        9829693440*a^4*v*y*z^2 - 6195667968*a^3*u*v*y*z^2 - 
        24079591872*a^2*u^2*v*y*z^2 - 4844159664*a*u^3*v*y*z^2 - 
        1238150424*u^4*v*y*z^2 - 31722679296*a^3*v^2*y*z^2 + 
        57895387200*a^2*u*v^2*y*z^2 - 16778115000*a*u^2*v^2*y*z^2 + 
        5997651744*u^3*v^2*y*z^2 - 4404504384*a^2*v^3*y*z^2 + 
        432566352*a*u*v^3*y*z^2 - 1587843720*u^2*v^3*y*z^2 - 
        5316845412*a*v^4*y*z^2 + 2495561532*u*v^4*y*z^2 + 
        88814496*v^5*y*z^2 - 59198791680*a^4*w*y*z^2 - 58719209472*a^3*u*w*y*
         z^2 - 55972353024*a^2*u^2*w*y*z^2 - 11816076096*a*u^3*w*y*z^2 - 
        2161707444*u^4*w*y*z^2 + 92096040960*a^3*v*w*y*z^2 - 
        58741466112*a^2*u*v*w*y*z^2 + 72019787328*a*u^2*v*w*y*z^2 - 
        5169457968*u^3*v*w*y*z^2 - 3915813888*a^2*v^2*w*y*z^2 - 
        26653823424*a*u*v^2*w*y*z^2 - 3018264696*u^2*v^2*w*y*z^2 + 
        23654951808*a*v^3*w*y*z^2 - 6031197552*u*v^3*w*y*z^2 - 
        276713676*v^4*w*y*z^2 - 6086513664*a^3*w^2*y*z^2 + 
        136663317504*a^2*u*w^2*y*z^2 - 7486608384*a*u^2*w^2*y*z^2 + 
        11384410752*u^3*w^2*y*z^2 - 31612557312*a^2*v*w^2*y*z^2 - 
        17462670336*a*u*v*w^2*y*z^2 - 9235328256*u^2*v*w^2*y*z^2 - 
        21982734432*a*v^2*w^2*y*z^2 + 20576294496*u*v^2*w^2*y*z^2 - 
        2613351744*v^3*w^2*y*z^2 - 26609071104*a^2*w^3*y*z^2 - 
        33798402048*a*u*w^3*y*z^2 - 5149870848*u^2*w^3*y*z^2 + 
        36826630848*a*v*w^3*y*z^2 - 5337291840*u*v*w^3*y*z^2 - 
        497115024*v^2*w^3*y*z^2 + 1309686000*a*w^4*y*z^2 + 
        9665848848*u*w^4*y*z^2 - 3838691376*v*w^4*y*z^2 - 
        957562488*w^5*y*z^2 - 16140902400*a^4*x*y*z^2 - 
        50599987200*a^3*u*x*y*z^2 - 32100074496*a^2*u^2*x*y*z^2 - 
        11811686208*a*u^3*x*y*z^2 - 1282266612*u^4*x*y*z^2 + 
        134301597696*a^3*v*x*y*z^2 - 53633664000*a^2*u*v*x*y*z^2 + 
        77069883456*a*u^2*v*x*y*z^2 - 5731376304*u^3*v*x*y*z^2 - 
        3915813888*a^2*v^2*x*y*z^2 - 26653823424*a*u*v^2*x*y*z^2 - 
        3018264696*u^2*v^2*x*y*z^2 + 25786917504*a*v^3*x*y*z^2 - 
        5978215728*u*v^3*x*y*z^2 - 496301568*v^4*x*y*z^2 - 
        64843462656*a^3*w*x*y*z^2 + 151780220928*a^2*u*w*x*y*z^2 - 
        20516216832*a*u^2*w*x*y*z^2 + 14508138432*u^3*w*x*y*z^2 - 
        43636368384*a^2*v*w*x*y*z^2 - 48224729088*a*u*v*w*x*y*z^2 - 
        11476096704*u^2*v*w*x*y*z^2 - 42744012480*a*v^2*w*x*y*z^2 + 
        33631521984*u*v^2*w*x*y*z^2 - 3234265536*v^3*w*x*y*z^2 - 
        31612557312*a^2*w^2*x*y*z^2 - 17462670336*a*u*w^2*x*y*z^2 - 
        9235328256*u^2*w^2*x*y*z^2 + 89124174144*a*v*w^2*x*y*z^2 - 
        14706973440*u*v*w^2*x*y*z^2 - 3675828024*v^2*w^2*x*y*z^2 - 
        17475667008*a*w^3*x*y*z^2 + 15329597184*u*w^3*x*y*z^2 - 
        5781672672*v*w^3*x*y*z^2 - 869005596*w^4*x*y*z^2 - 
        23546557440*a^3*x^2*y*z^2 + 118755818496*a^2*u*x^2*y*z^2 - 
        9919429632*a*u^2*x^2*y*z^2 + 8544207744*u^3*x^2*y*z^2 - 
        50714366976*a^2*v*x^2*y*z^2 - 17463462912*a*u*v*x^2*y*z^2 - 
        9729844416*u^2*v*x^2*y*z^2 - 21982734432*a*v^2*x^2*y*z^2 + 
        20576294496*u*v^2*x^2*y*z^2 - 2981002824*v^3*x^2*y*z^2 - 
        50714366976*a^2*w*x^2*y*z^2 - 17463462912*a*u*w*x^2*y*z^2 - 
        9729844416*u^2*w*x^2*y*z^2 + 79938948672*a*v*w*x^2*y*z^2 - 
        14842309824*u*v*w*x^2*y*z^2 - 3675828024*v^2*w*x^2*y*z^2 - 
        21982734432*a*w^2*x^2*y*z^2 + 20576294496*u*w^2*x^2*y*z^2 - 
        3675828024*v*w^2*x^2*y*z^2 - 2981002824*w^3*x^2*y*z^2 - 
        11788277760*a^2*x^3*y*z^2 - 27740375040*a*u*x^3*y*z^2 - 
        2868116544*u^2*x^3*y*z^2 + 49199074752*a*v*x^3*y*z^2 - 
        4924393728*u*v*x^3*y*z^2 - 497115024*v^2*x^3*y*z^2 - 
        16124968512*a*w*x^3*y*z^2 + 14426525184*u*w*x^3*y*z^2 - 
        4616140080*v*w*x^3*y*z^2 - 2613351744*w^2*x^3*y*z^2 - 
        3401050128*a*x^4*y*z^2 + 8013562512*u*x^4*y*z^2 - 
        5772270216*v*x^4*y*z^2 - 1420002816*w*x^4*y*z^2 - 
        297687300*x^5*y*z^2 + 27216000000*a^4*y^2*z^2 - 
        11629578240*a^3*u*y^2*z^2 + 33850807200*a^2*u^2*y^2*z^2 + 
        342758136*a*u^3*y^2*z^2 + 1509724110*u^4*y^2*z^2 - 
        11657447424*a^3*v*y^2*z^2 - 27303127488*a^2*u*v*y^2*z^2 - 
        10885754808*a*u^2*v*y^2*z^2 - 2183226696*u^3*v*y^2*z^2 + 
        35765652384*a^2*v^2*y^2*z^2 - 15761147832*a*u*v^2*y^2*z^2 + 
        7174375740*u^2*v^2*y^2*z^2 + 601488120*a*v^3*y^2*z^2 - 
        1805926536*u*v^3*y^2*z^2 + 1612622334*v^4*y^2*z^2 - 
        6843626496*a^3*w*y^2*z^2 - 34134524928*a^2*u*w*y^2*z^2 - 
        16853790816*a*u^2*w*y^2*z^2 - 3241619784*u^3*w*y^2*z^2 - 
        40228586496*a^2*v*w*y^2*z^2 + 78329111616*a*u*v*w*y^2*z^2 - 
        4204157112*u^2*v*w*y^2*z^2 - 13565337696*a*v^2*w*y^2*z^2 - 
        3032759160*u*v^2*w*y^2*z^2 - 4283154792*v^3*w*y^2*z^2 + 
        52237882368*a^2*w^2*y^2*z^2 - 10318832640*a*u*w^2*y^2*z^2 + 
        11351628864*u^2*w^2*y^2*z^2 - 11261905920*a*v*w^2*y^2*z^2 - 
        10244602368*u*v*w^2*y^2*z^2 + 11678338368*v^2*w^2*y^2*z^2 - 
        8163019776*a*w^3*y^2*z^2 - 3268963584*u*w^3*y^2*z^2 - 
        3483590688*v*w^3*y^2*z^2 + 3455759664*w^4*y^2*z^2 - 
        23546557440*a^3*x*y^2*z^2 - 50714366976*a^2*u*x*y^2*z^2 - 
        15890976864*a*u^2*x*y^2*z^2 - 3247903944*u^3*x*y^2*z^2 - 
        63692697600*a^2*v*x*y^2*z^2 + 69392996928*a*u*v*x*y^2*z^2 - 
        4307742648*u^2*v*x*y^2*z^2 - 13565337696*a*v^2*x*y^2*z^2 - 
        3032759160*u*v^2*x*y^2*z^2 - 4568801688*v^3*x*y^2*z^2 + 
        131734149120*a^2*w*x*y^2*z^2 - 19101026304*a*u*w*x*y^2*z^2 + 
        19740956256*u^2*w*x*y^2*z^2 - 18446625792*a*v*w*x*y^2*z^2 - 
        11235411648*u*v*w*x*y^2*z^2 + 21610697904*v^2*w*x*y^2*z^2 - 
        11261905920*a*w^2*x*y^2*z^2 - 10244602368*u*w^2*x*y^2*z^2 - 
        12511926288*v*w^2*x*y^2*z^2 + 9878629968*w^3*x*y^2*z^2 + 
        62021127168*a^2*x^2*y^2*z^2 - 8151800832*a*u*x^2*y^2*z^2 + 
        10477597248*u^2*x^2*y^2*z^2 - 8151800832*a*v*x^2*y^2*z^2 - 
        8946760896*u*v*x^2*y^2*z^2 + 11678338368*v^2*x^2*y^2*z^2 - 
        8151800832*a*w*x^2*y^2*z^2 - 8946760896*u*w*x^2*y^2*z^2 - 
        11348243136*v*w*x^2*y^2*z^2 + 11678338368*w^2*x^2*y^2*z^2 - 
        11065205760*a*x^3*y^2*z^2 - 4290255936*u*x^3*y^2*z^2 - 
        5205649392*v*x^3*y^2*z^2 + 11192614704*w*x^3*y^2*z^2 + 
        4303219296*x^4*y^2*z^2 - 9197798400*a^3*y^3*z^2 + 
        36411947712*a^2*u*y^3*z^2 + 342758136*a*u^2*y^3*z^2 + 
        1851560456*u^3*y^3*z^2 - 7680294720*a^2*v*y^3*z^2 - 
        5083923120*a*u*v*y^3*z^2 - 2175909192*u^2*v*y^3*z^2 - 
        10749470088*a*v^2*y^3*z^2 + 6104491296*u*v^2*y^3*z^2 - 
        831075856*v^3*y^3*z^2 - 23283542016*a^2*w*y^3*z^2 - 
        12678285120*a*u*w*y^3*z^2 - 3417358536*u^2*w*y^3*z^2 + 
        34238248128*a*v*w*y^3*z^2 - 5647008816*u*v*w*y^3*z^2 - 
        604469448*v^2*w*y^3*z^2 - 7551667200*a*w^2*y^3*z^2 + 
        9239520384*u*w^2*y^3*z^2 - 2841120000*v*w^2*y^3*z^2 - 
        1459046656*w^3*y^3*z^2 - 11788277760*a^2*x*y^3*z^2 - 
        10709713728*a*u*x*y^3*z^2 - 3079482696*u^2*x*y^3*z^2 + 
        47525174976*a*v*x*y^3*z^2 - 4646322864*u*v*x*y^3*z^2 - 
        604469448*v^2*x*y^3*z^2 - 31481730048*a*w*x*y^3*z^2 + 
        14205673152*u*w*x*y^3*z^2 - 4126870080*v*w*x*y^3*z^2 - 
        2841120000*w^2*x*y^3*z^2 - 11065205760*a*x^2*y^3*z^2 + 
        10277221248*u*x^2*y^3*z^2 - 4290255936*v*x^2*y^3*z^2 - 
        4290255936*w*x^2*y^3*z^2 - 1307396800*x^3*y^3*z^2 + 
        12917593584*a^2*y^4*z^2 - 4570699476*a*u*y^4*z^2 + 
        1509724110*u^2*y^4*z^2 - 1577932308*a*v*y^4*z^2 - 
        1351983384*u*v*y^4*z^2 + 2710093206*v^2*y^4*z^2 + 
        745917936*a*w*y^4*z^2 - 1309845492*u*w*y^4*z^2 - 
        3731856468*v*w*y^4*z^2 + 3187166688*w^2*y^4*z^2 - 
        3401050128*a*x*y^4*z^2 - 2020295604*u*x*y^4*z^2 - 
        5811812628*v*x*y^4*z^2 + 8653397712*w*x*y^4*z^2 + 
        4303219296*x^2*y^4*z^2 - 2735049828*a*y^5*z^2 + 
        1388393124*u*y^5*z^2 - 248890320*v*y^5*z^2 - 772426692*w*y^5*z^2 - 
        297687300*x*y^5*z^2 + 523720090*y^6*z^2 + 167215104*a^5*z^3 - 
        8982005760*a^4*u*z^3 - 9197798400*a^3*u^2*z^3 - 
        5912270784*a^2*u^3*z^3 - 1118724684*a*u^4*z^3 - 158886508*u^5*z^3 + 
        19427143680*a^4*v*z^3 - 25405664256*a^3*u*v*z^3 + 
        35074807488*a^2*u^2*v*z^3 - 11009811024*a*u^3*v*z^3 + 
        2615399336*u^4*v*z^3 + 5132961792*a^3*v^2*z^3 - 
        2346571584*a^2*u*v^2*z^3 + 1731425016*a*u^2*v^2*z^3 - 
        578613264*u^3*v^2*z^3 + 4860390528*a^2*v^3*z^3 - 
        6909002256*a*u*v^3*z^3 + 1705028024*u^2*v^3*z^3 + 
        817567848*a*v^4*z^3 - 8640552*u*v^4*z^3 + 116376532*v^5*z^3 - 
        7797565440*a^4*w*z^3 + 55718240256*a^3*u*w*z^3 - 
        10451137536*a^2*u^2*w*z^3 + 20084059200*a*u^3*w*z^3 - 
        1575025612*u^4*w*z^3 - 11456363520*a^3*v*w*z^3 - 
        22346569728*a^2*u*v*w*z^3 - 8599102272*a*u^2*v*w*z^3 - 
        1821263056*u^3*v*w*z^3 - 21208783680*a^2*v^2*w*z^3 + 
        23643811968*a*u*v^2*w*z^3 - 4988935224*u^2*v^2*w*z^3 - 
        1175990544*a*v^3*w*z^3 + 387011760*u*v^3*w*z^3 - 
        1000522404*v^4*w*z^3 - 15184253952*a^3*w^2*z^3 - 
        18402112512*a^2*u*w^2*z^3 - 14564484096*a*u^2*w^2*z^3 - 
        1716692736*u^3*w^2*z^3 + 46469497536*a^2*v*w^2*z^3 - 
        16182264384*a*u*v*w^2*z^3 + 12170361456*u^2*v*w^2*z^3 + 
        690035448*a*v^2*w^2*z^3 - 2647946952*u*v^2*w^2*z^3 + 
        2244800240*v^3*w^2*z^3 - 5172705216*a^2*w^3*z^3 + 
        24097133376*a*u*w^3*z^3 - 1144552048*u^2*w^3*z^3 - 
        10620740688*a*v*w^3*z^3 - 2041494560*u*v*w^3*z^3 - 
        1804708536*v^2*w^3*z^3 - 2345150028*a*w^4*z^3 - 
        2298145444*u*w^4*z^3 + 3359296524*v*w^4*z^3 - 66769344*w^5*z^3 - 
        8982005760*a^4*x*z^3 + 82984366080*a^3*u*x*z^3 - 
        20998268928*a^2*u^2*x*z^3 + 20618321472*a*u^3*x*z^3 - 
        2077108748*u^4*x*z^3 - 4366752768*a^3*v*x*z^3 - 
        6647703552*a^2*u*v*x*z^3 - 8443502400*a*u^2*v*x*z^3 - 
        911547856*u^3*v*x*z^3 - 19067888448*a^2*v^2*x*z^3 + 
        23689683840*a*u*v^2*x*z^3 - 4678684584*u^2*v^2*x*z^3 - 
        1175990544*a*v^3*x*z^3 + 387011760*u*v^3*x*z^3 - 
        948377888*v^4*x*z^3 - 66343560192*a^3*w*x*z^3 - 
        6665057280*a^2*u*w*x*z^3 - 31108558848*a*u^2*w*x*z^3 + 
        268921664*u^3*w*x*z^3 + 55702958976*a^2*v*w*x*z^3 - 
        29230557312*a*u*v*w*x*z^3 + 16279093056*u^2*v*w*x*z^3 - 
        4370298288*a*v^2*w*x*z^3 - 3338174880*u*v^2*w*x*z^3 + 
        3924853120*v^3*w*x*z^3 - 14787710784*a^2*w^2*x*z^3 + 
        52877976768*a*u*w^2*x*z^3 - 5437184352*u^2*w^2*x*z^3 - 
        4710950064*a*v*w^2*x*z^3 - 4779500544*u*v*w^2*x*z^3 - 
        3832507080*v^2*w^2*x*z^3 - 10620740688*a*w^3*x*z^3 - 
        2041494560*u*w^3*x*z^3 + 5698752768*v*w^3*x*z^3 - 
        516780852*w^4*x*z^3 - 9197798400*a^3*x^2*z^3 - 20998268928*a^2*u*x^2*
         z^3 - 6921126912*a*u^2*x^2*z^3 - 1274643136*u^3*x^2*z^3 + 
        41882952384*a^2*v*x^2*z^3 - 15364812864*a*u*v*x^2*z^3 + 
        9223605648*u^2*v*x^2*z^3 + 104506872*a*v^2*x^2*z^3 - 
        2765256848*u*v^2*x^2*z^3 + 2244800240*v^3*x^2*z^3 - 
        15436572480*a^2*w*x^2*z^3 + 35120577984*a*u*w*x^2*z^3 - 
        3547514448*u^2*w*x^2*z^3 - 5372285616*a*v*w*x^2*z^3 - 
        5652528176*u*v*w*x^2*z^3 - 3827345504*v^2*w*x^2*z^3 - 
        9049198728*a*w^2*x^2*z^3 - 259831232*u*w^2*x^2*z^3 + 
        7883005624*v*w^2*x^2*z^3 - 1804708536*w^3*x^2*z^3 - 
        5912270784*a^2*x^3*z^3 + 20618321472*a*u*x^3*z^3 - 
        1274643136*u^2*x^3*z^3 - 8918230608*a*v*x^3*z^3 - 
        809539024*u*v*x^3*z^3 - 1630422032*v^2*x^3*z^3 - 
        8918230608*a*w*x^3*z^3 - 809539024*u*w*x^3*z^3 + 
        5442227136*v*w*x^3*z^3 - 1630422032*w^2*x^3*z^3 - 
        1118724684*a*x^4*z^3 - 2077108748*u*x^4*z^3 + 2893009580*v*x^4*z^3 - 
        576085336*w*x^4*z^3 - 158886508*x^5*z^3 - 8982005760*a^4*y*z^3 - 
        54392325120*a^3*u*y*z^3 - 9965567808*a^2*u^2*y*z^3 - 
        8918230608*a*u^3*y*z^3 - 236196628*u^4*y*z^3 - 31374314496*a^3*v*y*
         z^3 + 39312266112*a^2*u*v*y*z^3 - 10356756144*a*u^2*v*y*z^3 + 
        4356248512*u^3*v*y*z^3 - 4404504384*a^2*v^2*y*z^3 + 
        432566352*a*u*v^2*y*z^3 - 1587843720*u^2*v^2*y*z^3 - 
        7000340496*a*v^3*y*z^3 + 2794047104*u*v^3*y*z^3 - 
        25006008*v^4*y*z^3 + 98040692736*a^3*w*y*z^3 - 3331335168*a^2*u*w*y*
         z^3 + 48190054080*a*u^2*w*y*z^3 - 1720452176*u^3*w*y*z^3 - 
        7465457664*a^2*v*w*y*z^3 - 15585716352*a*u*v*w*y*z^3 - 
        4039938864*u^2*v*w*y*z^3 + 25786917504*a*v^2*w*y*z^3 - 
        5978215728*u*v^2*w*y*z^3 + 170126352*v^3*w*y*z^3 - 
        26609071104*a^2*w^2*y*z^3 - 33798402048*a*u*w^2*y*z^3 - 
        5149870848*u^2*w^2*y*z^3 - 17475667008*a*v*w^2*y*z^3 + 
        15329597184*u*v*w^2*y*z^3 - 2981002824*v^2*w^2*y*z^3 + 
        26250958656*a*w^3*y*z^3 + 660123392*u*w^3*y*z^3 - 
        797163136*v*w^3*y*z^3 - 2797181588*w^4*y*z^3 + 46630563840*a^3*x*y*
         z^3 - 6076449792*a^2*u*x*y*z^3 + 31567451328*a*u^2*x*y*z^3 - 
        809539024*u^3*x*y*z^3 - 22996334592*a^2*v*x*y*z^3 - 
        16399710336*a*u*v*x*y*z^3 - 4762651440*u^2*v*x*y*z^3 + 
        23654951808*a*v^2*x*y*z^3 - 6031197552*u*v^2*x*y*z^3 + 
        170126352*v^3*x*y*z^3 - 4142638080*a^2*w*x*y*z^3 - 
        35416320000*a*u*w*x*y*z^3 - 4361222976*u^2*w*x*y*z^3 - 
        26749167744*a*v*w*x*y*z^3 + 28494422784*u*v*w*x*y*z^3 - 
        3234265536*v^2*w*x*y*z^3 + 36826630848*a*w^2*x*y*z^3 - 
        5337291840*u*w^2*x*y*z^3 - 5781672672*v*w^2*x*y*z^3 - 
        797163136*w^3*x*y*z^3 - 11788277760*a^2*x^2*y*z^3 - 
        27740375040*a*u*x^2*y*z^3 - 2868116544*u^2*x^2*y*z^3 - 
        16124968512*a*v*x^2*y*z^3 + 14426525184*u*v*x^2*y*z^3 - 
        2613351744*v^2*x^2*y*z^3 + 49199074752*a*w*x^2*y*z^3 - 
        4924393728*u*w*x^2*y*z^3 - 4616140080*v*w*x^2*y*z^3 - 
        497115024*w^2*x^2*y*z^3 + 17992478784*a*x^3*y*z^3 + 
        166912832*u*x^3*y*z^3 - 1721310416*v*x^3*y*z^3 - 
        1721310416*w*x^3*y*z^3 - 1512747148*x^4*y*z^3 - 
        9197798400*a^3*y^2*z^3 - 9965567808*a^2*u*y^2*z^3 - 
        8709213576*a*u^2*y^2*z^3 - 1087861840*u^3*y^2*z^3 + 
        39235444416*a^2*v*y^2*z^3 - 8190092976*a*u*v*y^2*z^3 + 
        6042103584*u^2*v*y^2*z^3 + 601488120*a*v^2*y^2*z^3 - 
        1805926536*u*v^2*y^2*z^3 + 2033044376*v^3*y^2*z^3 - 
        23821765632*a^2*w*y^2*z^3 + 33807022272*a*u*w*y^2*z^3 - 
        469777032*u^2*w*y^2*z^3 - 10828523328*a*v*w*y^2*z^3 - 
        5063212080*u*v*w*y^2*z^3 - 4568801688*v^2*w*y^2*z^3 - 
        8163019776*a*w^2*y^2*z^3 - 3268963584*u*w^2*y^2*z^3 + 
        9878629968*v*w^2*y^2*z^3 - 1469651536*w^3*y^2*z^3 - 
        11788277760*a^2*x*y^2*z^3 + 43783819968*a*u*x*y^2*z^3 - 
        505090440*u^2*x*y^2*z^3 - 7567407936*a*v*x*y^2*z^3 - 
        3881363760*u*v*x*y^2*z^3 - 4283154792*v^2*x*y^2*z^3 - 
        30882680832*a*w*x*y^2*z^3 - 4459922496*u*w*x*y^2*z^3 + 
        15520530240*v*w*x*y^2*z^3 - 3483590688*w^2*x*y^2*z^3 - 
        11065205760*a*x^2*y^2*z^3 - 4290255936*u*x^2*y^2*z^3 + 
        11192614704*v*x^2*y^2*z^3 - 5205649392*w*x^2*y^2*z^3 - 
        1307396800*x^3*y^2*z^3 - 5912270784*a^2*y^3*z^3 - 
        8918230608*a*u*y^3*z^3 - 1087861840*u^2*y^3*z^3 - 
        11169413712*a*v*y^3*z^3 + 4309341376*u*v*y^3*z^3 - 
        831075856*v^2*y^3*z^3 + 22869504576*a*w*y^3*z^3 - 
        761773648*u*w*y^3*z^3 - 881921488*v*w*y^3*z^3 - 
        1459046656*w^2*y^3*z^3 + 17992478784*a*x*y^3*z^3 - 
        1721310416*u*x*y^3*z^3 - 1905093584*v*x*y^3*z^3 + 
        350696000*w*x*y^3*z^3 - 1307396800*x^2*y^3*z^3 - 
        1118724684*a*y^4*z^3 - 236196628*u*y^4*z^3 + 2765949992*v*y^4*z^3 - 
        2289937868*w*y^4*z^3 - 1512747148*x*y^4*z^3 - 158886508*y^5*z^3 + 
        3620090880*a^4*z^4 - 1145249280*a^3*u*z^4 + 12917593584*a^2*u^2*z^4 - 
        1118724684*a*u^3*z^4 + 796522219*u^4*z^4 - 3842850816*a^3*v*z^4 + 
        110632032*a^2*u*v*z^4 - 3295917780*a*u^2*v*z^4 + 20500652*u^3*v*z^4 + 
        4261922784*a^2*v^2*z^4 - 6452190564*a*u*v^2*z^4 + 
        1536198558*u^2*v^2*z^4 + 817567848*a*v^3*z^4 - 8640552*u*v^3*z^4 + 
        145774086*v^4*z^4 - 3600059904*a^3*w*z^4 - 19276314624*a^2*u*w*z^4 - 
        4675831824*a*u^2*w*z^4 - 1769444428*u^3*w*z^4 - 
        10510817184*a^2*v*w*z^4 + 22946130624*a*u*v*w*z^4 - 
        3134778804*u^2*v*w*z^4 - 123740772*a*v^2*w*z^4 - 
        53673072*u*v^2*w*z^4 - 948377888*v^3*w*z^4 + 18600068592*a^2*w^2*
         z^4 - 2313879312*a*u*w^2*z^4 + 5391228048*u^2*w^2*z^4 - 
        6021990612*a*v*w^2*z^4 - 1822044396*u*v*w^2*z^4 + 
        1862786574*v^2*w^2*z^4 - 2345150028*a*w^3*z^4 - 
        2298145444*u*w^3*z^4 - 516780852*v*w^3*z^4 + 1232952027*w^4*z^4 - 
        1145249280*a^3*x*z^4 - 36392702976*a^2*u*x*z^4 + 
        492109296*a*u^2*x*z^4 - 2077108748*u^3*x*z^4 - 14647197600*a^2*v*x*
         z^4 + 14790734400*a*u*v*x*z^4 - 2357034444*u^2*v*x*z^4 - 
        379900644*a*v^2*x*z^4 - 148365956*u*v^2*x*z^4 - 
        1000522404*v^3*x*z^4 + 53645995872*a^2*w*x*z^4 - 
        8950749984*a*u*w*x*z^4 + 9088330344*u^2*w*x*z^4 - 
        6629781240*a*v*w*x*z^4 - 1070411096*u*v*w*x*z^4 + 
        3621971128*v^2*w*x*z^4 - 1364404116*a*w^2*x*z^4 - 
        6310667384*u*w^2*x*z^4 - 2481283028*v*w^2*x*z^4 + 
        3359296524*w^3*x*z^4 + 12917593584*a^2*x^2*z^4 + 
        492109296*a*u*x^2*z^4 + 2940252768*u^2*x^2*z^4 - 
        5089539924*a*v*x^2*z^4 - 974316168*u*v*x^2*z^4 + 
        1814578150*v^2*x^2*z^4 - 805283220*a*w*x^2*z^4 - 
        3625086912*u*w*x^2*z^4 - 2199261944*v*w*x^2*z^4 + 
        3057132766*w^2*x^2*z^4 - 1118724684*a*x^3*z^4 - 
        2077108748*u*x^3*z^4 - 576085336*v*x^3*z^4 + 2893009580*w*x^3*z^4 + 
        796522219*x^4*z^4 - 1145249280*a^3*y*z^4 + 43283691360*a^2*u*y*z^4 - 
        1324123668*a*u^2*y*z^4 + 2553120872*u^3*y*z^4 + 
        3902647392*a^2*v*y*z^4 - 2602635000*a*u*v*y*z^4 - 
        704479704*u^2*v*y*z^4 - 5316845412*a*v^2*y*z^4 + 
        2495561532*u*v^2*y*z^4 - 25006008*v^3*y*z^4 - 44580243456*a^2*w*y*
         z^4 - 9683160480*a*u*w*y*z^4 - 5847059988*u^2*w*y*z^4 + 
        15575086272*a*v*w*y*z^4 - 3351291864*u*v*w*y*z^4 - 
        496301568*v^2*w*y*z^4 + 1309686000*a*w^2*y*z^4 + 
        9665848848*u*w^2*y*z^4 - 869005596*v*w^2*y*z^4 - 
        2797181588*w^3*y*z^4 - 14880789504*a^2*x*y*z^4 - 
        7813215648*a*u*x*y*z^4 - 3317136468*u^2*x*y*z^4 + 
        22304099136*a*v*x*y*z^4 - 2899334328*u*v*x*y*z^4 - 
        276713676*v^2*x*y*z^4 - 9958821408*a*w*x*y*z^4 + 
        11271889824*u*w*x*y*z^4 - 1380539736*v*w*x*y*z^4 - 
        3838691376*w^2*x*y*z^4 - 3401050128*a*x^2*y*z^4 + 
        8013562512*u*x^2*y*z^4 - 1420002816*v*x^2*y*z^4 - 
        5772270216*w*x^2*y*z^4 - 1512747148*x^3*y*z^4 + 
        12917593584*a^2*y^2*z^4 - 1324123668*a*u*y^2*z^4 + 
        2542287126*u^2*y^2*z^4 - 4894899924*a*v*y^2*z^4 - 
        1066427352*u*v*y^2*z^4 + 1612622334*v^2*y^2*z^4 + 
        816309744*a*w*y^2*z^4 - 3630271380*u*w*y^2*z^4 - 
        1900671732*v*w*y^2*z^4 + 3455759664*w^2*y^2*z^4 - 
        3401050128*a*x*y^2*z^4 - 5171977428*u*x*y^2*z^4 - 
        3043849404*v*x*y^2*z^4 + 9037116312*w*x*y^2*z^4 + 
        4303219296*x^2*y^2*z^4 - 1118724684*a*y^3*z^4 + 
        2553120872*u*y^3*z^4 + 61359788*v*y^3*z^4 - 2374665164*w*y^3*z^4 - 
        1512747148*x*y^3*z^4 + 796522219*y^4*z^4 - 720340992*a^3*z^5 - 
        2024949024*a^2*u*z^5 - 2735049828*a*u^2*z^5 - 158886508*u^3*z^5 + 
        4829888448*a^2*v*z^5 - 3171855480*a*u*v*z^5 + 1271662332*u^2*v*z^5 + 
        259225656*a*v^2*z^5 + 222438520*u*v^2*z^5 + 116376532*v^3*z^5 - 
        1135715616*a^2*w*z^5 + 9643966272*a*u*w*z^5 - 180956508*u^2*w*z^5 + 
        284332296*a*v*w*z^5 - 1700687024*u*v*w*z^5 - 765739040*v^2*w*z^5 - 
        4354819812*a*w^2*z^5 - 621455504*u*w^2*z^5 + 1803818608*v*w^2*z^5 - 
        66769344*w^3*z^5 - 2024949024*a^2*x*z^5 + 14558040000*a*u*x*z^5 - 
        711089604*u^2*x*z^5 + 1953644808*a*v*x*z^5 - 772311168*u*v*x*z^5 - 
        688915988*v^2*x*z^5 - 15482652888*a*w*x*z^5 + 88823832*u*w*x*z^5 + 
        2239575952*v*w*x*z^5 - 439421840*w^2*x*z^5 - 2735049828*a*x^2*z^5 - 
        711089604*u*x^2*z^5 + 1556444112*v*x^2*z^5 - 478278396*w*x^2*z^5 - 
        158886508*x^3*z^5 - 2024949024*a^2*y*z^5 - 12234375384*a*u*y*z^5 - 
        310227408*u^2*y*z^5 - 4531670904*a*v*y*z^5 + 1480790448*u*v*y*z^5 + 
        88814496*v^2*y*z^5 + 17795078208*a*w*y*z^5 + 277105512*u*w*y*z^5 - 
        862259376*v*w*y*z^5 - 957562488*w^2*y*z^5 + 7766743488*a*x*y*z^5 + 
        78352584*u*x*y*z^5 - 1708618656*v*x*y*z^5 + 243032376*w*x*y*z^5 - 
        297687300*x^2*y*z^5 - 2735049828*a*y^2*z^5 - 310227408*u*y^2*z^5 + 
        1499304876*v*y^2*z^5 - 822001356*w*y^2*z^5 - 297687300*x*y^2*z^5 - 
        158886508*y^3*z^5 + 756949536*a^2*z^6 + 120703716*a*u*z^6 + 
        523720090*u^2*z^6 - 785446488*a*v*z^6 + 195976920*u*v*z^6 + 
        89174460*v^2*z^6 - 209942172*a*w*z^6 - 1117397428*u*w*z^6 - 
        339520164*v*w*z^6 + 794958178*w^2*z^6 + 120703716*a*x*z^6 - 
        1851424472*u*x*z^6 - 574557864*v*x*z^6 + 2457770200*w*x*z^6 + 
        523720090*x^2*z^6 + 120703716*a*y*z^6 + 1939839412*u*y*z^6 + 
        407586624*v*y*z^6 - 2315638172*w*y*z^6 - 864793432*x*y*z^6 + 
        523720090*y^2*z^6 - 125803080*a*z^7 - 47876904*u*z^7 + 
        131087436*v*z^7 - 9312660*w*z^7 - 47876904*x*z^7 - 47876904*y*z^7 + 
        18457377*z^8)*Zeta[3])/(429981696*a^8);

